TeachGrade: Training-Free Short Answer Scoring with Teacher Evidence

Multi-subject, multi-step scoring requires consistent partial credit across grading conventions. We introduce TeachGrade, a training-free framework using teacher-graded examples. The Task Adapt module builds two frozen memories: Skill captures contextual teacher preferences beyond the rubric; CaseBank supplies local evidence. PreJudge provides retrieval cues; FinalJudge regrades the answer without preliminary scores. On 3,829 SAS-Bench answers across 12 tasks, official macro collaborative consistency score (CCS) rises from Native's 67.99 to 81.32 (+13.33 points), and pooled step exact match from 54.85% to 62.71%. Macro quadratic weighted kappa (QWK) reaches 84.71, exceeding Native, OpenJudge, ProofGrader, and Trojsten by 9.52, 3.50, 11.37, and 17.43 points, respectively, and leading on 8 tasks. Local Qwen3.8-27B gains 8.83 CCS and 4.08 QWK points, improving CCS on all 12 tasks. QWK gains over Native span 6.38--14.65 points on Portuguese automatic essay scoring (AES) and 2.16--2.24 on ASAP-SAS across label views, with lower mean absolute error. These results support reuse across languages, response formats, and backbones without weight updates.

==> anc/README.txt <==
TeachGrade ancillary materials

supplementary_audit.pdf
  Additional analyses and provenance records cited in the paper.

construction_example/
  Politics teacher inputs, task specification, frozen memories, reconstructed
  prompts, builder source, and verification records.

task_comparison/
  Mathematics task specification and frozen memories for the cross-subject
  comparison. Original artifact hashes are retained in its README.

The author confirmed permission and anonymization review for public release
of the worked construction materials on 2026-10-09. The archived data and
code are unchanged. Directory README files describe the source and scope.

The archived builder is reference source, not a standalone experiment entry
point; running experiments requires the original research environment.
These ancillary files are not required for LaTeX compilation of main.tex.


==> anc/construction_example/README.md <==
# V30 实际构建实例

本目录对应政治简答正式运行，包含完整 Task Specification、原版与编译后双记忆、20 条教师输入和一条完整 Skill / CaseBank 条目。正文与附录展示其可读摘要；这里保留未删节字段。

## 文件

- `task_specification.json`：实际保存的完整规范与运行封装，按字节导出。
- `compiled_skill.json`、`compiled_casebank.json`：正式运行实际消费的冻结产物，按字节导出。
- `skill_entry.json`：规范中的完整部分分增量规则，含来源与置信字段。
- `case_entry.json`：K1_S4 全字段条目，含完整模型可见文本和审计层。
- `original_skill.json`、`original_casebank.json`：编译输入。
- `knowledge_input_full.json`：20 条原始教师记录。
- `knowledge_input_prompt_view.json`：构建器实际字段与截断规则形成的教师输入视图。
- `adaptation_system_prompt.txt`、`adaptation_user_prompt.txt`、`adaptation_request.json`：由保存输入及源码重建的完整提示与请求。
- `builder_v30.py`：本机所存构建器版本。请勿直接执行其中的实验运行入口。
- `split_ids.json`：该任务教师集与评测集 ID。
- `verification.json`：来源文件哈希与只读核对结果。

## 已验证与未闭合项

两项纯编译函数的结果与正式冻结 Skill / CaseBank 逐字段一致，新增模型调用为零。原版输入文件哈希与规范所记录哈希一致。

重建系统提示和用户提示长度与历史日志一致，但请求哈希不一致。提示文件属于源码重建材料，不应称为历史请求原件。构建器文件哈希标识本机保留版本，不冒充历史 Git 提交。

原始产物中的置信标记、来源说明均原样保留；导出和编译一致性核对不等于对所有规则的人工语义审核。材料含任务题目、学生作答及运行信息。作者已于 2026-10-09 确认公开授权与匿名处理完成，并同意随本次 arXiv 预印本作为附件公开。数据、提示与构建器文件保持原样。


==> anc/construction_example/adaptation_request.json <==
{
  "model": "deepseek-chat",
  "system_prompt": "你是数据集无关的V30 Task Adaptation Agent。只根据当前任务Knowledge20教师行为和原始SE-Grade Skill/RAG，重新生成原SE-Grade可消费的完整任务评分表示，不是评分器。只输出JSON。禁止evaluation、baseline prediction、metric、固定跨题分值、新grader、reject模块、学科名单分支或pipeline修改。必须先完成teacher behavior analysis、contrastive analysis、boundary induction和ontology validation，再编译Skill/RAG。不得复用任何旧candidate结论或用generic模板替代任务分析。",
  "user_prompt": "\n为输入中的任务重新生成完整、证据支持的V30 Task Grading Specification。Knowledge20不能直接变成Skill：\n必须依次经过teacher behavior analysis、supporting/contradicting contrast、boundary induction、ontology\nvalidation。只允许通过validation的claim进入Skill和RAG。百分比只是附加检索与校准坐标，完整产物仍须\n包含任务owner、同义/非同义边界、duplicate、错误模式、依赖关系和teacher boundary。\n\nSkill compilation必须为原Skill的七个字段分别生成2-6条简短、可执行、任务专属增量规则：\n[\"工作流程\", \"评分原则\", \"部分分规则\", \"常见扣分\", \"零分情况\", \"高分情况\", \"边界说明\"]\n每条必须是{\"rule\":\"...\", \"evidence_ids\":[\"sample:<Knowledge20 ID>:S0\"], \"confidence\":0.0}。\n禁止照抄original Skill；必须表达从Knowledge20新归纳出的owner、条件、错误、duplicate或dependency边界。\n不要输出新grader；增量规则会被加入原Skill而不是替换原Skill。\n\nRAG compilation必须描述：task_retrieval_objective、owner_mapping_policy、semantic_boundary_policy、\nerror_pattern_policy、dependency_policy、teacher_boundary_policy。编译器会保留原Knowledge20 case并增加这些\n任务专属语义，不改变retriever、similarity或case selection。\n\n固定语义：\n1. case_selection_rule：按PreJudge局部完成百分比的s-1/s/s+1档位检索，不改变retriever。\n2. current_owner_budget_rule：FinalJudge先从当前题官方评分指南、题干、满分、标准答案和analysis识别\n   当前step命中的current-question owner及当前题预算B；禁止使用来源题分值建立B。\n3. percentage_reinterpretation_rule：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为\n   当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n4. soft_relevance_rule：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考\n   错误模式和higher/lower方向，但降低数值影响。\n5. no_absolute_score_visibility_rule：FinalJudge不得看到、恢复、猜测或引用历史教师绝对分和来源局部预算。\n6. base_priority_rule：百分比RAG是软参考，不是硬上限、固定单价或BASE替代；冲突时以当前题完整BASE为准。\n\n每项核心claim必须引用当前任务Knowledge20中可观察到的教师行为。evidence_support至少覆盖4个不同\nKnowledge20 sample ID；teacher_behavior_analysis必须包含supporting_examples、contradicting_examples和\nconfidence。无证据的ontology必须拒绝。禁止引用evaluation ID。\n\n严格输出：\n{\n  \"teacher_behavior_analysis\": {\n    \"summary\": \"...\", \"supporting_examples\": [\"sample:<Knowledge20 ID>:S0\"],\n    \"contradicting_examples\": [\"sample:<Knowledge20 ID>:S1\"], \"confidence\": 0.0\n  },\n  \"contrastive_analysis\": [{\"claim\": \"...\", \"supporting_examples\": [\"...\"], \"contradicting_examples\": [\"...\"], \"confidence\": 0.0}],\n  \"boundary_induction\": [{\"boundary\": \"...\", \"higher_condition\": \"...\", \"lower_condition\": \"...\", \"evidence_ids\": [\"...\"], \"confidence\": 0.0}],\n  \"ontology_validation\": {\"status\": \"PASS\", \"validated_claims\": [\"...\"], \"rejected_unsupported_claims\": [\"...\"]},\n  \"task_ontology\": {\"credit_unit\": \"...\", \"owner_definition\": \"...\", \"grading_style\": \"...\"},\n  \"scoring_unit_policy\": \"...\",\n  \"semantic_equivalence_rule\": \"...\",\n  \"semantic_non_equivalence_rule\": \"...\",\n  \"duplicate_credit_rule\": \"...\",\n  \"dependency_rule\": \"...\",\n  \"hard_scoring_rules\": [\"...\"],\n  \"soft_scoring_guidance\": [\"...\"],\n  \"skill_compilation\": {\n    \"工作流程\": [{\"rule\":\"...\", \"evidence_ids\":[\"...\"], \"confidence\":0.0}],\n    \"评分原则\": [{\"rule\":\"...\", \"evidence_ids\":[\"...\"], \"confidence\":0.0}],\n    \"部分分规则\": [{\"rule\":\"...\", \"evidence_ids\":[\"...\"], \"confidence\":0.0}],\n    \"常见扣分\": [{\"rule\":\"...\", \"evidence_ids\":[\"...\"], \"confidence\":0.0}],\n    \"零分情况\": [{\"rule\":\"...\", \"evidence_ids\":[\"...\"], \"confidence\":0.0}],\n    \"高分情况\": [{\"rule\":\"...\", \"evidence_ids\":[\"...\"], \"confidence\":0.0}],\n    \"边界说明\": [{\"rule\":\"...\", \"evidence_ids\":[\"...\"], \"confidence\":0.0}]\n  },\n  \"rag_compilation\": {\n    \"task_retrieval_objective\": \"...\", \"owner_mapping_policy\": \"...\",\n    \"semantic_boundary_policy\": \"...\", \"error_pattern_policy\": \"...\",\n    \"dependency_policy\": \"...\", \"teacher_boundary_policy\": \"...\"\n  },\n  \"percentage_transfer_contract\": {\n    \"case_selection_rule\": \"...\",\n    \"current_owner_budget_rule\": \"...\",\n    \"percentage_reinterpretation_rule\": \"...\",\n    \"soft_relevance_rule\": \"...\",\n    \"no_absolute_score_visibility_rule\": \"...\",\n    \"base_priority_rule\": \"...\"\n  },\n  \"evidence_support\": [\n    {\"claim\": \"...\", \"supporting_example_ids\": [\"sample:<Knowledge20 ID>:S0\"], \"confidence\": 0.0}\n  ]\n}\n\n输入：\n{\"task_id\": \"8_Political_ShortAns\", \"adaptation_source\": \"official Knowledge20 + original SE-Grade Skill/RAG only\", \"knowledge20_teacher_demonstrations\": [{\"sample_id\": \"Political_ShortAns_55\", \"question\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪钱终于在 2008年完成了系列著作《民 间兽医本草》， 共计 638万字，插图 2353幅。书中收录 3505种中草药，附 方40000多则。《民间兽医本草 》“汇古今兽医本草之大成，集民间兽医经验 之精华 ”，冯洪钱被誉为 “当代的李时珍 ”，被评为全国优秀科技工作者，并荣 获全国五一劳动奖章。 （1）结合材料，运用文化创新的知识，说明冯洪钱是如何在兽医中草药领域取 得重大创新成果的。 （2）结合材料，运用实践与认识的相关知识，分析实践在冯洪钱创作《民间兽 医本草》过程中的作用。 （3）结合学习冯洪钱的事迹，班级举行 “我的青春 •我的梦 ”主题班会，请你以 “ 理想 •奋斗 •价值 ”为关键词拟定一份要点式发言提纲 ，要求言简意赅 ，每个关 键词对应相应要点， 总字数 100字左右。\", \"total\": 26, \"reference\": \"（1） ①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新。 ②广泛收集整理我国传统兽医中草药及药方，在继承传统中实现创新。 ③收集国外最新科技成果，在借鉴、吸收国外优秀文化成果中推进创新。 （2） 实践是认识的基础 。亲身的实践和他人的实践为冯洪钱提供了研究课题 ，为《民 间兽医本草》的创作积累了丰富的经验材料，验证了兽医中草药成果的科学 性；兽医药研制及其畜病治疗实践中的成功应用，体现了创作《民间兽医本 草》的目的和价值。 （3）（ 6分）评分量表 关 键 词 答案示例 分 值 评分要求 理 想 理想是人生的奋斗目标和事业发展 的强大动力，要求将个人需要同 国家与社会的需要相结合，树立 和坚定理想。 0～ 2 分 仅答出 “理想是人生的奋斗目标和事 业发展的强大动力 ”或“将个人需 求同国家与社会的需要相结合 ” 给一分。 奋 斗 勤奋学习、用于实践、脚踏实地 努力奋斗。 0～ 2 分 仅答出 “勤奋学习 ”或“勇于实践 ”的给 一分。 价以冯洪钱为榜样 ，在奉献社会中实现 0～答出 “在奉献社会中实现人生价值 ”相 值 人生价值，上青春无悔。 2 分 近意思即可得 2分。 （围绕主题和关键词的其他答案，若言之有理，可酌情给分。）\", \"analysis\": \"（1）本题知识定位 “如何进行文化创新 ”，试题类型为措施类试题。首 先我们要依据设问检索知识库，如何进行文化创新包含有哪些知识要点（文 化创新的根本途径：立足社会实践；基本途径：继承传统、推陈出新；面向 世界、博采众长等），然后提取材料关键词，通过关键词引出知识点，对接 原理，正确调用知识。从材料中 “访过数百个兽医站、搜集民间处方 ”体现了 在实践基础上进行创新，在继承传统中实现创新； “追踪国外的最新成果 ”体 现了在借鉴、吸收国外优秀文化成果中推进创新。 （2）本题考查实践与认识的关系，首先要总述：实践是认识的基础，实践决定 认识。然后分开阐述实践决定认识的四个方面，并结合材料分析即可：①实 践是认识的来源（提供了研究课题）；②实践是认识发展的动力（为《民间 兽医本草》的创作积累了丰富的经验材料）；③实践是检验认识真理性的唯 一标准（验证了兽医中草药成果的科学性）；④实践是认识的目的和归宿（ 兽医药研制及其在畜病治疗实践中的成果应用 ，体现了创作 《民间兽医本草 》 的目的和价值） （3）本题知识定位：如何实现人生价值，课本上从三个方面阐述了如何实现人 生价值。围绕着 “价值 ”这个关键词，可以阐述 “要在劳动和奉献在创造价值， 积极投身于为人民服务的实践，是实现人生价值的根本途径 ”；围绕着 “奋斗 ” 这个关键词 ，可以阐述 “要在砥砺自我中走向成功 ，实现人生价值 ，需要充分 发挥主观能动性，顽强拼搏、自强不息 ”；围绕着 “理想 ”这个关键词，可以阐 述“实现人生价值 ，需要坚定的理想信念 ，把个人的理想与国家的需要相结合 ，坚持正确价值观的指引 ”，并结合自己的生活实际谈谈即可。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。\", \"teacher_score\": 3, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。\", \"teacher_score\": 3, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 2, \"student_response\": \"3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 3, \"student_response\": \"#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。\", \"teacher_score\": 3, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 4, \"student_response\": \"2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"作答不完整或有遗漏\"]}, {\"step_id\": 5, \"student_response\": \"3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 6, \"student_response\": \"#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。\", \"teacher_score\": 1, \"teacher_error_labels\": [\"作答不完整或有遗漏\"]}, {\"step_id\": 7, \"student_response\": \"2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 8, \"student_response\": \"3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_23\", \"question\": \"14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了创痛龙脑提取方法，来发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 （2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑 （3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。\", \"total\": 26, \"reference\": \"（1）科学技术是促进文化发展的重要因素。现代科技有利于培育珍惜 中医药植物，开发新产品，促进中医药文化创新；有利于建立中医药植物资 源基因库，更好地传承中医药文化；网络等现代信息技术有利于中医药文化 的传播，扩大中医药文化的影响。 （2）辩证的否定是既肯定又否定，及克服又保留。辩证的否定要求立足实践、 不断创新 。科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ， 创新发展思路，开发新产品，从而取得成功。 （3）坚持从实际出发，把传统中医药理论与新的实际结合起来；具体问题具体 分析，国家扶持和发展特色中医药产业。\", \"analysis\": \"（1）问，本题以利用现代科技发展龙脑樟树、建立了中国第一个龙 脑樟资源基因库、打造中医药文化品牌为背景考查现代科技的重要性，解答 本题要做到两个准确把握：一是把握设问要求，即说明科技对文化的作用， 回答出科技对文化发展的影响即可；二是把握材料，材料表明利用科技改进 了传统的提取方法 ，积累并保存了大量数据 ，利用传媒打造中医药文化品牌 。 由此，考生联系科技对文化创新、文化传承和传播的知识作答即可。 （2）问的知识限定是辩证否定观，材料表明，龙脑开发的成功是在研究中医 药典籍的基础上对传统龙脑提取方法进行改进的结果，这体现了批判继承与 创新。 （3）问的答案具有一定的开放性。考生在回答时，要联系材料运用相关哲学 方法论，提出切实可行的建议。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。\", \"teacher_score\": 10, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。\", \"teacher_score\": 5, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 2, \"student_response\": \"（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_7\", \"question\": \"14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成为招商引资的重媒介。近年来，在很多地方， 文化不仅仅是 “陪衬红花的绿叶 ”，而且直接登上了经济舞台并扮演着重要的 角色，实现了从 “文化搭台。经济唱戏 ”到“文化唱戏 ”的转变：据国家统计局的 统计， 2009年以来，我国文化产业发展势头良好， 产值月均增幅达 l7%，其 中电影、图书和舞台剧等， 收入增长更高达 20%以上。 （1）运用哲学知识，对材料一中 “经济不景气成就文化产业发展是一条规律 ”的 推断的合理性和严谨性作简要评析。 （2）根据材料二，有人认为，从 “文化搭台 ”到“文化唱戏 ”，体现了人们对文化 功能认识的深化。你赞同这种看法吗？运用文化知识简要说明理由。 （3）面对激烈的国际竞争，提升我国文化产业竞争力的意义何在？请对制定文 化强省（市）战略提出方法论的建议。\", \"total\": 26, \"reference\": \"（1） ①文化产业的发展需要相应的条件 。经济不景气时 ，经济结构调整的压力和人们 对精神文化的需求，为文化产业发展提供了契机。美日韩的例子也说明了该 推断有一定合理性； ②规律是事物运动的本质 、必然、稳定的联系 。经验有一定的事实基础 ，但不同 于规律。把悠闲地经验提升为普遍规律，是不严谨的。 （2） 答案一：不赞同。文化具有满足人们精神需要，为经济社会发展提供思想保证 、 精神动力 、智力支持等功能 。材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调 了文化的经济功能，而忽视了其他功能。 答案二：赞同。 “文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到 文化本身的经济功能。文化产业的快速发展，体现了文化具有满足人们精神 需要等功能。 （3） ①文化是国家核心竞争力的重要因素 。发展文化产业 ，能提升我国综合国力 ，掌 握国际竞争主动权。 ②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分 析。\", \"analysis\": \"（1）问时，要坚持一分为二的观点结合材料和教材中的相关知识点进行 全面分析。 （2）问时，考生要结合文化的相关知识来说明从 “文化搭台 ”到“文化唱戏 ”是否体现了人们对文化功能认识的深化 。要从只强调文化的经济功能 ，而忽 视其他功能来说明不赞同的理由。要从认识到文化对经济的服务功能，到认 识到文化本身的经济功能来说明赞同的理由。 （3）问的第一小问时，考生要从文化对综合国力的影响这一方面来说明 的第二小问时，考生可从借鉴经验，但要从本省的实际出发，具 体问题具体分析等角度来组织答案。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 1, \"student_response\": \"（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。\", \"teacher_score\": 7, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 2, \"student_response\": \"（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。\", \"teacher_score\": 5, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}]}, {\"sample_id\": \"Political_ShortAns_8\", \"question\": \"13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议案 涉及科技进步法修改、科技成果转换、促进自主创新以及教育体制改革等 2007年 修订后的科技进步法在十届全国人大常委会第三十一次会议获 得通过 2010年 十一届全国人大常委会对新修订的科技进步法执法检查 材料二 我国某汽车企业坚持走自主创新之路 ，已经完全掌握了发动机 、变速器、 底盘三大核心部件的生产和制造技术，创建了具有世界先进水平的两大发动 机品牌，截至 2009年9月，该企业累计申请专利 4003件。获得授权专利 2414 件。在国内汽车行业中遥遥领先 ，该企业先后通过 ISO9001，ISO/TS16949 等 国际质量体系认证 。2009年该企业销售达 50万辆，连续 9年蝉联中国企业自 主品牌汽车销量冠军 ，连续 7年成为中国最大分乘用车出口企业 。10多年来， 该企业已经让 100多万消费者实现了拼车梦。 （1）结合材料一，说明全国人大代表，全国人大在推动我国科技进步中行使的 职权及其作用。（ 12分） （2）结合材料二和所学经济知识，分析自主创新对该企业发展的作用。假设你 是企业经营者，你该采取哪些措施来增强企业的自主创新能力？\", \"total\": 26, \"reference\": \"（1） ①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应 社会发展要求。 ②全国人大是最高国家权力机关 ，全国人大及其常委会行使立法权 ，制定并完善 科技进步法，为我国科技进步提供了法律保障。 ③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法 的贯彻实施。 （2） 作用： ①有利于开发新产品，提高产品科技含量，打造自主品牌； ②有利于提高产品质量，提高市场竞争力，扩大产品销量； ③有利于提高劳动生产率，降低生产成本，增加企业利润。 措施： 加大研究开发经费投入 ；吸引优秀的技术人才 ；鼓励员工参与企业创新活动 ；通 过奖金、股权等方式激励科技人员；与大学、科研机构进行科技合作；积极 申请专利，保护知识产权。\", \"analysis\": \"（1）本题要求结合材料，说明全国人大代表、全国人大在推动我国科 技进步中行使的职权及其作用。答题的思路是要分两个主体去探讨行使的职 权及发挥的作用：一是全国人大代表，根据材料可知，全国人大代表提出了 修改科技进步法的议案，行使了提案权。全国人大代表代表人民的意志和利 益，所以行使好提案权有利于更好地反映人民的意愿。二是全国人大，根据 材料可知，全国人大及其常委会制定并完善科技进步法，行使了立法权，这 样做得作用是为我国科技进步提供了法律保障。同时，全国人大常委会开展 执法检查，行使的是监督权，这样做有利于科技进步法的贯彻实施。 （2）解读材料二中 “质量体系认证 、自主品牌 ”等关键信息 ，从产品的技术含量 、 质量、企业利润增加和竞争力增强等方面分析自主创新对企业的作用。依据 材料二中 “专利申请 ”的信息，调动企业经营的知识 ，从投入、知识产权保护 、 激发创新活力几方面说明措施。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 2, \"student_response\": \"③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 3, \"student_response\": \"（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；\", \"teacher_score\": 3, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 4, \"student_response\": \"\", \"teacher_score\": 2, \"teacher_error_labels\": [\"材料提取不充分\"]}, {\"step_id\": 5, \"student_response\": \"② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 6, \"student_response\": \"措施： ① 增加研究开发投入，确保资金支持到位；\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 7, \"student_response\": \"② 吸引和培养优秀技术人才，建立高素质研发团队；\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 8, \"student_response\": \"③ 鼓励员工参与创新活动，激发内部创造力； ④ 通过奖金、股权激励等方式激励科技人员积极性；\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 9, \"student_response\": \"⑤ 加强与高校和科研机构的合作，推动技术创新；\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 10, \"student_response\": \"\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 11, \"student_response\": \"④ 通过奖金、股权激励等方式激励科技人员积极性； ⑤ 加强与高校和科研机构的合作，推动技术创新； ⑥ 积极申请专利，保护知识产权，维护技术成果。\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_108\", \"question\": \"14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发展。 （1）概括材料所体现的政府、人大和人民三者之间的关系，并分析当前政 府履行公共文化服务职能特点。\", \"total\": 12, \"reference\": \"关系： ①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人 ，国家一切权力属于人民 ，人民通过民主选举选出代表 ，组成国家权力机关 ， 即各级人民代表大会，人民代表大会对人民负责，受人民监督。 ②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关 ，是人民意志的执行者和利益的捍卫者。 ③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大 监督，全国人大是我国的立法机关，政府坚持依法行政，需要遵守宪法和法 律。 特点： ①依法行政，履职行为规范，政府主体责任明确。 ②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确。 ③创新公共文化服务方式，公共文化服务的能力提高。\", \"analysis\": \"本题要求概括材料所体现的政府 、人大和人民三者之间的关系 ，并分析 当前政府履行公共文化服务职能特点。共两小问。 第一小问，要求说明政府、人大和人民三者之间的关系。此题较为简单，首先 ， 我国是人民民主专政的社会主义国家，人民民主专政是我国的国体和社会主 义制度中最根本的制度，人民代表大会制度是我国的根本政治制度，人民代 表大会的代表由民主选举产生，对人民负责，受人民监督。其次，我国政府 是国家行政机关，人民的利益与政府的利益相一致，政府必须坚持对人民负 责的原则和为人民服务的宗旨。最后，全国人民代表大会是最高国家权力机 关，全国人民代表大会在我国的国家机构中居于最高地位，政府由其产生， 对其负责，受其监督。 第二小问，要求分析当前政府履行公共文化服务职能特点，此为体现类试题： “ 地方政府通过资金补助、政府购买等方式支持社会力量承办公共文化活动、 参与公共文化服务 ，基层文化活动如火如荼地展开 ，群众文化生活不断丰富 ” 体现了政府在转变其职能， 注重对人民的服务职能 ；“以法律形式明确了各级 人民政府是承担公共文化服务的责任主体 ”体现了政府依法行政 ，政府主体责 任明确； “推动公共文化服务向标准化、均等化、专业化发展 ”体现了公共服 务的内容具体明确。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1）关系： ①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 2, \"student_response\": \"③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 3, \"student_response\": \"特点： ①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 4, \"student_response\": \"②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。\", \"teacher_score\": 1, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 5, \"student_response\": \"③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_151\", \"question\": \"14．（12分）阅读材料，完成下列要求。 祁连山是我国西部重要生态安全屏障，是我国生物多样性保护优先区域。但 由于违规开发矿产资源、偷排污染物屡禁不止，生态环境遭到严重破坏。 2017年2月至3月，党中央、国务院有关部门组成中央督查组就祁连山生 态破坏问题开展专项督查。同年7月，中共中央办公厅、国务院办公厅发出 通报，根据党纪国法的有关规定，按照权责一致的原则，对负有主要领导责 任的相关领导干部予以行政撤职和党内严重警告等处分。通报强调，要强化 生态环境保护主体责任，抓紧建立生态环境保护责任清单，落实生态安全责 任制。 2018年3月，新修正的《中华人民共和国宪法》写入推动生态文明建设的内 容，明确规定生态文明建设为国务院行使的职权。 结合材料并运用政治生活知识，分析追责问责在生态文明建设中的重要意义。\", \"total\": 12, \"reference\": \"①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人 民对美好生活的需要； ②建立责任清单，落实责任制，有利于强化政府履行生态文明建设的职能； ③强调权责一致，明确主体责任，依法问责，有利于提高政府在生态治理中的公 信力和政府威信。\", \"analysis\": \"本题要求结合材料并运用政治生活知识，分析追责问责在生态文明建设 中的重要意义。属于意义类主观试题，知识限定不明确。依据材料中的关键 词和考查方向可以做如下解答：可从政府的工作原则入手。政府坚持对人民 负责的工作原则，追责问责，是对人民负责原则的要求，生态安全关系人民 利益，追责问责有利于保护生态环境，满足人民对美好生活的需要；可从政 府的职能入手。政府履行生态文明建设的职能，通报强调建立责任清单，落 实责任制，有利于强化政府履行职能，进一步提高政府为人民服务的能力和 水平；可从政府的权威入手。通报强调权责一致，落实主体责任，依法问责， 有利于提高政府在生态治理中的公信力，树立政府威信。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。\", \"teacher_score\": 8, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\", \"材料提取不充分\"]}]}, {\"sample_id\": \"Political_ShortAns_22\", \"question\": \"14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了创痛龙脑提取方法，来发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 （2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑 （3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。\", \"total\": 26, \"reference\": \"（1）科学技术是促进文化发展的重要因素。现代科技有利于培育珍惜 中医药植物，开发新产品，促进中医药文化创新；有利于建立中医药植物资 源基因库，更好地传承中医药文化；网络等现代信息技术有利于中医药文化 的传播，扩大中医药文化的影响。 （2）辩证的否定是既肯定又否定，及克服又保留。辩证的否定要求立足实践、 不断创新 。科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ， 创新发展思路，开发新产品，从而取得成功。 （3）坚持从实际出发，把传统中医药理论与新的实际结合起来；具体问题具体 分析，国家扶持和发展特色中医药产业。\", \"analysis\": \"（1）问，本题以利用现代科技发展龙脑樟树、建立了中国第一个龙 脑樟资源基因库、打造中医药文化品牌为背景考查现代科技的重要性，解答 本题要做到两个准确把握：一是把握设问要求，即说明科技对文化的作用， 回答出科技对文化发展的影响即可；二是把握材料，材料表明利用科技改进 了传统的提取方法 ，积累并保存了大量数据 ，利用传媒打造中医药文化品牌 。 由此，考生联系科技对文化创新、文化传承和传播的知识作答即可。 （2）问的知识限定是辩证否定观，材料表明，龙脑开发的成功是在研究中医 药典籍的基础上对传统龙脑提取方法进行改进的结果，这体现了批判继承与 创新。 （3）问的答案具有一定的开放性。考生在回答时，要联系材料运用相关哲学 方法论，提出切实可行的建议。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"14．（26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。 答：现代科技能够促进中医药文化的现代化和国际化，例如科研人员利用现代科技成功培育万亩龙脑樟树原料体，研制了天然龙脑工业化提取设备，这些都体现了现代科技对中医文化发展的积极作用。同时，现代科技也有助于中医药文化资\", \"teacher_score\": 0, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\", \"未联系实际进行作答\"]}, {\"step_id\": 1, \"student_response\": \"（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 2, \"student_response\": \"\", \"teacher_score\": 8, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\", \"材料提取不充分\"]}, {\"step_id\": 3, \"student_response\": \"（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。 （3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。\", \"teacher_score\": 0, \"teacher_error_labels\": []}]}, {\"sample_id\": \"Political_ShortAns_139\", \"question\": \"13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一包含的经济信息。 （2）结合材料，分析企业税负降低与财政收入增长之间的经济联系。\", \"total\": 14, \"reference\": \"（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步 逐年增加，说明了国家经济发展稳重有进、稳中向好，税收是财政收入的主 要来源。 （2） ①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平 是根本，合理的分配政策有利于处理好国家、企业和个人的关系，促进经济 良性运行； ②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增 加科技研发投入、优化经营管理、培养人才，从而增强企业内生动力，助推 企业腾飞； ③企业科技创新能力增强 、管理结构优化 ，增强了企业持续盈利能力 、纳税能力 和国家经济发展水平，从长远来看，有助于增加国家财政收入。\", \"analysis\": \"（1）本题要求说明材料一包含的经济信息。是一道简单的问答试题， 依据材料中的关键词和考查方向可以做如下解答：根据图表可知， 2013年 ﹣2017年五年间，全国公共财政收入和税收收入均稳步逐年增加，说明了国 家经济发展稳重有进、稳中向好，税收是财政收入的主要来源。 （2）本题要求结合材料，分析企业税负降低与财政收入增长之间的经济联系。 属于分析说明类主观试题， 依据材料中的关键词和考查方向可以做如下解答 ： 经济发展水平和分配政策是影响国家财政收入的主要因素，其中经济发展水 平是根本，合理的分配政策有利于处理好国家、企业和个人的关系，促进经 济良性运行；国家企业降税减负，短期内减少国家财政收入，企业生产经营 成本降低，有利于增加科技研发投入、优化经营管理、培养人才，从而增强 企业内生动力，助推企业腾飞；实行扩张性财政政策，减少企业税负，企业 科技创新能力增强、管理结构优化，增强了企业持续盈利能力、纳税能力和 国家经济发展水平，从长远来看，有助于增加国家财政收入。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。\", \"teacher_score\": 6, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。\", \"teacher_score\": 3, \"teacher_error_labels\": [\"作答不完整或有遗漏\", \"未运用原理或运用错误、知识点混淆\"]}]}, {\"sample_id\": \"Political_ShortAns_236\", \"question\": \"40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰、对社会主义和共产主义的信念的无限 忠诚。 江山就是人民，人民就是江山，长征途中红军战士“半条被子”的故事使老百姓认识到 “共产党是只有一床被子也要分一半给你的好人”。中共七大通过的党章强调“中国共产党 人必须具有全心全意为中国人民服务的精神”。新中国的第一部宪法明确“一切权力属于人 民”。改革开放以来，我们党坚持“把人民拥护不拥护、赞成不赞成、高兴不高兴、答应不 答应作为衡量一切工作得失的根本标准”。进入新时代，我们党提出“人民对美好生活的向 往，就是我们的奋斗目标”，中国共产党始终以人民为标尺，持之以恒答好人民考卷，赢得28了广大人民群众的衷心拥护和支持，中华民族迎来了从站起来、富起来到强起来的伟大飞跃。 （1）坚定理想信念是共产党人经受住任何考验的精神支柱，运用文化生活的知识并结合材 料加以说明。 （2）运用党的群众观点的知识并结合材料，阐明为什么中国共产党能赢得广大人民群众的 衷心拥护和支持。 （3）班级举行“请党放心，强国有我”主题班会，请列举两个发言要点。（要求主旨鲜明， 朗朗上口，每个要点在15个字以内。）\", \"total\": 26, \"reference\": \"（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式。一 代代的共产党人始终坚定理想信念，树立正确的历史观、民族观、国家观，经受了各种考验， 推动社会进步发展。②优秀的文化增强人的精神力量。崇高的理想信念，始终是共产党人保 持先进性的精神动力、精神支撑，他们坚持不忘初心、不移其志，披荆斩棘、奋力前行，为 实现中华民族伟大复兴接续奋斗。③理想指引人生方向，信念决定事业成败，理想信念是中 国共产党人的政治灵魂，无数共产党员为了理想信念，高扬爱国主义为核心的民族精神，不 畏牺牲，无私奉献，推动实现民族振兴、国家富强。 （2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己， 全心全意为人民服务，一切向人民群众负责，虚心向人民群众学习。之所以能赢得广大人民 群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握 群众生产、生活情况，坚持人民利益至上；始终以人民为标尺，答好人民的考卷，真正做到 了一切向人民群众负责；满足人民的关切、期待，深人群众调查研究，虚心向人民群众学习， 从群众中获取智慧和办法；坚持人民主体地位、相信依靠人民群众，带领人民群众迎来了从 站起来、富起来到强起来的伟大飞跃。 （3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为；努力学习科学文化知 识，全面提高个人素质；锤炼品德修养，打牢道德根基。\", \"analysis\": \"【分析】背景素材：党坚定理想信念、坚守人民立场 考点考查：文化对人的影响、理想信念、群众观点等 能力考查：获取和解读信息、调动和运用知识、描述和阐述事物 核心素养：政治认同 【小问1详解】 第一步：审设问。（明确主体、作答范围、问题限定和作答角度。）29本题需要调用文化生活的有关知识，说明坚定理想信念是共产党人经受任何考验的精神支 柱。回答此类问题一般按照“必要性+重要性+意义”作答。 第二步：审材料。（通过标点符号、段落等，提取材料有效信息。） 有效信息①：不同时期共产党人相同的奉献、牺牲事迹。→可联系理想信念作为一种精神力 量，影响人的认识活动、实践活动和思维方式。 有效信息②：理想鼓舞共产党人奋斗前行。→可联系优秀的文化增强人的精神力量。 有效信息③：为了理想经得住各种考验。→可得出理想信念、民族精神作用。 第三步：整合信息，组织答案。 得分点①：理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式+分析 材料。 得分点②：优秀的文化增强人的精神力量+分析材料。 得分点③：理想信念、民族精神作用+分析材料。 【小问2详解】 第一步：审设问。（明确主体、作答范围、问题限定和作答角度。） 本题需要调用党的群众观点的知识并结合材料，阐明为什么中国共产党能赢得广大人民群众 的衷心拥护和支持。回答为什么能这类问题可用定点法，具体可按定点、联系、梳理、作答 四个环节完成。 第二步：审材料。（通过标点符号、段落等，提取材料有效信息。） 有效信息①：设问要求群众观点。→可联系人民群众是社会历史的主体，要求我们坚持群众 观点，相信人民群众自己解放自己，全心全意为人民服务，一切向人民群众负责，虚心向人 民群众学习。 有效信息②：关心掌握群众生产、生活情况。→可联系全心全心全意为人民服务。 有效信息③：以人民为标尺，答好人民的考卷。→可得出一切向人民群众负责。 有效信息④：从群众中获取智慧和办法。→可得出虚心向人民群众学习。 有效信息⑤：带领人民群众迎来了从站起来、富起来到强起来的伟大飞跃。→可得出相信依 靠人民群众。 第三步：整合信息，组织答案。 得分点①：人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放 自己，全心全意为人民服务，一切向人民群众负责，虚心向人民群众学习。 得分点②：全心全心全意为人民服务+分析材料。30得分点③：一切向人民群众负责+分析材料。 得分点④：虚心向人民群众学习+分析材料。 得分点⑤：相信依靠人民群众+分析材料。 【小问3详解】 第一步：审设问，明确主体、作答范围、问题限定和作答角度。 本题的设问是某班准备开展“强国有我，请党放心”主题班会，请你列出两条发言要点。 本小问是一道开放性试题，只要言之有理，不出现知识性错误即可。 第二步：整合信息，组织答案。 得分点①：传承红色基因，争做红色传人或坚定理想信念，主动担当\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"以下是对该问题的回答： --- ### 一、坚定理想信念是共产党人经受考验的精神支柱 1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 2, \"student_response\": \"3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 3, \"student_response\": \"--- ### 二、中国共产党赢得人民群众衷心拥护和支持的原因 1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\", \"作答不完整或有遗漏\"]}, {\"step_id\": 4, \"student_response\": \"2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。 3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 5, \"student_response\": \"4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 6, \"student_response\": \"--- ### 三、主题班会发言要点 1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 7, \"student_response\": \"2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 8, \"student_response\": \"--- 希望以上回答对你有所帮助！\", \"teacher_score\": 0, \"teacher_error_labels\": []}]}, {\"sample_id\": \"Political_ShortAns_173\", \"question\": \"13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十三届全国人大二次会议审议通过《中华人民共和国外商投资 法》。 材料二 近几年中国新能源汽车发展迅速，生产企业已达200多家，产业集群优势明显。 2018年，中国取消新能源汽车外资股比限制，允许该领域实行外资独资经营。新通过的 《外商投资法》对外商投资实行准入前的国民待遇加负面清单管理制度。 某公司是国外一家具有全球影响力的新能源汽车企业，其设计与生产理念同当前 全球先进制造、绿色能源、智能制造高度契合，2018年该公司入选世界品牌500强。2019 年1月，该公司决定在上海投资70亿美元开工建设集新能源汽车的研发、制造、销售等 功能于一体的超级工厂，预计年生产纯电动汽车50万辆。 2018年，中国新能源汽车产销分别完成127万辆和125.6万辆，比上年分别增长 59.9%和61.7%．市场预测，到2028年新能源汽车在中国的销量将超过1100万辆。 （1）结合材料一，运用政治生活知识说明外商投资法的制定是如何体现依法治国方略的。 （2）结合材料二，运用经济生活知识分析该公司为何在中国投资建设新能源汽车工厂。\", \"total\": 26, \"reference\": \"（1） ①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求； ②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序 中的体现； ③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量； ④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据。 （2） ①该公司的新能源汽车技术先进、品质上乘，具有市场竞争力； ②中国市场大、需求旺，产品有广阔的销售前景； ③中国产业技术基础良好，利用国产供应链降低成本的空间大； ④中国营商环境日益优化，外商投资权益能够得到保障。\", \"analysis\": \"（1）本题题目类型体现类主观试题，答题范围：政治生活，要求结合材料一说 明外商投资法的制定是如何体现依法治国方略的。通读材料内容可知，“党的十九大要求 实行高水平的贸易和投资自由化便利化政策，保护外商投资合法权益，制定外资基础性 法律列入《全国人大常委会2018年立法工作计划》”体现了坚持党对外商投资法立法工 作的领导，体现了社会主义法治的根本要求；“全国人大常委会审议通过《中华人民共和 国外商投资法》”体现了全国人大及其常委会制定立法计划、审议通过法律草案，是人民 当家作主在立法程序中的体现；“经征求中央财办、外交部、财政部、人民银行等72个 中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外商投资 法（草案）》”、“全国人大常委会初次审议这一草案并在中国人大网公布，向社会征求意 见”体现了相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立 法质量；“十三届全国人大二次会议审议通过《中华人民共和国外商投资法》”体现了立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据。 （2）本题题目类型原因类主观试题，答题范围：经济生活，要求结合材料二分析该公司 为何在中国投资建设新能源汽车工厂。由材料二中的“是国外一家具有全球影响力的新 能源汽车企业，其设计与生产理念同当前全球先进制造、绿色能源、智能制造高度契合， 入选世界品牌500强”表明该公司的新能源汽车技术先进、品质上乘，具有市场竞争力； “近几年中国新能源汽车发展迅速，产业集群优势明显”表明中国市场大、需求旺，产 品有广阔的销售前景，且产业技术基础良好，利用国产供应链降低成本的空间大；“取消 新能源汽车外资股比限制，允许该领域实行外资独资经营，新通过的《外商投资法》对 外商投资实行准入前的国民待遇加负面清单管理制度”表明中国营商环境日益优化，外 商投资权益能够得到保障。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1） ① 制定外商投资法体现了党和政府依法治国、科学立法的原则；\", \"teacher_score\": 1, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 1, \"student_response\": \"② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性；\", \"teacher_score\": 2, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 2, \"student_response\": \"③ 法律草案向社会公开征求意见，体现了民主立法的精神；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 3, \"student_response\": \"④ 该法的制定是为了规范外商投资管理，促进对外开放。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 4, \"student_response\": \"（2） ① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间；\", \"teacher_score\": 3, \"teacher_error_labels\": [\"材料提取不充分\", \"作答不完整或有遗漏\"]}, {\"step_id\": 5, \"student_response\": \"② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争；\", \"teacher_score\": 3, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 6, \"student_response\": \"③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。\", \"teacher_score\": 3, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_26\", \"question\": \"13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革发展的重大举措和加强与改进党对文化工作的领导 等要求。 2012年，党的十八大报告提出必须走中国特色社会主义文化发展道路，扎实推 进社会主义文化强国建设。 材料二 H剧团是一家国有经营性文化单位 。在加快文化体制改革方针的指引下 ，H剧团 结合自身发展于 2007年改制为演艺有限责任公司 。经过 6年的努力 ，该演艺 公司获得了良好的经济效益和社会效益。其改制前后的对比如下表： 项目 改制前 改制后 资金来源 财政拨款 自负盈亏 组织结构 团长负责制 股东会、董事会和监事会领导下的总经理负 责制 分配制度 按职称、工龄分配 按贡献大小分配 相关职能 部门 演出部、后勤保障部 创作部、演出部、营销部、后勤保障部 演出机制 政府采购，服务于政府 等机关团体 ；年均 5～ 7场次 市场化营销、面向社会提供菜单式服务；年 均100多场次 经济效益 与社会 影响 剧团发展缓慢、演职员 收入低；以传统节目 为主，节目数量少、公司快速发展、演职员收入大幅增长；传统 节目得以保留 ，反映社会发展 、群众喜闻 乐见的新节目不断推出，多个节目获奖 获奖少 （1）结合材料一 ，运用政治生活知识 ，说明在社会主义文化强国的建设过程中 ， 中国共产党是如何发挥领导作用的。 （2）结合材料二和所学知识，分析该演艺公司取得成功的经济原因。\", \"total\": 26, \"reference\": \"（1） ①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位 和奋斗目标。 ②确立推进文化改革发展的指导思想，发挥社会主义核心价值体系的引领作用 ， 对文化改革发展作出全面部署。 ③把握文化发展规律，健全领导体制机制，增强领导文化建设本领。 （2） ①改制后，公司经营战略目标明确，市场定位准确； ②权责明确的现代企业制度和合理的组织机构保证了公司高效运转； ③科学的管理、高质量的演出节目和市场化的营销形成了公司的竞争优势； ④合理的分配制度激发了员工的积极性； ⑤演出场次增加、多个节目获奖，树立了良好的企业形象。\", \"analysis\": \"（1）本题以社会主义文化强国建设为依托，考查政治生活的相关知识 。 要抓住 “政治生活知识 ”“中国共产党 ”“领导作用 ”等题眼信息 ，紧密结合材料一 ，概括党在社会主义文化强国建设中的做法即可。 （2）本题以某演艺公司的成功经营为材料，考查学生对公司经营成功的原因知 识点的理解和运用 。企业经营成功主要是战略目标的定位 、科学高效的管理 、 良好的信誉。依据这三点，结合材料回答即可。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。\", \"teacher_score\": 7, \"teacher_error_labels\": [\"材料提取不充分\", \"作答不完整或有遗漏\"]}, {\"step_id\": 1, \"student_response\": \"（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。\", \"teacher_score\": 5, \"teacher_error_labels\": [\"材料提取不充分\"]}]}, {\"sample_id\": \"Political_ShortAns_188\", \"question\": \"13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家庭农场主要从事种植业、养殖业和种 养结合，其中种植类农场有56.1%采用了喷灌技术，养殖类农场有近80%进行了粪便资 源化、综合循环利用和无害化处理；在不少家庭农场中，父辈负责生产，子女负责营销， 经营的农产品有以自己名字命名的品牌；全国有36.9%的家庭农场加入了农民合作社， 参与和分享农机、良种、技术、订单等服务。 结合材料并运用经济知识，说明发展家庭农场对于激发乡村经济活力的积极作用。\", \"total\": 14, \"reference\": \"①促进农村土地流转与规模经营，提高农业劳动生产率； ②促使先进农业技术应用，提高农产品产量和品质； ③推进农业品牌化、专业化经营，增强农产品市场竞争力； ④拓宽农民合作社服务范围，推动乡村产业融合发展。\", \"analysis\": \"本题属于意义类主观试题，要求结合材料并运用经济知识，说明发展家庭农场 对于激发乡村经济活力的积极作用。材料“我国家庭农场大多由小农户升级而来，经营 规模在20～200亩之间”有利于促进农村土地流转与规模经营，提高农业劳动生产率； 材料“家庭农场主要从事种植业、养殖业和种养结合，其中种植类农场有56.1%采用了 喷灌技术，养殖类农场有近80%进行了粪便资源化、综合循环利用和无害化处理”有利 于促使先进农业技术应用，提高农产品产量和品质；材料“在不少家庭农场中，父辈负 责生产，子女负责营销，经营的农产品有以自己名字命名的品牌”有利于推进农业品牌 化、专业化经营，增强农产品市场竞争力；材料“全国有36.9%的家庭农场加入了农民 合作社，参与和分享农机、良种、技术、订单等服务”有利于拓宽农民合作社服务范围， 推动乡村产业融合发展。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"②推动了先进农业技术的应用，提升了农产品的产量和品质；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 2, \"student_response\": \"③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 3, \"student_response\": \"④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_35\", \"question\": \"13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园区的产业工人。务工农民留下的土地由一些经管大 户集中起来、统一经管，建立了一批优质稻米、蔬菜和水果等现代农业生产 基地，取得了良好的经济效益。 该镇 90%的劳动力实现当地就业，人均收入 明显增加。 材料二 随着城镇化的快速推进 ，被征地农民的许多现实问题受到广泛关泣 。M省2010 年对 1 460户被征地农民进行了入户调查。调查显示， 被征地农民户均失地 2.1亩， 99%的家庭得到各种形式的补偿， 每户平均获得政府货币补偿 76271 元；与土地被征前相比， 34%的家庭收入增加， 户均增加 7125元， 37%的家 庭年收入下降， 户均减少 10409元，其余家庭收入变化不明显 ；69%的农民拥 有固定职业， 31%的农民没有固定职业 ；在有固定职业的农民中， 10%的农民 是通过政府、 社区介绍就业的 ；70%的农民拥有医疗保险， 17%的农民拥有养 老保险， 3%的农民拥有失业保险。 （1）结合材料一和所学经济知识， 分析城镇化对 R镇经济发展的推动作用。 （2）假设你是 M省人大代表 ，请结合材料二向政府部门提出解决被征地农民问 题的政策建议。\", \"total\": 26, \"reference\": \"（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加； ②农民转变为产业工人，为园区和该镇的发展提供了劳动力； ③土地的统一集中经营，提高了农业生产率，推动了现代农业发展； ④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需） 。 （其他诸如 “加快转变经济发展方式 、调整和优化产业结构 、统筹城乡发展 ”等答 案也可酌情给分） （2） ①被征地农民获得的补偿偏低，应提高补偿标准，完善补偿机制。 ②部分被征地农民就业困难，收入减少，应提高就业指导服务和政策支持。 ③部分被征地农民未被纳入社会保障体系之中 ，应扩大保障体系覆盖面 ，并提高 保障水平。 ④加强对征地补偿安置工作的监督，保障被征地农民合法权益。\", \"analysis\": \"（1）本题属于原因类试题，考查考生从材料中获取相关信息、结合设 问回答问题的能力。设问考查城镇化对经济发展的推动作用，因此解答本题 的第一步是认真研读材料，从中获取能推动经济发展的因素，即制造企业与 配套企业的入园 、人口的增加 ，特点是农民的入城 、土地的集中与统一经营 、 人均收入的明显增加等等；第二步分析这些因素对经济发展的作用，即提供 了产业结构调整的机会、劳动力、发展现代化经济、收入增加导致的消费的 发展，同时也体现了经济发展方式的转变、统筹城乡发展等；第三步，将第 一、二步相结合，即理论联系实际的过程，也是组织答案的过程，要注意不 能脱离材料。 （2）本题从人大代表角度考查，属于 “措施类 ”试题，解答此类试题坚持 “措施从 问题中来的原则 ”。首先从材料二中寻找被征地的农民面临哪些问题 ，即补偿 标准低、就业困难、收入减少、社会保障不健全、合法权益无法保障等等问 题，其次上述问题采取解决办法 ，同时要强调主体是人大代表向政府提出 “政 策建议 ”，即要从政策层面上提出建议 ，而不是具体措施 ，最后组织答案 ，坚 持一个措施解决一个问题的模式。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 2, \"student_response\": \"③土地集中经营促进了现代农业发展，提高了农业生产效率；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 3, \"student_response\": \"④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 4, \"student_response\": \"（2） ①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低；\", \"teacher_score\": 2, \"teacher_error_labels\": [\"材料提取不充分\"]}, {\"step_id\": 5, \"student_response\": \"②加强对农民的职业培训和就业指导，帮助他们实现稳定就业；\", \"teacher_score\": 2, \"teacher_error_labels\": [\"材料提取不充分\"]}, {\"step_id\": 6, \"student_response\": \"③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求；\", \"teacher_score\": 2, \"teacher_error_labels\": [\"材料提取不充分\"]}, {\"step_id\": 7, \"student_response\": \"④加强政府监管力度，维护被征地农民的合法权益。\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_57\", \"question\": \"13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极探索。 材料二 2013年我国 GDP增速为 7.7%，2014年为 7.4%．2015年我国 GDP 增长目标调低为 7%．面对经济下行的压力 ，2015年政府工作报告对积极的财 政政策做了加力增效的部署 ，其中，2015年财政预算拟安排财政赤字 1.62万 亿元，比去年增加 2700亿元，赤字率从去年的 2.1%提高到 2.3%．（财政赤 字率指财政赤字与 GDP之比。国际上财政赤字率安全警戒线为 3%．） （1）结合材料一和所学政治知识，说明政府应该如何强化预算管理。 （2）结合材料二好所学经济知识，分析现阶段我国增加财政赤字的合理性，并 说明应该如何用好财政资金。\", \"total\": 12, \"reference\": \"（1） ①严格执行人大批准通过的预算； ②完善预算管理制度体系； ③按照预算法的要求编制预算和执行预算； ④运用检查、审计等行政手段强化预算监管； ⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督。 （2） 合理性： ①财政赤字是积极财政政策的具体手段 ，在经济下行压力下 ，增加财政赤字能够 扩大财政支出，刺激社会总需求； ②我国目前财政赤字率虽然在提高， 但低于 3%的警戒线，是适度的、安全的。 如何用好： ①优化赤字资金支出结构，引导经济转型升级； ②加强赤字资金管理，提高使用效率； ③遵循财政分配原则，维护赤字资金支出的公平性。\", \"analysis\": \"（1）本题要求结合材料一和所学政治知识，说明政府应该如何强化预 算管理。此为措施类试题，首先，我国的国家机关都是由人民代表大会选举 产生的，对人民代表大会负责，受人民代表大会监督。政府部门在编制预算 时要接受人民代表大会的监督，在执行过程中要严格把控，切实执行人大审 批通过的预算。正确使用预算资金，未列入预算的不得支出；其次，预算资 金的使用效率受到预算管理制度体系的重要影响，完善的预算管理制度体系 能够为规范预算资金的使用提供制度保障，减少不必要的预算外支出。政府 要构建起完善的预算管理制度体系 ，以制度堵住预算资金使用不规范的漏洞 ， 提高预算资金的使用效率，发挥预算资金的重要作用；第三，依法行政是对 政府的重要要求，政府编制预算时也要坚持依法行政这一重要原则。政府应 依据《预算法》中的规定来编制和执行预算，做到有法必依，依法行政。真 正按照法律规定来使用预算资金 ；第四，政府要加强内部对预算资金的管理 ， 综合运用审计、检查等多种手段，强化预算监管。政府做好自查自纠，从内 部杜绝滥用预算资金等不法行为；最后，政府做好工作也离不开有力的外在 监督，公民和权力机关等对政府的外在监督对政府形成一股强大的约束力， 促使政府权为民所谋。因此政府应加强公开预算，增加预算的透明度，为人 民群众和人民代表大会监督预算资金的使用创造有利条件，自觉接受人民群 众的监督。 （2）本题要求结合材料二好所学经济知识，分析现阶段我国增加财政赤字的合 理性，并说明应该如何用好财政资金。共两小问。 第一设问为原因类试题 ，现阶段我国增加财政赤字的原因 ，首先，财政是国家治 理的基础和重要支柱，在社会经济生活中发挥着重要的作用。国家财政具有 促进国民经济平稳运行的作用，对防止经济大起大落有着重要的作用。我国 经济目前处于 “经济新常态 ”，经济增速由高速转向中高速，经济面临发展乏 力的风险，需要国家实行积极的财政政策。财政赤字是积极财政政策的具体 手段，在经济下行压力下，增加财政赤字能够扩大财政支出，以政府的需求 弥补市场的需求，从而刺激社会总需求， 保证经济不出现大幅度滑坡 ；其次， 面对经济增速放缓，经济下行压力较大的新常态，我国扩大财政赤字，对财 政政策做了加力增效的部署，这更大程度上发挥财政对经济的作用。但是我 国扩大财政赤字不会引发经济风险，因为我国目前财政赤字率虽然在提高， 但低于 3%的警戒线 ，是适度的 、安全的。这样规模的财政赤字是在可控风险 范围内的。因此，我们国家的财政赤字是合理的。 第二设问为措施类试题 ，要用好财政资金 ，首先要优化赤字资金支出结构 ，发挥 财政资金的导向性作用。重点将财政资金投放于关系国计民生的重大基础行 业和高科技创新产业，引导经济转型升级，实现我国经济质的飞跃，由粗放 型的增长方式向集约型增长方式的转变；其次，财政资金来源于人民群众交 纳\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1） ①严格按照人大批准的预算执行；\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"②加强预算管理的制度建设； ③依法编制和执行预算；\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 2, \"student_response\": \"④通过检查、审计等方式强化监管；\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 3, \"student_response\": \"⑤公开预算信息，接受监督。\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 4, \"student_response\": \"（2） 合理性： ①赤字是积极财政政策的表现，在经济下行时可以刺激需求；\", \"teacher_score\": 2, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 5, \"student_response\": \"②我国赤字率在可控范围内，不会引发风险。\", \"teacher_score\": 1, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 6, \"student_response\": \"用好资金： ①优化支出结构，支持重点行业和科技创新；\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 7, \"student_response\": \"②提高资金使用效率，确保资金用于关键领域；\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 8, \"student_response\": \"③注重公平性，避免分配不公。\", \"teacher_score\": 0, \"teacher_error_labels\": []}]}, {\"sample_id\": \"Political_ShortAns_62\", \"question\": \"14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出引发社会强烈反响 。古建筑学者将其誉为中国传统文化的 “立体的教科书，现成的博物馆 ”，历史学者认为《记住乡愁》呈现了一副生 动的乡村历史画卷，民俗学者从节目中一个个非物质文化遗产的 “活化石 ”， 社会学者强调吸取传统乡村社会治理的智慧和经验 …… （1）培育和践行社会主义核心价值观需要记住乡愁，传承中华传统美德，运用 文化生活知识对此加以说明。 （2）运用认识论的相关知识并结合材料，分析不同学者从《记住乡愁》中获得 不同感受的原因。 （3）在城镇化快速发展的今天，请就如何记住乡愁提出两条建议。\", \"total\": 26, \"reference\": \"（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德 是传统文化的精华，是涵养社会主义核心价值观的重要源泉。乡愁反映了人 们对中华传统文化的眷恋之情，体现了当代人对传承中华传统美德的愿望和 期盼；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提 供了重要载体和丰厚的历史文化养料。 （2）认识是主体对客体的能动反映。认识受到主体状况、客体状况以及认识条 件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存 在差异，纪律片涉及传统村落的自然环境 、人文景观 、村规民约 、民风民俗 、 社会管理等多方面的内容，导致不同学者感受的差异性。 （3） ①在保持原有村落形态的基础上改善居民生活条件； ②加强中华传统美德教育与传承，使其转化为当代中国人的道德观念。\", \"analysis\": \"（1）本题要求运用文化生活知识，说明 “培育和践行社会主义核心价值 观需要记住乡愁 ，传承中华传统美德 ”。此题从宏观上考查学生调动知识的能 力，要求运用文化知识说明践行社会主义核心价值观为何需要传承中华传统 美德，为原因类试题，可以从文化作用，文化发展的意义，传统文化，民族 文化的作用文化自觉性等角度组织答案，还要从两者内在的一致性回答更全 面。 （2）本题要求运用认识论的相关知识并结合材料 ，分析不同学者从 《记住乡愁 》 中获得不同感受的原因。此为哲学原因类试题，知识限定为：认识论，不同 学者从《记住乡愁》中获得不同感受的原因可从认识的主体差异性角度来分 析说明即可。 （3）本题要求在城镇化快速发展的今天，就如何记住乡愁提出两条建议。此为 建议类试题，没有标准答案，考生所提建议只要有助于记住乡愁即可。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。\", \"teacher_score\": 1, \"teacher_error_labels\": [\"未联系实际进行作答\", \"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 1, \"student_response\": \"（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 2, \"student_response\": \"（3） ① 大量拆除传统村落，建设高楼大厦以推动经济发展；\", \"teacher_score\": 0, \"teacher_error_labels\": [\"未联系实际进行作答\"]}, {\"step_id\": 3, \"student_response\": \"② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。\", \"teacher_score\": 0, \"teacher_error_labels\": [\"未联系实际进行作答\"]}]}, {\"sample_id\": \"Political_ShortAns_70\", \"question\": \"14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强暴血战到底的英雄气概，百折不挠、坚忍不拔的必胜信念。 抗战精神始终支撑和激励中国人民浴血奋战，终于打败了极其残暴、极其野 蛮的日本侵略者，赢得了中国人民抗日战争的伟大胜利，为世界反法西斯战 争胜利作出了不可磨灭的贡献。 （1）结合材料，运用意识能动作用的知识，说明抗战精神对中国人民战胜日本 侵略者的作用。 （2）结合材料，运用文化生活知识说明抗战精神与中华民族精神的关系。 （3）近年来，日本政界有人企图否认日本侵华的历史，请你加以批驳。\", \"total\": 26, \"reference\": \"（1） 意识对物质的能动反映 ，对物质具有能动的反作用 。抗战精神是激励中国人民坚 持抗战、争取胜利的强大精神动力。抗战精神极大激发了中国人民战胜日本 侵略者的斗志，增强了战胜日本侵略者的信心。激奋中国人民克服国力弱、 武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利。 （2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的 不竭精神动力。抗战精神集中体现了爱国主义精神，是对中华民族精神的传 承和发扬，抗战精神是中华民族精神的重要内容，是对中华民族精神的丰富 和发展。 （3）答案示例： 南京大屠杀 、731部队制造使用化学武器残害中国人民等日本侵略战争的罪行铁 证如山，不会因任何人的抵赖而改变，否认日本侵略历史的言行，是对日本 军国主义战争罪行的蓄意美化，是对世界公理良知的粗暴践踏，违背了当今 和平与发展的世界潮流 ，否认日本侵华历史的言行 ，伤害了中国人民的感情 ， 破坏了中日关系的政治基础，对人类和平和正义事业构成了巨大威胁。\", \"analysis\": \"（1）本题要求结合材料，运用意识能动作用的知识，说明抗战精神对 中国人民战胜日本侵略者的作用。此为分析说明类试题，知识限定明确：意 识能动作用分析，依据材料中的关键词和考查方向可从以下角度分析：意识 活动具有能动的反作用，正确的意识对人们改造客观世界起推动作用。人们 在抱着抗战必胜的信念为中华民族的复兴努力的时候，抗战精神激励了中国 人民坚持抗战、是争取胜利的强大精神动力；抗战精神在一定程度上可以调 节和控制中国人民的生理活动，极大地激发了中国人民战胜日本侵略者的斗 志，坚定了人们战胜日本侵略者的信心，为抗战事业的成功奠定基础；意识 活动具有主动创造性，是人们认识世界的重要条件。人们能够揭示深藏于事 物内部的本质和规律，即通过战争规律的研究，发现适合我们作战的策略， 从而激励中国人民克服国力弱、武器装备落后等困难，坚持持久抗战，最终 赢得抗日战争的胜利。 （2）本题要求结合材料，运用文化生活知识说明抗战精神与中华民族精神的关 系。此题也是分析说明类试题，爱国主义精神是中华民族精神的核心，它贯 穿民族精神的各个方面 ；团结统一、爱好和平、勤劳勇敢、自强不息的精神 ， 相辅相成，无不体现着爱国主义这个主题。无论什么时候，爱国主义都是动 员和鼓舞中国人民团结奋斗的一面旗帜，是各民族人民风雨同舟、自强不息 的精神支柱；抗战精神集中体现了爱国主义精神。中国人民抵抗日本帝国主 义的侵略，保卫祖国领土完整统一是爱国主义精神的体现，是对以爱国主义 为核心的中华民族精神的传承和弘扬，是整个中华民族的整体风貌和精神特 征，体现了近代中华民族共同的价值追求；抗战精神是中华民族精神的重要 内容；是爱国主义在近代的要求，也体现了其具体的内涵，是对中华民族精 神的丰富和发展；是动员和鼓舞中华民族团结奋斗的重要精神力量，有助于 弘扬中华民族精神，传承中华文明。 （3）本题是开放性试题，从反法西斯，维护世界和平，促进共同发展的角度分 析即可；例如：南京大屠杀、 731部队制造使用生化武器残害中国人民等日本 侵华战争的罪行铁证如山，不会因任何人的抵赖而改变。否认日本侵华历史 的言行，是对日本军国主义战争罪行的蓄意美化，是对世界公理良知的粗暴 践踏，违背了当今和平与发展的世界潮流。否认日本侵华历史的言行，伤害 了中国人民的感情，破坏了中日关系的政治基础，对人类和平和正义事业构 成了巨大威胁。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1） 抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。\", \"teacher_score\": 5, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 1, \"student_response\": \"（2） 中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。\", \"teacher_score\": 7, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 2, \"student_response\": \"（3） 日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。\", \"teacher_score\": 6, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_189\", \"question\": \"13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家庭农场主要从事种植业、养殖业和种 养结合，其中种植类农场有56.1%采用了喷灌技术，养殖类农场有近80%进行了粪便资 源化、综合循环利用和无害化处理；在不少家庭农场中，父辈负责生产，子女负责营销， 经营的农产品有以自己名字命名的品牌；全国有36.9%的家庭农场加入了农民合作社， 参与和分享农机、良种、技术、订单等服务。 结合材料并运用经济知识，说明发展家庭农场对于激发乡村经济活力的积极作用。\", \"total\": 14, \"reference\": \"①促进农村土地流转与规模经营，提高农业劳动生产率； ②促使先进农业技术应用，提高农产品产量和品质； ③推进农业品牌化、专业化经营，增强农产品市场竞争力； ④拓宽农民合作社服务范围，推动乡村产业融合发展。\", \"analysis\": \"本题属于意义类主观试题，要求结合材料并运用经济知识，说明发展家庭农场 对于激发乡村经济活力的积极作用。材料“我国家庭农场大多由小农户升级而来，经营 规模在20～200亩之间”有利于促进农村土地流转与规模经营，提高农业劳动生产率； 材料“家庭农场主要从事种植业、养殖业和种养结合，其中种植类农场有56.1%采用了 喷灌技术，养殖类农场有近80%进行了粪便资源化、综合循环利用和无害化处理”有利 于促使先进农业技术应用，提高农产品产量和品质；材料“在不少家庭农场中，父辈负 责生产，子女负责营销，经营的农产品有以自己名字命名的品牌”有利于推进农业品牌 化、专业化经营，增强农产品市场竞争力；材料“全国有36.9%的家庭农场加入了农民 合作社，参与和分享农机、良种、技术、订单等服务”有利于拓宽农民合作社服务范围， 推动乡村产业融合发展。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面： ① 促进农村土地流转与规模经营，提高了农业劳动生产率；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"② 推动了先进农业技术的应用，提升了农产品的产量和品质；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 2, \"student_response\": \"③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；\", \"teacher_score\": 4, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 3, \"student_response\": \"④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_6\", \"question\": \"14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成为招商引资的重媒介。近年来，在很多地方， 文化不仅仅是 “陪衬红花的绿叶 ”，而且直接登上了经济舞台并扮演着重要的 角色，实现了从 “文化搭台。经济唱戏 ”到“文化唱戏 ”的转变：据国家统计局的 统计， 2009年以来，我国文化产业发展势头良好， 产值月均增幅达 l7%，其 中电影、图书和舞台剧等， 收入增长更高达 20%以上。 （1）运用哲学知识，对材料一中 “经济不景气成就文化产业发展是一条规律 ”的 推断的合理性和严谨性作简要评析。 （2）根据材料二，有人认为，从 “文化搭台 ”到“文化唱戏 ”，体现了人们对文化 功能认识的深化。你赞同这种看法吗？运用文化知识简要说明理由。 （3）面对激烈的国际竞争，提升我国文化产业竞争力的意义何在？请对制定文 化强省（市）战略提出方法论的建议。\", \"total\": 26, \"reference\": \"（1） ①文化产业的发展需要相应的条件 。经济不景气时 ，经济结构调整的压力和人们 对精神文化的需求，为文化产业发展提供了契机。美日韩的例子也说明了该 推断有一定合理性； ②规律是事物运动的本质 、必然、稳定的联系 。经验有一定的事实基础 ，但不同 于规律。把悠闲地经验提升为普遍规律，是不严谨的。 （2） 答案一：不赞同。文化具有满足人们精神需要，为经济社会发展提供思想保证 、 精神动力 、智力支持等功能 。材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调 了文化的经济功能，而忽视了其他功能。 答案二：赞同。 “文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到 文化本身的经济功能。文化产业的快速发展，体现了文化具有满足人们精神 需要等功能。 （3） ①文化是国家核心竞争力的重要因素 。发展文化产业 ，能提升我国综合国力 ，掌 握国际竞争主动权。 ②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分 析。\", \"analysis\": \"（1）问时，要坚持一分为二的观点结合材料和教材中的相关知识点进行 全面分析。 （2）问时，考生要结合文化的相关知识来说明从 “文化搭台 ”到“文化唱戏 ”是否体现了人们对文化功能认识的深化 。要从只强调文化的经济功能 ，而忽 视其他功能来说明不赞同的理由。要从认识到文化对经济的服务功能，到认 识到文化本身的经济功能来说明赞同的理由。 （3）问的第一小问时，考生要从文化对综合国力的影响这一方面来说明 的第二小问时，考生可从借鉴经验，但要从本省的实际出发，具 体问题具体分析等角度来组织答案。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1） 材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。\", \"teacher_score\": 4, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 1, \"student_response\": \"（2） 答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。\", \"teacher_score\": 8, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 2, \"student_response\": \"答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。 （3） 意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。\", \"teacher_score\": 6, \"teacher_error_labels\": [\"步骤正确\"]}]}, {\"sample_id\": \"Political_ShortAns_28\", \"question\": \"14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字母词的人认为： “在对外开放条件下，字母词的产生有其必然性。应善待字母词的使用，而非简 单的拒斥。 ” “选录字母词只是对当下语言现实的承认，体现了语言使用的从简趋势，适应了 社会生活变化的需要。 ” …… （1）你是赞成还是反对《现代汉语词典》收录西文字母词？请用文化生活有关 知识阐明理由。 （2）《现代汉语词典》收录西文字母词引起的争论深化了人们的认识，结合材 料，运用认识论知识，说明 “争论有利于认识的发展 ”。 （3）真理面前人人平等。假如你是争论的一方，在争论中应该怎么样坚持这一 原则？\", \"total\": 26, \"reference\": \"（1） 观点一：反对收录西文字母词 理由： ①语言文字是文化的基本载体 ，汉语是中华文明的重要标志 ，传承中华文明需要 保持中华文化的民族特色，保持汉语的纯洁性。 ②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不 应收录，至少不应在正文中收录， 观点二：支持收录西文字母词 理由： ①其一，收录字母词体现了中华文化的包容性特点 。以包容的心态对待字母词的 使用，有利于不同民族之间相互交流和相互理解，是汉语言文字具有活力的 表现。 ②其二，《词典》收录的字母词数量很少 ，不会使汉语成为混杂的语言而损害其 民族性。其三，字母词的使用是文化多样性的表现，尊重文化多样性是发展 本民族文化的内在要求。 （2） ①不同主体对同一对象会产生不同的认识，由此产生争论是正常现象。 ②真理与谬误往往相伴而行。 ③受主客观条件的限制 ，人的认识难免存在一定局限性甚至错误 。人们对事物的 认识是一个不断发展的过程。通过讨论，不同看法得以交流和碰撞，有利于 人们取长补短，克服认识的片面性，促进认识的发展。 （3） 坚持实事求是的科学态度；以理服人而不以势压人；尊重对方发表意见的权利 ； 避免语言粗暴、行为过激；勇于坚持真理、修正错误。\", \"analysis\": \"（1）第一问《现代汉语词典》收录西文字母词，要根据对材料内容和 所学知识的理解，做出自己的判断，是赞成还是反对，然后根据自己的选择 筛选所学知识进行论证 。该题属于文化生活中的开放性试题 ，赞成或不赞成 ， 言之有理即可，原因阐释上赞成侧重于文化交流，不赞成侧重于传统文化。 （2）该题考查学生对认识论相关原理的掌握和理解。对《现代汉语词典》收录 西文字母词，不同的人有不同的观点，这说明不同主体对同一对象会产生不 同的认识；同时反映了认识具有反复性和无限性的特点。 （3）真理具有客观性，真理面前人人平等，对这一原则的理解较为重要，根据 理解提出坚持这一原则的方法 、要求学生要思维开阔 ，从多个角度思考回答 。 因此我们应坚持的原则应强调以下几点：实事求是的科学态度；以理服人而 不以势压人；尊重对方发表意见的权利；勇于坚持真理、修正错误。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"（1） 观点：反对《现代汉语词典》收录西文字母词。\", \"teacher_score\": 2, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 1, \"student_response\": \"理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。\", \"teacher_score\": 6, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 2, \"student_response\": \"（2） 争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。 （3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。\", \"teacher_score\": 6, \"teacher_error_labels\": [\"步骤正确\"]}, {\"step_id\": 3, \"student_response\": \"\", \"teacher_score\": 6, \"teacher_error_labels\": [\"未运用原理或运用错误、知识点混淆\"]}, {\"step_id\": 4, \"student_response\": \"（3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。\", \"teacher_score\": 0, \"teacher_error_labels\": []}]}, {\"sample_id\": \"Political_ShortAns_163\", \"question\": \"13．（14分）阅读材料，完成下列要求。希腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建“一带一路”的重要 项目，也是两国互利合作的典范。 2008年6月，中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35 年特许经营权；2016年4月，又以3.69亿欧元收购比港港务局67%的股权，全面接手一 号码头运营。为解决港口设备老化、桥吊装卸作业效率低、船舶压港严重等问题，该企 业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造。该企业向跨 国公司提供全球物流服务，如从中国生产基地运来的货物过去主要通过海运经汉堡港、 鹿特丹港转运，现改由比港登陆，经铁路运往捷克、斯洛伐克、奥地利、匈牙利等中东 欧国家，交货期从36天缩短至26～28天。 到2018年，比港集装箱吞吐量从2010年的88万跃升至491万标准箱，世界港 口排名从第93位跃升至第32位，成为“一带一路”的“蓝色经济通道”、地中海地区的 重要枢纽。2018年实现净利润2790万欧元，较2017年增长147%。 结合材料并运用经济知识，分析该航运企业比港项目获得成功的原因。\", \"total\": 14, \"reference\": \"①该航运企业主动走出去，抓住共建“一带一路”的机遇； ②从特许经营权到控股权、到全面运营，获得港口经营与决策自主权； ③优化货物运输路线，港口经营规模扩大，成本降低； ④加强管理与技术投入，港口运营效率提高，盈利能力增强。\", \"analysis\": \"本题要求结合材料并运用经济知识，分析该航运企业比港项目获得成功的原因。 属于原因类试题。解答本题的关键是从材料中提取有效信息，与教材知识相对接进行分 析。根据材料“腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建‘一带一路’ 的重要项目”“中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35年特许经 营权”可知该航运企业主动走出去，抓住共建“一带一路”的机遇；根据材料“获得比 港二号、三号集装箱码头35年特许经营权；2016年4月，又以3.69亿欧元收购比港港 务局67%的股权，全面接手一号码头运营”可知从特许经营权到控股权、到全面运营， 获得港口经营与决策自主权；根据材料“该企业向跨国公司提供全球物流服务，交货期 从36天缩短至26～28天”可知优化货物运输路线，港口经营规模扩大，成本降低；根 据材料“该企业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造， 交货期从36天缩短至26～28天”可知加强管理与技术投入，港口运营效率提高，盈利 能力增强。\", \"teacher_steps\": [{\"step_id\": 0, \"student_response\": \"①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。\", \"teacher_score\": 14, \"teacher_error_labels\": [\"步骤正确\"]}]}], \"original_se_grade_skill\": {\"工作流程\": [\"1. 通读学生答案，对照参考答案和评分标准，明确本题的采分点、分值分布和评分要求。\", \"2. 按题目设问顺序逐问或逐点评分，先判断是否答到核心原理或关键词，再判断是否结合材料展开分析。\", \"3. 对每个采分点，先看原理表述是否准确，再看材料结合是否充分，最后看语言表述是否规范。\", \"4. 综合各点得分，给出总分，并在必要时标注扣分原因。\"], \"评分原则\": [\"采点给分：按参考答案中的关键点给分，答到一点给一点的分，不重复给分。\", \"原理优先：政治简答题必须准确运用学科原理，原理错误或未用原理，即使材料分析合理，该点也不得分或酌情扣分。\", \"材料结合：要求原理与材料有机结合，只罗列原理或只抄材料均不能得满分。\", \"鼓励多答：学生答案超出参考答案但言之有理，可酌情给分，但不超过该问总分。\", \"整体判断：若答案整体偏离题意，即使个别词句沾边，也不宜给高分。\"], \"部分分规则\": [\"每个采分点通常有固定分值，答出核心原理或关键词给一半分，结合材料分析完整给满分。\", \"若原理正确但材料分析不充分，可给该点一半左右的分。\", \"若原理错误但材料分析合理，该点不给分或给少量辛苦分（不超过该点分值的1/3）。\", \"若答案要点不全，按答出的要点个数累计给分，不因缺要点而扣其他要点的分。\", \"若答案超出参考答案但符合题意，可酌情给分，但总分不超过该问满分。\"], \"常见扣分\": [\"原理表述错误或混淆知识点，如将辩证否定观说成全盘否定。\", \"未运用学科原理，仅凭日常经验或常识作答。\", \"只罗列原理，未结合材料分析，或材料提取不充分。\", \"作答不完整，遗漏关键要点或设问要求。\", \"语言不规范，口语化严重，缺乏学科术语。\", \"答案偏离题意，答非所问。\"], \"零分情况\": [\"答案完全空白或只抄写题目材料，无任何有效作答。\", \"答案内容与题目要求完全无关，如答其他学科知识。\", \"答案严重违背学科基本原理，如宣扬错误观点。\", \"答案仅重复题目或材料，未作任何分析。\"], \"高分情况\": [\"准确运用学科原理，原理表述完整、规范。\", \"原理与材料结合紧密，分析深入、逻辑清晰。\", \"要点齐全，覆盖参考答案所有采分点。\", \"语言精炼，学科术语使用恰当，无明显错误。\", \"答案结构清晰，分点作答，层次分明。\"], \"边界说明\": [\"若学生答案与参考答案表述不同但意思相近，可酌情给分，不要求字字对应。\", \"若学生答案超出参考答案但符合题意，可酌情给分，但总分不超过该问满分。\", \"若学生答案部分正确、部分错误，按正确部分给分，错误部分不扣分。\", \"若学生答案存在知识性错误，即使其他部分正确，也要酌情扣分。\", \"若学生答案字数过少但要点齐全，可给满分；若字数过多但要点不全，按要点给分。\"]}, \"original_se_grade_rag_summary\": {\"case_count\": 95, \"case_schema\": [\"case_id\", \"source_sample_id\", \"step_id\", \"题目摘要\", \"学生步骤\", \"教师评分\", \"分数档位\", \"证据模式\", \"参考节点匹配\", \"学生行为摘要\", \"错误类型\", \"评分边界\", \"评分理由短评\", \"检索文本_证据\", \"校准文本_理由\"], \"representative_cases\": [{\"case_id\": \"K1_S0\", \"source_sample_id\": \"Political_ShortAns_55\", \"step_id\": 0, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\", \"学生步骤\": \"### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。\", \"教师评分\": 3, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新；错误类型：步骤正确\", \"参考节点匹配\": \"（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 3 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\\n学生步骤：### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：3\\n分数档位：满分\\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K1_S1\", \"source_sample_id\": \"Political_ShortAns_55\", \"step_id\": 1, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\", \"学生步骤\": \"2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。\", \"教师评分\": 3, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：（2）；2；错误类型：步骤正确\", \"参考节点匹配\": \"（2）；2\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 3 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\\n学生步骤：2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：（2）；2\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：3\\n分数档位：满分\\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K1_S2\", \"source_sample_id\": \"Political_ShortAns_55\", \"step_id\": 2, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\", \"学生步骤\": \"3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。\", \"教师评分\": 4, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”；错误类型：步骤正确\", \"参考节点匹配\": \"（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 4 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\\n学生步骤：3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：4\\n分数档位：满分\\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K1_S3\", \"source_sample_id\": \"Political_ShortAns_55\", \"step_id\": 3, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\", \"学生步骤\": \"#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。\", \"教师评分\": 3, \"分数档位\": \"边界\", \"证据模式\": \"学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；实践是认识的基础；错误类型：未运用原理或运用错误、知识点混淆\", \"参考节点匹配\": \"（1）；实践是认识的基础\", \"学生行为摘要\": \"涉及未运用原理或运用错误、知识点混淆\", \"错误类型\": [\"未运用原理或运用错误、知识点混淆\"], \"评分边界\": \"人工给 3 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\", \"评分理由短评\": \"该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\\n学生步骤：#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。\\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\\n参考节点匹配：（1）；实践是认识的基础\\n错误类型：未运用原理或运用错误、知识点混淆\", \"校准文本_理由\": \"教师评分：3\\n分数档位：边界\\n评分边界：人工给 3 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\"}, {\"case_id\": \"K1_S4\", \"source_sample_id\": \"Political_ShortAns_55\", \"step_id\": 4, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\", \"学生步骤\": \"2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。\", \"教师评分\": 2, \"分数档位\": \"边界\", \"证据模式\": \"学生行为：涉及作答不完整或有遗漏；参考节点：（2）；2；错误类型：作答不完整或有遗漏\", \"参考节点匹配\": \"（2）；2\", \"学生行为摘要\": \"涉及作答不完整或有遗漏\", \"错误类型\": [\"作答不完整或有遗漏\"], \"评分边界\": \"人工给 2 分；该步骤属于边界；错误类型：作答不完整或有遗漏。\", \"评分理由短评\": \"该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\\n学生步骤：2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。\\n学生行为摘要：涉及作答不完整或有遗漏\\n参考节点匹配：（2）；2\\n错误类型：作答不完整或有遗漏\", \"校准文本_理由\": \"教师评分：2\\n分数档位：边界\\n评分边界：人工给 2 分；该步骤属于边界；错误类型：作答不完整或有遗漏。\\n评分理由短评：该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。\"}, {\"case_id\": \"K1_S5\", \"source_sample_id\": \"Political_ShortAns_55\", \"step_id\": 5, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\", \"学生步骤\": \"3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。\", \"教师评分\": 2, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：性；（3）（ 6分）评分量表；错误类型：步骤正确\", \"参考节点匹配\": \"性；（3）（ 6分）评分量表\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 2 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\\n学生步骤：3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：性；（3）（ 6分）评分量表\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：2\\n分数档位：满分\\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K1_S6\", \"source_sample_id\": \"Political_ShortAns_55\", \"step_id\": 6, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\", \"学生步骤\": \"#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。\", \"教师评分\": 1, \"分数档位\": \"边界\", \"证据模式\": \"学生行为：涉及作答不完整或有遗漏；参考节点：（1）；国家与社会的需要相结合，树立；错误类型：作答不完整或有遗漏\", \"参考节点匹配\": \"（1）；国家与社会的需要相结合，树立\", \"学生行为摘要\": \"涉及作答不完整或有遗漏\", \"错误类型\": [\"作答不完整或有遗漏\"], \"评分边界\": \"人工给 1 分；该步骤属于边界；错误类型：作答不完整或有遗漏。\", \"评分理由短评\": \"该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\\n学生步骤：#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。\\n学生行为摘要：涉及作答不完整或有遗漏\\n参考节点匹配：（1）；国家与社会的需要相结合，树立\\n错误类型：作答不完整或有遗漏\", \"校准文本_理由\": \"教师评分：1\\n分数档位：边界\\n评分边界：人工给 1 分；该步骤属于边界；错误类型：作答不完整或有遗漏。\\n评分理由短评：该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。\"}, {\"case_id\": \"K1_S7\", \"source_sample_id\": \"Political_ShortAns_55\", \"step_id\": 7, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\", \"学生步骤\": \"2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。\", \"教师评分\": 2, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：（2）；2；错误类型：步骤正确\", \"参考节点匹配\": \"（2）；2\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 2 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\\n学生步骤：2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：（2）；2\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：2\\n分数档位：满分\\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K1_S8\", \"source_sample_id\": \"Political_ShortAns_55\", \"step_id\": 8, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\", \"学生步骤\": \"3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。\", \"教师评分\": 2, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：草》的目的和价值；（3）（ 6分）评分量表；错误类型：步骤正确\", \"参考节点匹配\": \"草》的目的和价值；（3）（ 6分）评分量表\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 2 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\\n学生步骤：3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：草》的目的和价值；（3）（ 6分）评分量表\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：2\\n分数档位：满分\\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K2_S0\", \"source_sample_id\": \"Political_ShortAns_23\", \"step_id\": 0, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\", \"学生步骤\": \"（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。\", \"教师评分\": 10, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：包含推理结论或最终判断；参考节点：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素；错误类型：步骤正确\", \"参考节点匹配\": \"网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素\", \"学生行为摘要\": \"包含推理结论或最终判断\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 10 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\\n学生步骤：（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。\\n学生行为摘要：包含推理结论或最终判断\\n参考节点匹配：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：10\\n分数档位：满分\\n评分边界：人工给 10 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K2_S1\", \"source_sample_id\": \"Political_ShortAns_23\", \"step_id\": 1, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\", \"学生步骤\": \"（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。\", \"教师评分\": 5, \"分数档位\": \"边界\", \"证据模式\": \"学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留；错误类型：未运用原理或运用错误、知识点混淆\", \"参考节点匹配\": \"科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留\", \"学生行为摘要\": \"涉及未运用原理或运用错误、知识点混淆\", \"错误类型\": [\"未运用原理或运用错误、知识点混淆\"], \"评分边界\": \"人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\", \"评分理由短评\": \"该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\\n学生步骤：（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。\\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\\n参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留\\n错误类型：未运用原理或运用错误、知识点混淆\", \"校准文本_理由\": \"教师评分：5\\n分数档位：边界\\n评分边界：人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\"}, {\"case_id\": \"K2_S2\", \"source_sample_id\": \"Political_ShortAns_23\", \"step_id\": 2, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\", \"学生步骤\": \"（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。\", \"教师评分\": 4, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素；错误类型：步骤正确\", \"参考节点匹配\": \"（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 4 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\\n学生步骤：（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：4\\n分数档位：满分\\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K3_S0\", \"source_sample_id\": \"Political_ShortAns_7\", \"step_id\": 0, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\", \"学生步骤\": \"（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。\", \"教师评分\": 4, \"分数档位\": \"边界\", \"证据模式\": \"学生行为：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆；参考节点：文化产业的快速发展，体现了文化具有满足人们精神；（1）；错误类型：未运用原理或运用错误、知识点混淆\", \"参考节点匹配\": \"文化产业的快速发展，体现了文化具有满足人们精神；（1）\", \"学生行为摘要\": \"包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆\", \"错误类型\": [\"未运用原理或运用错误、知识点混淆\"], \"评分边界\": \"人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\", \"评分理由短评\": \"该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\\n学生步骤：（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。\\n学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆\\n参考节点匹配：文化产业的快速发展，体现了文化具有满足人们精神；（1）\\n错误类型：未运用原理或运用错误、知识点混淆\", \"校准文本_理由\": \"教师评分：4\\n分数档位：边界\\n评分边界：人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\"}, {\"case_id\": \"K3_S1\", \"source_sample_id\": \"Political_ShortAns_7\", \"step_id\": 1, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\", \"学生步骤\": \"（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。\", \"教师评分\": 7, \"分数档位\": \"边界\", \"证据模式\": \"学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到；错误类型：未运用原理或运用错误、知识点混淆\", \"参考节点匹配\": \"材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到\", \"学生行为摘要\": \"涉及未运用原理或运用错误、知识点混淆\", \"错误类型\": [\"未运用原理或运用错误、知识点混淆\"], \"评分边界\": \"人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\", \"评分理由短评\": \"该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\\n学生步骤：（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。\\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\\n参考节点匹配：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到\\n错误类型：未运用原理或运用错误、知识点混淆\", \"校准文本_理由\": \"教师评分：7\\n分数档位：边界\\n评分边界：人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\"}, {\"case_id\": \"K3_S2\", \"source_sample_id\": \"Political_ShortAns_7\", \"step_id\": 2, \"题目摘要\": \"14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\", \"学生步骤\": \"（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。\", \"教师评分\": 5, \"分数档位\": \"边界\", \"证据模式\": \"学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件；错误类型：未运用原理或运用错误、知识点混淆\", \"参考节点匹配\": \"②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件\", \"学生行为摘要\": \"涉及未运用原理或运用错误、知识点混淆\", \"错误类型\": [\"未运用原理或运用错误、知识点混淆\"], \"评分边界\": \"人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\", \"评分理由短评\": \"该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\", \"检索文本_证据\": \"题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\\n学生步骤：（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。\\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\\n参考节点匹配：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件\\n错误类型：未运用原理或运用错误、知识点混淆\", \"校准文本_理由\": \"教师评分：5\\n分数档位：边界\\n评分边界：人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。\"}, {\"case_id\": \"K4_S0\", \"source_sample_id\": \"Political_ShortAns_8\", \"step_id\": 0, \"题目摘要\": \"13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\", \"学生步骤\": \"（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。\", \"教师评分\": 4, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）；错误类型：步骤正确\", \"参考节点匹配\": \"①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 4 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\\n学生步骤：（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：4\\n分数档位：满分\\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K4_S1\", \"source_sample_id\": \"Political_ShortAns_8\", \"step_id\": 1, \"题目摘要\": \"13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\", \"学生步骤\": \"② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。\", \"教师评分\": 4, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确\", \"参考节点匹配\": \"科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 4 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\\n学生步骤：② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：4\\n分数档位：满分\\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K4_S2\", \"source_sample_id\": \"Political_ShortAns_8\", \"step_id\": 2, \"题目摘要\": \"13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\", \"学生步骤\": \"③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。\", \"教师评分\": 4, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确\", \"参考节点匹配\": \"③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 4 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\\n学生步骤：③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：4\\n分数档位：满分\\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K4_S3\", \"source_sample_id\": \"Political_ShortAns_8\", \"step_id\": 3, \"题目摘要\": \"13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\", \"学生步骤\": \"（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；\", \"教师评分\": 3, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：（2）；作用：；错误类型：步骤正确\", \"参考节点匹配\": \"（2）；作用：\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 3 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\\n学生步骤：（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：（2）；作用：\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：3\\n分数档位：满分\\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}, {\"case_id\": \"K4_S5\", \"source_sample_id\": \"Political_ShortAns_8\", \"step_id\": 5, \"题目摘要\": \"13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\", \"学生步骤\": \"② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。\", \"教师评分\": 2, \"分数档位\": \"满分\", \"证据模式\": \"学生行为：呈现学生当前步骤内容；参考节点：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确\", \"参考节点匹配\": \"（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\", \"学生行为摘要\": \"呈现学生当前步骤内容\", \"错误类型\": [\"步骤正确\"], \"评分边界\": \"人工给 2 分；该步骤属于满分；错误类型：步骤正确。\", \"评分理由短评\": \"该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\", \"检索文本_证据\": \"题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\\n学生步骤：② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。\\n学生行为摘要：呈现学生当前步骤内容\\n参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\\n错误类型：步骤正确\", \"校准文本_理由\": \"教师评分：2\\n分数档位：满分\\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。\"}]}, \"consumer_contract\": {\"prejudge\": \"one global BASE + task Skill call; emits per-step completion percent\", \"retrieval\": \"unchanged similarity and s-1/s/s+1 normalized percentage bands\", \"final_judge\": \"one global BASE + task Skill + model-visible teacher boundaries call\", \"artifact_rule\": \"generate task-specific owner, boundary, dependency, error, and semantic evidence, then preserve it during formal inference\"}}\n",
  "temperature": 0.0,
  "max_tokens": 12000,
  "json_mode": true,
  "thinking_mode": "provider_default"
}


==> anc/construction_example/adaptation_system_prompt.txt <==
你是数据集无关的V30 Task Adaptation Agent。只根据当前任务Knowledge20教师行为和原始SE-Grade Skill/RAG，重新生成原SE-Grade可消费的完整任务评分表示，不是评分器。只输出JSON。禁止evaluation、baseline prediction、metric、固定跨题分值、新grader、reject模块、学科名单分支或pipeline修改。必须先完成teacher behavior analysis、contrastive analysis、boundary induction和ontology validation，再编译Skill/RAG。不得复用任何旧candidate结论或用generic模板替代任务分析。

==> anc/construction_example/adaptation_user_prompt.txt <==

为输入中的任务重新生成完整、证据支持的V30 Task Grading Specification。Knowledge20不能直接变成Skill：
必须依次经过teacher behavior analysis、supporting/contradicting contrast、boundary induction、ontology
validation。只允许通过validation的claim进入Skill和RAG。百分比只是附加检索与校准坐标，完整产物仍须
包含任务owner、同义/非同义边界、duplicate、错误模式、依赖关系和teacher boundary。

Skill compilation必须为原Skill的七个字段分别生成2-6条简短、可执行、任务专属增量规则：
["工作流程", "评分原则", "部分分规则", "常见扣分", "零分情况", "高分情况", "边界说明"]
每条必须是{"rule":"...", "evidence_ids":["sample:<Knowledge20 ID>:S0"], "confidence":0.0}。
禁止照抄original Skill；必须表达从Knowledge20新归纳出的owner、条件、错误、duplicate或dependency边界。
不要输出新grader；增量规则会被加入原Skill而不是替换原Skill。

RAG compilation必须描述：task_retrieval_objective、owner_mapping_policy、semantic_boundary_policy、
error_pattern_policy、dependency_policy、teacher_boundary_policy。编译器会保留原Knowledge20 case并增加这些
任务专属语义，不改变retriever、similarity或case selection。

固定语义：
1. case_selection_rule：按PreJudge局部完成百分比的s-1/s/s+1档位检索，不改变retriever。
2. current_owner_budget_rule：FinalJudge先从当前题官方评分指南、题干、满分、标准答案和analysis识别
   当前step命中的current-question owner及当前题预算B；禁止使用来源题分值建立B。
3. percentage_reinterpretation_rule：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为
   当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。
4. soft_relevance_rule：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考
   错误模式和higher/lower方向，但降低数值影响。
5. no_absolute_score_visibility_rule：FinalJudge不得看到、恢复、猜测或引用历史教师绝对分和来源局部预算。
6. base_priority_rule：百分比RAG是软参考，不是硬上限、固定单价或BASE替代；冲突时以当前题完整BASE为准。

每项核心claim必须引用当前任务Knowledge20中可观察到的教师行为。evidence_support至少覆盖4个不同
Knowledge20 sample ID；teacher_behavior_analysis必须包含supporting_examples、contradicting_examples和
confidence。无证据的ontology必须拒绝。禁止引用evaluation ID。

严格输出：
{
  "teacher_behavior_analysis": {
    "summary": "...", "supporting_examples": ["sample:<Knowledge20 ID>:S0"],
    "contradicting_examples": ["sample:<Knowledge20 ID>:S1"], "confidence": 0.0
  },
  "contrastive_analysis": [{"claim": "...", "supporting_examples": ["..."], "contradicting_examples": ["..."], "confidence": 0.0}],
  "boundary_induction": [{"boundary": "...", "higher_condition": "...", "lower_condition": "...", "evidence_ids": ["..."], "confidence": 0.0}],
  "ontology_validation": {"status": "PASS", "validated_claims": ["..."], "rejected_unsupported_claims": ["..."]},
  "task_ontology": {"credit_unit": "...", "owner_definition": "...", "grading_style": "..."},
  "scoring_unit_policy": "...",
  "semantic_equivalence_rule": "...",
  "semantic_non_equivalence_rule": "...",
  "duplicate_credit_rule": "...",
  "dependency_rule": "...",
  "hard_scoring_rules": ["..."],
  "soft_scoring_guidance": ["..."],
  "skill_compilation": {
    "工作流程": [{"rule":"...", "evidence_ids":["..."], "confidence":0.0}],
    "评分原则": [{"rule":"...", "evidence_ids":["..."], "confidence":0.0}],
    "部分分规则": [{"rule":"...", "evidence_ids":["..."], "confidence":0.0}],
    "常见扣分": [{"rule":"...", "evidence_ids":["..."], "confidence":0.0}],
    "零分情况": [{"rule":"...", "evidence_ids":["..."], "confidence":0.0}],
    "高分情况": [{"rule":"...", "evidence_ids":["..."], "confidence":0.0}],
    "边界说明": [{"rule":"...", "evidence_ids":["..."], "confidence":0.0}]
  },
  "rag_compilation": {
    "task_retrieval_objective": "...", "owner_mapping_policy": "...",
    "semantic_boundary_policy": "...", "error_pattern_policy": "...",
    "dependency_policy": "...", "teacher_boundary_policy": "..."
  },
  "percentage_transfer_contract": {
    "case_selection_rule": "...",
    "current_owner_budget_rule": "...",
    "percentage_reinterpretation_rule": "...",
    "soft_relevance_rule": "...",
    "no_absolute_score_visibility_rule": "...",
    "base_priority_rule": "..."
  },
  "evidence_support": [
    {"claim": "...", "supporting_example_ids": ["sample:<Knowledge20 ID>:S0"], "confidence": 0.0}
  ]
}

输入：
{"task_id": "8_Political_ShortAns", "adaptation_source": "official Knowledge20 + original SE-Grade Skill/RAG only", "knowledge20_teacher_demonstrations": [{"sample_id": "Political_ShortAns_55", "question": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪钱终于在 2008年完成了系列著作《民 间兽医本草》， 共计 638万字，插图 2353幅。书中收录 3505种中草药，附 方40000多则。《民间兽医本草 》“汇古今兽医本草之大成，集民间兽医经验 之精华 ”，冯洪钱被誉为 “当代的李时珍 ”，被评为全国优秀科技工作者，并荣 获全国五一劳动奖章。 （1）结合材料，运用文化创新的知识，说明冯洪钱是如何在兽医中草药领域取 得重大创新成果的。 （2）结合材料，运用实践与认识的相关知识，分析实践在冯洪钱创作《民间兽 医本草》过程中的作用。 （3）结合学习冯洪钱的事迹，班级举行 “我的青春 •我的梦 ”主题班会，请你以 “ 理想 •奋斗 •价值 ”为关键词拟定一份要点式发言提纲 ，要求言简意赅 ，每个关 键词对应相应要点， 总字数 100字左右。", "total": 26, "reference": "（1） ①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新。 ②广泛收集整理我国传统兽医中草药及药方，在继承传统中实现创新。 ③收集国外最新科技成果，在借鉴、吸收国外优秀文化成果中推进创新。 （2） 实践是认识的基础 。亲身的实践和他人的实践为冯洪钱提供了研究课题 ，为《民 间兽医本草》的创作积累了丰富的经验材料，验证了兽医中草药成果的科学 性；兽医药研制及其畜病治疗实践中的成功应用，体现了创作《民间兽医本 草》的目的和价值。 （3）（ 6分）评分量表 关 键 词 答案示例 分 值 评分要求 理 想 理想是人生的奋斗目标和事业发展 的强大动力，要求将个人需要同 国家与社会的需要相结合，树立 和坚定理想。 0～ 2 分 仅答出 “理想是人生的奋斗目标和事 业发展的强大动力 ”或“将个人需 求同国家与社会的需要相结合 ” 给一分。 奋 斗 勤奋学习、用于实践、脚踏实地 努力奋斗。 0～ 2 分 仅答出 “勤奋学习 ”或“勇于实践 ”的给 一分。 价以冯洪钱为榜样 ，在奉献社会中实现 0～答出 “在奉献社会中实现人生价值 ”相 值 人生价值，上青春无悔。 2 分 近意思即可得 2分。 （围绕主题和关键词的其他答案，若言之有理，可酌情给分。）", "analysis": "（1）本题知识定位 “如何进行文化创新 ”，试题类型为措施类试题。首 先我们要依据设问检索知识库，如何进行文化创新包含有哪些知识要点（文 化创新的根本途径：立足社会实践；基本途径：继承传统、推陈出新；面向 世界、博采众长等），然后提取材料关键词，通过关键词引出知识点，对接 原理，正确调用知识。从材料中 “访过数百个兽医站、搜集民间处方 ”体现了 在实践基础上进行创新，在继承传统中实现创新； “追踪国外的最新成果 ”体 现了在借鉴、吸收国外优秀文化成果中推进创新。 （2）本题考查实践与认识的关系，首先要总述：实践是认识的基础，实践决定 认识。然后分开阐述实践决定认识的四个方面，并结合材料分析即可：①实 践是认识的来源（提供了研究课题）；②实践是认识发展的动力（为《民间 兽医本草》的创作积累了丰富的经验材料）；③实践是检验认识真理性的唯 一标准（验证了兽医中草药成果的科学性）；④实践是认识的目的和归宿（ 兽医药研制及其在畜病治疗实践中的成果应用 ，体现了创作 《民间兽医本草 》 的目的和价值） （3）本题知识定位：如何实现人生价值，课本上从三个方面阐述了如何实现人 生价值。围绕着 “价值 ”这个关键词，可以阐述 “要在劳动和奉献在创造价值， 积极投身于为人民服务的实践，是实现人生价值的根本途径 ”；围绕着 “奋斗 ” 这个关键词 ，可以阐述 “要在砥砺自我中走向成功 ，实现人生价值 ，需要充分 发挥主观能动性，顽强拼搏、自强不息 ”；围绕着 “理想 ”这个关键词，可以阐 述“实现人生价值 ，需要坚定的理想信念 ，把个人的理想与国家的需要相结合 ，坚持正确价值观的指引 ”，并结合自己的生活实际谈谈即可。", "teacher_steps": [{"step_id": 0, "student_response": "### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。", "teacher_score": 3, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。", "teacher_score": 3, "teacher_error_labels": ["步骤正确"]}, {"step_id": 2, "student_response": "3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 3, "student_response": "#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。", "teacher_score": 3, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 4, "student_response": "2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。", "teacher_score": 2, "teacher_error_labels": ["作答不完整或有遗漏"]}, {"step_id": 5, "student_response": "3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 6, "student_response": "#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。", "teacher_score": 1, "teacher_error_labels": ["作答不完整或有遗漏"]}, {"step_id": 7, "student_response": "2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 8, "student_response": "3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_23", "question": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了创痛龙脑提取方法，来发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 （2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑 （3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。", "total": 26, "reference": "（1）科学技术是促进文化发展的重要因素。现代科技有利于培育珍惜 中医药植物，开发新产品，促进中医药文化创新；有利于建立中医药植物资 源基因库，更好地传承中医药文化；网络等现代信息技术有利于中医药文化 的传播，扩大中医药文化的影响。 （2）辩证的否定是既肯定又否定，及克服又保留。辩证的否定要求立足实践、 不断创新 。科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ， 创新发展思路，开发新产品，从而取得成功。 （3）坚持从实际出发，把传统中医药理论与新的实际结合起来；具体问题具体 分析，国家扶持和发展特色中医药产业。", "analysis": "（1）问，本题以利用现代科技发展龙脑樟树、建立了中国第一个龙 脑樟资源基因库、打造中医药文化品牌为背景考查现代科技的重要性，解答 本题要做到两个准确把握：一是把握设问要求，即说明科技对文化的作用， 回答出科技对文化发展的影响即可；二是把握材料，材料表明利用科技改进 了传统的提取方法 ，积累并保存了大量数据 ，利用传媒打造中医药文化品牌 。 由此，考生联系科技对文化创新、文化传承和传播的知识作答即可。 （2）问的知识限定是辩证否定观，材料表明，龙脑开发的成功是在研究中医 药典籍的基础上对传统龙脑提取方法进行改进的结果，这体现了批判继承与 创新。 （3）问的答案具有一定的开放性。考生在回答时，要联系材料运用相关哲学 方法论，提出切实可行的建议。", "teacher_steps": [{"step_id": 0, "student_response": "（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。", "teacher_score": 10, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。", "teacher_score": 5, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 2, "student_response": "（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_7", "question": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成为招商引资的重媒介。近年来，在很多地方， 文化不仅仅是 “陪衬红花的绿叶 ”，而且直接登上了经济舞台并扮演着重要的 角色，实现了从 “文化搭台。经济唱戏 ”到“文化唱戏 ”的转变：据国家统计局的 统计， 2009年以来，我国文化产业发展势头良好， 产值月均增幅达 l7%，其 中电影、图书和舞台剧等， 收入增长更高达 20%以上。 （1）运用哲学知识，对材料一中 “经济不景气成就文化产业发展是一条规律 ”的 推断的合理性和严谨性作简要评析。 （2）根据材料二，有人认为，从 “文化搭台 ”到“文化唱戏 ”，体现了人们对文化 功能认识的深化。你赞同这种看法吗？运用文化知识简要说明理由。 （3）面对激烈的国际竞争，提升我国文化产业竞争力的意义何在？请对制定文 化强省（市）战略提出方法论的建议。", "total": 26, "reference": "（1） ①文化产业的发展需要相应的条件 。经济不景气时 ，经济结构调整的压力和人们 对精神文化的需求，为文化产业发展提供了契机。美日韩的例子也说明了该 推断有一定合理性； ②规律是事物运动的本质 、必然、稳定的联系 。经验有一定的事实基础 ，但不同 于规律。把悠闲地经验提升为普遍规律，是不严谨的。 （2） 答案一：不赞同。文化具有满足人们精神需要，为经济社会发展提供思想保证 、 精神动力 、智力支持等功能 。材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调 了文化的经济功能，而忽视了其他功能。 答案二：赞同。 “文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到 文化本身的经济功能。文化产业的快速发展，体现了文化具有满足人们精神 需要等功能。 （3） ①文化是国家核心竞争力的重要因素 。发展文化产业 ，能提升我国综合国力 ，掌 握国际竞争主动权。 ②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分 析。", "analysis": "（1）问时，要坚持一分为二的观点结合材料和教材中的相关知识点进行 全面分析。 （2）问时，考生要结合文化的相关知识来说明从 “文化搭台 ”到“文化唱戏 ”是否体现了人们对文化功能认识的深化 。要从只强调文化的经济功能 ，而忽 视其他功能来说明不赞同的理由。要从认识到文化对经济的服务功能，到认 识到文化本身的经济功能来说明赞同的理由。 （3）问的第一小问时，考生要从文化对综合国力的影响这一方面来说明 的第二小问时，考生可从借鉴经验，但要从本省的实际出发，具 体问题具体分析等角度来组织答案。", "teacher_steps": [{"step_id": 0, "student_response": "（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。", "teacher_score": 4, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 1, "student_response": "（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。", "teacher_score": 7, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 2, "student_response": "（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。", "teacher_score": 5, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}]}, {"sample_id": "Political_ShortAns_8", "question": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议案 涉及科技进步法修改、科技成果转换、促进自主创新以及教育体制改革等 2007年 修订后的科技进步法在十届全国人大常委会第三十一次会议获 得通过 2010年 十一届全国人大常委会对新修订的科技进步法执法检查 材料二 我国某汽车企业坚持走自主创新之路 ，已经完全掌握了发动机 、变速器、 底盘三大核心部件的生产和制造技术，创建了具有世界先进水平的两大发动 机品牌，截至 2009年9月，该企业累计申请专利 4003件。获得授权专利 2414 件。在国内汽车行业中遥遥领先 ，该企业先后通过 ISO9001，ISO/TS16949 等 国际质量体系认证 。2009年该企业销售达 50万辆，连续 9年蝉联中国企业自 主品牌汽车销量冠军 ，连续 7年成为中国最大分乘用车出口企业 。10多年来， 该企业已经让 100多万消费者实现了拼车梦。 （1）结合材料一，说明全国人大代表，全国人大在推动我国科技进步中行使的 职权及其作用。（ 12分） （2）结合材料二和所学经济知识，分析自主创新对该企业发展的作用。假设你 是企业经营者，你该采取哪些措施来增强企业的自主创新能力？", "total": 26, "reference": "（1） ①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应 社会发展要求。 ②全国人大是最高国家权力机关 ，全国人大及其常委会行使立法权 ，制定并完善 科技进步法，为我国科技进步提供了法律保障。 ③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法 的贯彻实施。 （2） 作用： ①有利于开发新产品，提高产品科技含量，打造自主品牌； ②有利于提高产品质量，提高市场竞争力，扩大产品销量； ③有利于提高劳动生产率，降低生产成本，增加企业利润。 措施： 加大研究开发经费投入 ；吸引优秀的技术人才 ；鼓励员工参与企业创新活动 ；通 过奖金、股权等方式激励科技人员；与大学、科研机构进行科技合作；积极 申请专利，保护知识产权。", "analysis": "（1）本题要求结合材料，说明全国人大代表、全国人大在推动我国科 技进步中行使的职权及其作用。答题的思路是要分两个主体去探讨行使的职 权及发挥的作用：一是全国人大代表，根据材料可知，全国人大代表提出了 修改科技进步法的议案，行使了提案权。全国人大代表代表人民的意志和利 益，所以行使好提案权有利于更好地反映人民的意愿。二是全国人大，根据 材料可知，全国人大及其常委会制定并完善科技进步法，行使了立法权，这 样做得作用是为我国科技进步提供了法律保障。同时，全国人大常委会开展 执法检查，行使的是监督权，这样做有利于科技进步法的贯彻实施。 （2）解读材料二中 “质量体系认证 、自主品牌 ”等关键信息 ，从产品的技术含量 、 质量、企业利润增加和竞争力增强等方面分析自主创新对企业的作用。依据 材料二中 “专利申请 ”的信息，调动企业经营的知识 ，从投入、知识产权保护 、 激发创新活力几方面说明措施。", "teacher_steps": [{"step_id": 0, "student_response": "（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 2, "student_response": "③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 3, "student_response": "（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；", "teacher_score": 3, "teacher_error_labels": ["步骤正确"]}, {"step_id": 4, "student_response": "", "teacher_score": 2, "teacher_error_labels": ["材料提取不充分"]}, {"step_id": 5, "student_response": "② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 6, "student_response": "措施： ① 增加研究开发投入，确保资金支持到位；", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 7, "student_response": "② 吸引和培养优秀技术人才，建立高素质研发团队；", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 8, "student_response": "③ 鼓励员工参与创新活动，激发内部创造力； ④ 通过奖金、股权激励等方式激励科技人员积极性；", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 9, "student_response": "⑤ 加强与高校和科研机构的合作，推动技术创新；", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 10, "student_response": "", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 11, "student_response": "④ 通过奖金、股权激励等方式激励科技人员积极性； ⑤ 加强与高校和科研机构的合作，推动技术创新； ⑥ 积极申请专利，保护知识产权，维护技术成果。", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_108", "question": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发展。 （1）概括材料所体现的政府、人大和人民三者之间的关系，并分析当前政 府履行公共文化服务职能特点。", "total": 12, "reference": "关系： ①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人 ，国家一切权力属于人民 ，人民通过民主选举选出代表 ，组成国家权力机关 ， 即各级人民代表大会，人民代表大会对人民负责，受人民监督。 ②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关 ，是人民意志的执行者和利益的捍卫者。 ③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大 监督，全国人大是我国的立法机关，政府坚持依法行政，需要遵守宪法和法 律。 特点： ①依法行政，履职行为规范，政府主体责任明确。 ②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确。 ③创新公共文化服务方式，公共文化服务的能力提高。", "analysis": "本题要求概括材料所体现的政府 、人大和人民三者之间的关系 ，并分析 当前政府履行公共文化服务职能特点。共两小问。 第一小问，要求说明政府、人大和人民三者之间的关系。此题较为简单，首先 ， 我国是人民民主专政的社会主义国家，人民民主专政是我国的国体和社会主 义制度中最根本的制度，人民代表大会制度是我国的根本政治制度，人民代 表大会的代表由民主选举产生，对人民负责，受人民监督。其次，我国政府 是国家行政机关，人民的利益与政府的利益相一致，政府必须坚持对人民负 责的原则和为人民服务的宗旨。最后，全国人民代表大会是最高国家权力机 关，全国人民代表大会在我国的国家机构中居于最高地位，政府由其产生， 对其负责，受其监督。 第二小问，要求分析当前政府履行公共文化服务职能特点，此为体现类试题： “ 地方政府通过资金补助、政府购买等方式支持社会力量承办公共文化活动、 参与公共文化服务 ，基层文化活动如火如荼地展开 ，群众文化生活不断丰富 ” 体现了政府在转变其职能， 注重对人民的服务职能 ；“以法律形式明确了各级 人民政府是承担公共文化服务的责任主体 ”体现了政府依法行政 ，政府主体责 任明确； “推动公共文化服务向标准化、均等化、专业化发展 ”体现了公共服 务的内容具体明确。", "teacher_steps": [{"step_id": 0, "student_response": "（1）关系： ①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 2, "student_response": "③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 3, "student_response": "特点： ①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 4, "student_response": "②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。", "teacher_score": 1, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 5, "student_response": "③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_151", "question": "14．（12分）阅读材料，完成下列要求。 祁连山是我国西部重要生态安全屏障，是我国生物多样性保护优先区域。但 由于违规开发矿产资源、偷排污染物屡禁不止，生态环境遭到严重破坏。 2017年2月至3月，党中央、国务院有关部门组成中央督查组就祁连山生 态破坏问题开展专项督查。同年7月，中共中央办公厅、国务院办公厅发出 通报，根据党纪国法的有关规定，按照权责一致的原则，对负有主要领导责 任的相关领导干部予以行政撤职和党内严重警告等处分。通报强调，要强化 生态环境保护主体责任，抓紧建立生态环境保护责任清单，落实生态安全责 任制。 2018年3月，新修正的《中华人民共和国宪法》写入推动生态文明建设的内 容，明确规定生态文明建设为国务院行使的职权。 结合材料并运用政治生活知识，分析追责问责在生态文明建设中的重要意义。", "total": 12, "reference": "①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人 民对美好生活的需要； ②建立责任清单，落实责任制，有利于强化政府履行生态文明建设的职能； ③强调权责一致，明确主体责任，依法问责，有利于提高政府在生态治理中的公 信力和政府威信。", "analysis": "本题要求结合材料并运用政治生活知识，分析追责问责在生态文明建设 中的重要意义。属于意义类主观试题，知识限定不明确。依据材料中的关键 词和考查方向可以做如下解答：可从政府的工作原则入手。政府坚持对人民 负责的工作原则，追责问责，是对人民负责原则的要求，生态安全关系人民 利益，追责问责有利于保护生态环境，满足人民对美好生活的需要；可从政 府的职能入手。政府履行生态文明建设的职能，通报强调建立责任清单，落 实责任制，有利于强化政府履行职能，进一步提高政府为人民服务的能力和 水平；可从政府的权威入手。通报强调权责一致，落实主体责任，依法问责， 有利于提高政府在生态治理中的公信力，树立政府威信。", "teacher_steps": [{"step_id": 0, "student_response": "追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。", "teacher_score": 8, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆", "材料提取不充分"]}]}, {"sample_id": "Political_ShortAns_22", "question": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了创痛龙脑提取方法，来发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 （2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑 （3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。", "total": 26, "reference": "（1）科学技术是促进文化发展的重要因素。现代科技有利于培育珍惜 中医药植物，开发新产品，促进中医药文化创新；有利于建立中医药植物资 源基因库，更好地传承中医药文化；网络等现代信息技术有利于中医药文化 的传播，扩大中医药文化的影响。 （2）辩证的否定是既肯定又否定，及克服又保留。辩证的否定要求立足实践、 不断创新 。科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ， 创新发展思路，开发新产品，从而取得成功。 （3）坚持从实际出发，把传统中医药理论与新的实际结合起来；具体问题具体 分析，国家扶持和发展特色中医药产业。", "analysis": "（1）问，本题以利用现代科技发展龙脑樟树、建立了中国第一个龙 脑樟资源基因库、打造中医药文化品牌为背景考查现代科技的重要性，解答 本题要做到两个准确把握：一是把握设问要求，即说明科技对文化的作用， 回答出科技对文化发展的影响即可；二是把握材料，材料表明利用科技改进 了传统的提取方法 ，积累并保存了大量数据 ，利用传媒打造中医药文化品牌 。 由此，考生联系科技对文化创新、文化传承和传播的知识作答即可。 （2）问的知识限定是辩证否定观，材料表明，龙脑开发的成功是在研究中医 药典籍的基础上对传统龙脑提取方法进行改进的结果，这体现了批判继承与 创新。 （3）问的答案具有一定的开放性。考生在回答时，要联系材料运用相关哲学 方法论，提出切实可行的建议。", "teacher_steps": [{"step_id": 0, "student_response": "14．（26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。 答：现代科技能够促进中医药文化的现代化和国际化，例如科研人员利用现代科技成功培育万亩龙脑樟树原料体，研制了天然龙脑工业化提取设备，这些都体现了现代科技对中医文化发展的积极作用。同时，现代科技也有助于中医药文化资", "teacher_score": 0, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆", "未联系实际进行作答"]}, {"step_id": 1, "student_response": "（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。", "teacher_score": 2, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 2, "student_response": "", "teacher_score": 8, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆", "材料提取不充分"]}, {"step_id": 3, "student_response": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。 （3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。", "teacher_score": 0, "teacher_error_labels": []}]}, {"sample_id": "Political_ShortAns_139", "question": "13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一包含的经济信息。 （2）结合材料，分析企业税负降低与财政收入增长之间的经济联系。", "total": 14, "reference": "（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步 逐年增加，说明了国家经济发展稳重有进、稳中向好，税收是财政收入的主 要来源。 （2） ①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平 是根本，合理的分配政策有利于处理好国家、企业和个人的关系，促进经济 良性运行； ②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增 加科技研发投入、优化经营管理、培养人才，从而增强企业内生动力，助推 企业腾飞； ③企业科技创新能力增强 、管理结构优化 ，增强了企业持续盈利能力 、纳税能力 和国家经济发展水平，从长远来看，有助于增加国家财政收入。", "analysis": "（1）本题要求说明材料一包含的经济信息。是一道简单的问答试题， 依据材料中的关键词和考查方向可以做如下解答：根据图表可知， 2013年 ﹣2017年五年间，全国公共财政收入和税收收入均稳步逐年增加，说明了国 家经济发展稳重有进、稳中向好，税收是财政收入的主要来源。 （2）本题要求结合材料，分析企业税负降低与财政收入增长之间的经济联系。 属于分析说明类主观试题， 依据材料中的关键词和考查方向可以做如下解答 ： 经济发展水平和分配政策是影响国家财政收入的主要因素，其中经济发展水 平是根本，合理的分配政策有利于处理好国家、企业和个人的关系，促进经 济良性运行；国家企业降税减负，短期内减少国家财政收入，企业生产经营 成本降低，有利于增加科技研发投入、优化经营管理、培养人才，从而增强 企业内生动力，助推企业腾飞；实行扩张性财政政策，减少企业税负，企业 科技创新能力增强、管理结构优化，增强了企业持续盈利能力、纳税能力和 国家经济发展水平，从长远来看，有助于增加国家财政收入。", "teacher_steps": [{"step_id": 0, "student_response": "（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。", "teacher_score": 6, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。", "teacher_score": 3, "teacher_error_labels": ["作答不完整或有遗漏", "未运用原理或运用错误、知识点混淆"]}]}, {"sample_id": "Political_ShortAns_236", "question": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰、对社会主义和共产主义的信念的无限 忠诚。 江山就是人民，人民就是江山，长征途中红军战士“半条被子”的故事使老百姓认识到 “共产党是只有一床被子也要分一半给你的好人”。中共七大通过的党章强调“中国共产党 人必须具有全心全意为中国人民服务的精神”。新中国的第一部宪法明确“一切权力属于人 民”。改革开放以来，我们党坚持“把人民拥护不拥护、赞成不赞成、高兴不高兴、答应不 答应作为衡量一切工作得失的根本标准”。进入新时代，我们党提出“人民对美好生活的向 往，就是我们的奋斗目标”，中国共产党始终以人民为标尺，持之以恒答好人民考卷，赢得28了广大人民群众的衷心拥护和支持，中华民族迎来了从站起来、富起来到强起来的伟大飞跃。 （1）坚定理想信念是共产党人经受住任何考验的精神支柱，运用文化生活的知识并结合材 料加以说明。 （2）运用党的群众观点的知识并结合材料，阐明为什么中国共产党能赢得广大人民群众的 衷心拥护和支持。 （3）班级举行“请党放心，强国有我”主题班会，请列举两个发言要点。（要求主旨鲜明， 朗朗上口，每个要点在15个字以内。）", "total": 26, "reference": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式。一 代代的共产党人始终坚定理想信念，树立正确的历史观、民族观、国家观，经受了各种考验， 推动社会进步发展。②优秀的文化增强人的精神力量。崇高的理想信念，始终是共产党人保 持先进性的精神动力、精神支撑，他们坚持不忘初心、不移其志，披荆斩棘、奋力前行，为 实现中华民族伟大复兴接续奋斗。③理想指引人生方向，信念决定事业成败，理想信念是中 国共产党人的政治灵魂，无数共产党员为了理想信念，高扬爱国主义为核心的民族精神，不 畏牺牲，无私奉献，推动实现民族振兴、国家富强。 （2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己， 全心全意为人民服务，一切向人民群众负责，虚心向人民群众学习。之所以能赢得广大人民 群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握 群众生产、生活情况，坚持人民利益至上；始终以人民为标尺，答好人民的考卷，真正做到 了一切向人民群众负责；满足人民的关切、期待，深人群众调查研究，虚心向人民群众学习， 从群众中获取智慧和办法；坚持人民主体地位、相信依靠人民群众，带领人民群众迎来了从 站起来、富起来到强起来的伟大飞跃。 （3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为；努力学习科学文化知 识，全面提高个人素质；锤炼品德修养，打牢道德根基。", "analysis": "【分析】背景素材：党坚定理想信念、坚守人民立场 考点考查：文化对人的影响、理想信念、群众观点等 能力考查：获取和解读信息、调动和运用知识、描述和阐述事物 核心素养：政治认同 【小问1详解】 第一步：审设问。（明确主体、作答范围、问题限定和作答角度。）29本题需要调用文化生活的有关知识，说明坚定理想信念是共产党人经受任何考验的精神支 柱。回答此类问题一般按照“必要性+重要性+意义”作答。 第二步：审材料。（通过标点符号、段落等，提取材料有效信息。） 有效信息①：不同时期共产党人相同的奉献、牺牲事迹。→可联系理想信念作为一种精神力 量，影响人的认识活动、实践活动和思维方式。 有效信息②：理想鼓舞共产党人奋斗前行。→可联系优秀的文化增强人的精神力量。 有效信息③：为了理想经得住各种考验。→可得出理想信念、民族精神作用。 第三步：整合信息，组织答案。 得分点①：理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式+分析 材料。 得分点②：优秀的文化增强人的精神力量+分析材料。 得分点③：理想信念、民族精神作用+分析材料。 【小问2详解】 第一步：审设问。（明确主体、作答范围、问题限定和作答角度。） 本题需要调用党的群众观点的知识并结合材料，阐明为什么中国共产党能赢得广大人民群众 的衷心拥护和支持。回答为什么能这类问题可用定点法，具体可按定点、联系、梳理、作答 四个环节完成。 第二步：审材料。（通过标点符号、段落等，提取材料有效信息。） 有效信息①：设问要求群众观点。→可联系人民群众是社会历史的主体，要求我们坚持群众 观点，相信人民群众自己解放自己，全心全意为人民服务，一切向人民群众负责，虚心向人 民群众学习。 有效信息②：关心掌握群众生产、生活情况。→可联系全心全心全意为人民服务。 有效信息③：以人民为标尺，答好人民的考卷。→可得出一切向人民群众负责。 有效信息④：从群众中获取智慧和办法。→可得出虚心向人民群众学习。 有效信息⑤：带领人民群众迎来了从站起来、富起来到强起来的伟大飞跃。→可得出相信依 靠人民群众。 第三步：整合信息，组织答案。 得分点①：人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放 自己，全心全意为人民服务，一切向人民群众负责，虚心向人民群众学习。 得分点②：全心全心全意为人民服务+分析材料。30得分点③：一切向人民群众负责+分析材料。 得分点④：虚心向人民群众学习+分析材料。 得分点⑤：相信依靠人民群众+分析材料。 【小问3详解】 第一步：审设问，明确主体、作答范围、问题限定和作答角度。 本题的设问是某班准备开展“强国有我，请党放心”主题班会，请你列出两条发言要点。 本小问是一道开放性试题，只要言之有理，不出现知识性错误即可。 第二步：整合信息，组织答案。 得分点①：传承红色基因，争做红色传人或坚定理想信念，主动担当", "teacher_steps": [{"step_id": 0, "student_response": "以下是对该问题的回答： --- ### 一、坚定理想信念是共产党人经受考验的精神支柱 1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 2, "student_response": "3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。", "teacher_score": 2, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 3, "student_response": "--- ### 二、中国共产党赢得人民群众衷心拥护和支持的原因 1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。", "teacher_score": 2, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆", "作答不完整或有遗漏"]}, {"step_id": 4, "student_response": "2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。 3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 5, "student_response": "4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 6, "student_response": "--- ### 三、主题班会发言要点 1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 7, "student_response": "2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 8, "student_response": "--- 希望以上回答对你有所帮助！", "teacher_score": 0, "teacher_error_labels": []}]}, {"sample_id": "Political_ShortAns_173", "question": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十三届全国人大二次会议审议通过《中华人民共和国外商投资 法》。 材料二 近几年中国新能源汽车发展迅速，生产企业已达200多家，产业集群优势明显。 2018年，中国取消新能源汽车外资股比限制，允许该领域实行外资独资经营。新通过的 《外商投资法》对外商投资实行准入前的国民待遇加负面清单管理制度。 某公司是国外一家具有全球影响力的新能源汽车企业，其设计与生产理念同当前 全球先进制造、绿色能源、智能制造高度契合，2018年该公司入选世界品牌500强。2019 年1月，该公司决定在上海投资70亿美元开工建设集新能源汽车的研发、制造、销售等 功能于一体的超级工厂，预计年生产纯电动汽车50万辆。 2018年，中国新能源汽车产销分别完成127万辆和125.6万辆，比上年分别增长 59.9%和61.7%．市场预测，到2028年新能源汽车在中国的销量将超过1100万辆。 （1）结合材料一，运用政治生活知识说明外商投资法的制定是如何体现依法治国方略的。 （2）结合材料二，运用经济生活知识分析该公司为何在中国投资建设新能源汽车工厂。", "total": 26, "reference": "（1） ①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求； ②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序 中的体现； ③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量； ④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据。 （2） ①该公司的新能源汽车技术先进、品质上乘，具有市场竞争力； ②中国市场大、需求旺，产品有广阔的销售前景； ③中国产业技术基础良好，利用国产供应链降低成本的空间大； ④中国营商环境日益优化，外商投资权益能够得到保障。", "analysis": "（1）本题题目类型体现类主观试题，答题范围：政治生活，要求结合材料一说 明外商投资法的制定是如何体现依法治国方略的。通读材料内容可知，“党的十九大要求 实行高水平的贸易和投资自由化便利化政策，保护外商投资合法权益，制定外资基础性 法律列入《全国人大常委会2018年立法工作计划》”体现了坚持党对外商投资法立法工 作的领导，体现了社会主义法治的根本要求；“全国人大常委会审议通过《中华人民共和 国外商投资法》”体现了全国人大及其常委会制定立法计划、审议通过法律草案，是人民 当家作主在立法程序中的体现；“经征求中央财办、外交部、财政部、人民银行等72个 中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外商投资 法（草案）》”、“全国人大常委会初次审议这一草案并在中国人大网公布，向社会征求意 见”体现了相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立 法质量；“十三届全国人大二次会议审议通过《中华人民共和国外商投资法》”体现了立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据。 （2）本题题目类型原因类主观试题，答题范围：经济生活，要求结合材料二分析该公司 为何在中国投资建设新能源汽车工厂。由材料二中的“是国外一家具有全球影响力的新 能源汽车企业，其设计与生产理念同当前全球先进制造、绿色能源、智能制造高度契合， 入选世界品牌500强”表明该公司的新能源汽车技术先进、品质上乘，具有市场竞争力； “近几年中国新能源汽车发展迅速，产业集群优势明显”表明中国市场大、需求旺，产 品有广阔的销售前景，且产业技术基础良好，利用国产供应链降低成本的空间大；“取消 新能源汽车外资股比限制，允许该领域实行外资独资经营，新通过的《外商投资法》对 外商投资实行准入前的国民待遇加负面清单管理制度”表明中国营商环境日益优化，外 商投资权益能够得到保障。", "teacher_steps": [{"step_id": 0, "student_response": "（1） ① 制定外商投资法体现了党和政府依法治国、科学立法的原则；", "teacher_score": 1, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 1, "student_response": "② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性；", "teacher_score": 2, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 2, "student_response": "③ 法律草案向社会公开征求意见，体现了民主立法的精神；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 3, "student_response": "④ 该法的制定是为了规范外商投资管理，促进对外开放。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 4, "student_response": "（2） ① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间；", "teacher_score": 3, "teacher_error_labels": ["材料提取不充分", "作答不完整或有遗漏"]}, {"step_id": 5, "student_response": "② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争；", "teacher_score": 3, "teacher_error_labels": ["步骤正确"]}, {"step_id": 6, "student_response": "③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。", "teacher_score": 3, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_26", "question": "13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革发展的重大举措和加强与改进党对文化工作的领导 等要求。 2012年，党的十八大报告提出必须走中国特色社会主义文化发展道路，扎实推 进社会主义文化强国建设。 材料二 H剧团是一家国有经营性文化单位 。在加快文化体制改革方针的指引下 ，H剧团 结合自身发展于 2007年改制为演艺有限责任公司 。经过 6年的努力 ，该演艺 公司获得了良好的经济效益和社会效益。其改制前后的对比如下表： 项目 改制前 改制后 资金来源 财政拨款 自负盈亏 组织结构 团长负责制 股东会、董事会和监事会领导下的总经理负 责制 分配制度 按职称、工龄分配 按贡献大小分配 相关职能 部门 演出部、后勤保障部 创作部、演出部、营销部、后勤保障部 演出机制 政府采购，服务于政府 等机关团体 ；年均 5～ 7场次 市场化营销、面向社会提供菜单式服务；年 均100多场次 经济效益 与社会 影响 剧团发展缓慢、演职员 收入低；以传统节目 为主，节目数量少、公司快速发展、演职员收入大幅增长；传统 节目得以保留 ，反映社会发展 、群众喜闻 乐见的新节目不断推出，多个节目获奖 获奖少 （1）结合材料一 ，运用政治生活知识 ，说明在社会主义文化强国的建设过程中 ， 中国共产党是如何发挥领导作用的。 （2）结合材料二和所学知识，分析该演艺公司取得成功的经济原因。", "total": 26, "reference": "（1） ①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位 和奋斗目标。 ②确立推进文化改革发展的指导思想，发挥社会主义核心价值体系的引领作用 ， 对文化改革发展作出全面部署。 ③把握文化发展规律，健全领导体制机制，增强领导文化建设本领。 （2） ①改制后，公司经营战略目标明确，市场定位准确； ②权责明确的现代企业制度和合理的组织机构保证了公司高效运转； ③科学的管理、高质量的演出节目和市场化的营销形成了公司的竞争优势； ④合理的分配制度激发了员工的积极性； ⑤演出场次增加、多个节目获奖，树立了良好的企业形象。", "analysis": "（1）本题以社会主义文化强国建设为依托，考查政治生活的相关知识 。 要抓住 “政治生活知识 ”“中国共产党 ”“领导作用 ”等题眼信息 ，紧密结合材料一 ，概括党在社会主义文化强国建设中的做法即可。 （2）本题以某演艺公司的成功经营为材料，考查学生对公司经营成功的原因知 识点的理解和运用 。企业经营成功主要是战略目标的定位 、科学高效的管理 、 良好的信誉。依据这三点，结合材料回答即可。", "teacher_steps": [{"step_id": 0, "student_response": "（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。", "teacher_score": 7, "teacher_error_labels": ["材料提取不充分", "作答不完整或有遗漏"]}, {"step_id": 1, "student_response": "（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。", "teacher_score": 5, "teacher_error_labels": ["材料提取不充分"]}]}, {"sample_id": "Political_ShortAns_188", "question": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家庭农场主要从事种植业、养殖业和种 养结合，其中种植类农场有56.1%采用了喷灌技术，养殖类农场有近80%进行了粪便资 源化、综合循环利用和无害化处理；在不少家庭农场中，父辈负责生产，子女负责营销， 经营的农产品有以自己名字命名的品牌；全国有36.9%的家庭农场加入了农民合作社， 参与和分享农机、良种、技术、订单等服务。 结合材料并运用经济知识，说明发展家庭农场对于激发乡村经济活力的积极作用。", "total": 14, "reference": "①促进农村土地流转与规模经营，提高农业劳动生产率； ②促使先进农业技术应用，提高农产品产量和品质； ③推进农业品牌化、专业化经营，增强农产品市场竞争力； ④拓宽农民合作社服务范围，推动乡村产业融合发展。", "analysis": "本题属于意义类主观试题，要求结合材料并运用经济知识，说明发展家庭农场 对于激发乡村经济活力的积极作用。材料“我国家庭农场大多由小农户升级而来，经营 规模在20～200亩之间”有利于促进农村土地流转与规模经营，提高农业劳动生产率； 材料“家庭农场主要从事种植业、养殖业和种养结合，其中种植类农场有56.1%采用了 喷灌技术，养殖类农场有近80%进行了粪便资源化、综合循环利用和无害化处理”有利 于促使先进农业技术应用，提高农产品产量和品质；材料“在不少家庭农场中，父辈负 责生产，子女负责营销，经营的农产品有以自己名字命名的品牌”有利于推进农业品牌 化、专业化经营，增强农产品市场竞争力；材料“全国有36.9%的家庭农场加入了农民 合作社，参与和分享农机、良种、技术、订单等服务”有利于拓宽农民合作社服务范围， 推动乡村产业融合发展。", "teacher_steps": [{"step_id": 0, "student_response": "①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "②推动了先进农业技术的应用，提升了农产品的产量和品质；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 2, "student_response": "③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 3, "student_response": "④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_35", "question": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园区的产业工人。务工农民留下的土地由一些经管大 户集中起来、统一经管，建立了一批优质稻米、蔬菜和水果等现代农业生产 基地，取得了良好的经济效益。 该镇 90%的劳动力实现当地就业，人均收入 明显增加。 材料二 随着城镇化的快速推进 ，被征地农民的许多现实问题受到广泛关泣 。M省2010 年对 1 460户被征地农民进行了入户调查。调查显示， 被征地农民户均失地 2.1亩， 99%的家庭得到各种形式的补偿， 每户平均获得政府货币补偿 76271 元；与土地被征前相比， 34%的家庭收入增加， 户均增加 7125元， 37%的家 庭年收入下降， 户均减少 10409元，其余家庭收入变化不明显 ；69%的农民拥 有固定职业， 31%的农民没有固定职业 ；在有固定职业的农民中， 10%的农民 是通过政府、 社区介绍就业的 ；70%的农民拥有医疗保险， 17%的农民拥有养 老保险， 3%的农民拥有失业保险。 （1）结合材料一和所学经济知识， 分析城镇化对 R镇经济发展的推动作用。 （2）假设你是 M省人大代表 ，请结合材料二向政府部门提出解决被征地农民问 题的政策建议。", "total": 26, "reference": "（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加； ②农民转变为产业工人，为园区和该镇的发展提供了劳动力； ③土地的统一集中经营，提高了农业生产率，推动了现代农业发展； ④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需） 。 （其他诸如 “加快转变经济发展方式 、调整和优化产业结构 、统筹城乡发展 ”等答 案也可酌情给分） （2） ①被征地农民获得的补偿偏低，应提高补偿标准，完善补偿机制。 ②部分被征地农民就业困难，收入减少，应提高就业指导服务和政策支持。 ③部分被征地农民未被纳入社会保障体系之中 ，应扩大保障体系覆盖面 ，并提高 保障水平。 ④加强对征地补偿安置工作的监督，保障被征地农民合法权益。", "analysis": "（1）本题属于原因类试题，考查考生从材料中获取相关信息、结合设 问回答问题的能力。设问考查城镇化对经济发展的推动作用，因此解答本题 的第一步是认真研读材料，从中获取能推动经济发展的因素，即制造企业与 配套企业的入园 、人口的增加 ，特点是农民的入城 、土地的集中与统一经营 、 人均收入的明显增加等等；第二步分析这些因素对经济发展的作用，即提供 了产业结构调整的机会、劳动力、发展现代化经济、收入增加导致的消费的 发展，同时也体现了经济发展方式的转变、统筹城乡发展等；第三步，将第 一、二步相结合，即理论联系实际的过程，也是组织答案的过程，要注意不 能脱离材料。 （2）本题从人大代表角度考查，属于 “措施类 ”试题，解答此类试题坚持 “措施从 问题中来的原则 ”。首先从材料二中寻找被征地的农民面临哪些问题 ，即补偿 标准低、就业困难、收入减少、社会保障不健全、合法权益无法保障等等问 题，其次上述问题采取解决办法 ，同时要强调主体是人大代表向政府提出 “政 策建议 ”，即要从政策层面上提出建议 ，而不是具体措施 ，最后组织答案 ，坚 持一个措施解决一个问题的模式。", "teacher_steps": [{"step_id": 0, "student_response": "（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 2, "student_response": "③土地集中经营促进了现代农业发展，提高了农业生产效率；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 3, "student_response": "④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 4, "student_response": "（2） ①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低；", "teacher_score": 2, "teacher_error_labels": ["材料提取不充分"]}, {"step_id": 5, "student_response": "②加强对农民的职业培训和就业指导，帮助他们实现稳定就业；", "teacher_score": 2, "teacher_error_labels": ["材料提取不充分"]}, {"step_id": 6, "student_response": "③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求；", "teacher_score": 2, "teacher_error_labels": ["材料提取不充分"]}, {"step_id": 7, "student_response": "④加强政府监管力度，维护被征地农民的合法权益。", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_57", "question": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极探索。 材料二 2013年我国 GDP增速为 7.7%，2014年为 7.4%．2015年我国 GDP 增长目标调低为 7%．面对经济下行的压力 ，2015年政府工作报告对积极的财 政政策做了加力增效的部署 ，其中，2015年财政预算拟安排财政赤字 1.62万 亿元，比去年增加 2700亿元，赤字率从去年的 2.1%提高到 2.3%．（财政赤 字率指财政赤字与 GDP之比。国际上财政赤字率安全警戒线为 3%．） （1）结合材料一和所学政治知识，说明政府应该如何强化预算管理。 （2）结合材料二好所学经济知识，分析现阶段我国增加财政赤字的合理性，并 说明应该如何用好财政资金。", "total": 12, "reference": "（1） ①严格执行人大批准通过的预算； ②完善预算管理制度体系； ③按照预算法的要求编制预算和执行预算； ④运用检查、审计等行政手段强化预算监管； ⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督。 （2） 合理性： ①财政赤字是积极财政政策的具体手段 ，在经济下行压力下 ，增加财政赤字能够 扩大财政支出，刺激社会总需求； ②我国目前财政赤字率虽然在提高， 但低于 3%的警戒线，是适度的、安全的。 如何用好： ①优化赤字资金支出结构，引导经济转型升级； ②加强赤字资金管理，提高使用效率； ③遵循财政分配原则，维护赤字资金支出的公平性。", "analysis": "（1）本题要求结合材料一和所学政治知识，说明政府应该如何强化预 算管理。此为措施类试题，首先，我国的国家机关都是由人民代表大会选举 产生的，对人民代表大会负责，受人民代表大会监督。政府部门在编制预算 时要接受人民代表大会的监督，在执行过程中要严格把控，切实执行人大审 批通过的预算。正确使用预算资金，未列入预算的不得支出；其次，预算资 金的使用效率受到预算管理制度体系的重要影响，完善的预算管理制度体系 能够为规范预算资金的使用提供制度保障，减少不必要的预算外支出。政府 要构建起完善的预算管理制度体系 ，以制度堵住预算资金使用不规范的漏洞 ， 提高预算资金的使用效率，发挥预算资金的重要作用；第三，依法行政是对 政府的重要要求，政府编制预算时也要坚持依法行政这一重要原则。政府应 依据《预算法》中的规定来编制和执行预算，做到有法必依，依法行政。真 正按照法律规定来使用预算资金 ；第四，政府要加强内部对预算资金的管理 ， 综合运用审计、检查等多种手段，强化预算监管。政府做好自查自纠，从内 部杜绝滥用预算资金等不法行为；最后，政府做好工作也离不开有力的外在 监督，公民和权力机关等对政府的外在监督对政府形成一股强大的约束力， 促使政府权为民所谋。因此政府应加强公开预算，增加预算的透明度，为人 民群众和人民代表大会监督预算资金的使用创造有利条件，自觉接受人民群 众的监督。 （2）本题要求结合材料二好所学经济知识，分析现阶段我国增加财政赤字的合 理性，并说明应该如何用好财政资金。共两小问。 第一设问为原因类试题 ，现阶段我国增加财政赤字的原因 ，首先，财政是国家治 理的基础和重要支柱，在社会经济生活中发挥着重要的作用。国家财政具有 促进国民经济平稳运行的作用，对防止经济大起大落有着重要的作用。我国 经济目前处于 “经济新常态 ”，经济增速由高速转向中高速，经济面临发展乏 力的风险，需要国家实行积极的财政政策。财政赤字是积极财政政策的具体 手段，在经济下行压力下，增加财政赤字能够扩大财政支出，以政府的需求 弥补市场的需求，从而刺激社会总需求， 保证经济不出现大幅度滑坡 ；其次， 面对经济增速放缓，经济下行压力较大的新常态，我国扩大财政赤字，对财 政政策做了加力增效的部署，这更大程度上发挥财政对经济的作用。但是我 国扩大财政赤字不会引发经济风险，因为我国目前财政赤字率虽然在提高， 但低于 3%的警戒线 ，是适度的 、安全的。这样规模的财政赤字是在可控风险 范围内的。因此，我们国家的财政赤字是合理的。 第二设问为措施类试题 ，要用好财政资金 ，首先要优化赤字资金支出结构 ，发挥 财政资金的导向性作用。重点将财政资金投放于关系国计民生的重大基础行 业和高科技创新产业，引导经济转型升级，实现我国经济质的飞跃，由粗放 型的增长方式向集约型增长方式的转变；其次，财政资金来源于人民群众交 纳", "teacher_steps": [{"step_id": 0, "student_response": "（1） ①严格按照人大批准的预算执行；", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "②加强预算管理的制度建设； ③依法编制和执行预算；", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 2, "student_response": "④通过检查、审计等方式强化监管；", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 3, "student_response": "⑤公开预算信息，接受监督。", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 4, "student_response": "（2） 合理性： ①赤字是积极财政政策的表现，在经济下行时可以刺激需求；", "teacher_score": 2, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 5, "student_response": "②我国赤字率在可控范围内，不会引发风险。", "teacher_score": 1, "teacher_error_labels": ["步骤正确"]}, {"step_id": 6, "student_response": "用好资金： ①优化支出结构，支持重点行业和科技创新；", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 7, "student_response": "②提高资金使用效率，确保资金用于关键领域；", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 8, "student_response": "③注重公平性，避免分配不公。", "teacher_score": 0, "teacher_error_labels": []}]}, {"sample_id": "Political_ShortAns_62", "question": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出引发社会强烈反响 。古建筑学者将其誉为中国传统文化的 “立体的教科书，现成的博物馆 ”，历史学者认为《记住乡愁》呈现了一副生 动的乡村历史画卷，民俗学者从节目中一个个非物质文化遗产的 “活化石 ”， 社会学者强调吸取传统乡村社会治理的智慧和经验 …… （1）培育和践行社会主义核心价值观需要记住乡愁，传承中华传统美德，运用 文化生活知识对此加以说明。 （2）运用认识论的相关知识并结合材料，分析不同学者从《记住乡愁》中获得 不同感受的原因。 （3）在城镇化快速发展的今天，请就如何记住乡愁提出两条建议。", "total": 26, "reference": "（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德 是传统文化的精华，是涵养社会主义核心价值观的重要源泉。乡愁反映了人 们对中华传统文化的眷恋之情，体现了当代人对传承中华传统美德的愿望和 期盼；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提 供了重要载体和丰厚的历史文化养料。 （2）认识是主体对客体的能动反映。认识受到主体状况、客体状况以及认识条 件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存 在差异，纪律片涉及传统村落的自然环境 、人文景观 、村规民约 、民风民俗 、 社会管理等多方面的内容，导致不同学者感受的差异性。 （3） ①在保持原有村落形态的基础上改善居民生活条件； ②加强中华传统美德教育与传承，使其转化为当代中国人的道德观念。", "analysis": "（1）本题要求运用文化生活知识，说明 “培育和践行社会主义核心价值 观需要记住乡愁 ，传承中华传统美德 ”。此题从宏观上考查学生调动知识的能 力，要求运用文化知识说明践行社会主义核心价值观为何需要传承中华传统 美德，为原因类试题，可以从文化作用，文化发展的意义，传统文化，民族 文化的作用文化自觉性等角度组织答案，还要从两者内在的一致性回答更全 面。 （2）本题要求运用认识论的相关知识并结合材料 ，分析不同学者从 《记住乡愁 》 中获得不同感受的原因。此为哲学原因类试题，知识限定为：认识论，不同 学者从《记住乡愁》中获得不同感受的原因可从认识的主体差异性角度来分 析说明即可。 （3）本题要求在城镇化快速发展的今天，就如何记住乡愁提出两条建议。此为 建议类试题，没有标准答案，考生所提建议只要有助于记住乡愁即可。", "teacher_steps": [{"step_id": 0, "student_response": "（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。", "teacher_score": 1, "teacher_error_labels": ["未联系实际进行作答", "未运用原理或运用错误、知识点混淆"]}, {"step_id": 1, "student_response": "（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。", "teacher_score": 2, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 2, "student_response": "（3） ① 大量拆除传统村落，建设高楼大厦以推动经济发展；", "teacher_score": 0, "teacher_error_labels": ["未联系实际进行作答"]}, {"step_id": 3, "student_response": "② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。", "teacher_score": 0, "teacher_error_labels": ["未联系实际进行作答"]}]}, {"sample_id": "Political_ShortAns_70", "question": "14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强暴血战到底的英雄气概，百折不挠、坚忍不拔的必胜信念。 抗战精神始终支撑和激励中国人民浴血奋战，终于打败了极其残暴、极其野 蛮的日本侵略者，赢得了中国人民抗日战争的伟大胜利，为世界反法西斯战 争胜利作出了不可磨灭的贡献。 （1）结合材料，运用意识能动作用的知识，说明抗战精神对中国人民战胜日本 侵略者的作用。 （2）结合材料，运用文化生活知识说明抗战精神与中华民族精神的关系。 （3）近年来，日本政界有人企图否认日本侵华的历史，请你加以批驳。", "total": 26, "reference": "（1） 意识对物质的能动反映 ，对物质具有能动的反作用 。抗战精神是激励中国人民坚 持抗战、争取胜利的强大精神动力。抗战精神极大激发了中国人民战胜日本 侵略者的斗志，增强了战胜日本侵略者的信心。激奋中国人民克服国力弱、 武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利。 （2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的 不竭精神动力。抗战精神集中体现了爱国主义精神，是对中华民族精神的传 承和发扬，抗战精神是中华民族精神的重要内容，是对中华民族精神的丰富 和发展。 （3）答案示例： 南京大屠杀 、731部队制造使用化学武器残害中国人民等日本侵略战争的罪行铁 证如山，不会因任何人的抵赖而改变，否认日本侵略历史的言行，是对日本 军国主义战争罪行的蓄意美化，是对世界公理良知的粗暴践踏，违背了当今 和平与发展的世界潮流 ，否认日本侵华历史的言行 ，伤害了中国人民的感情 ， 破坏了中日关系的政治基础，对人类和平和正义事业构成了巨大威胁。", "analysis": "（1）本题要求结合材料，运用意识能动作用的知识，说明抗战精神对 中国人民战胜日本侵略者的作用。此为分析说明类试题，知识限定明确：意 识能动作用分析，依据材料中的关键词和考查方向可从以下角度分析：意识 活动具有能动的反作用，正确的意识对人们改造客观世界起推动作用。人们 在抱着抗战必胜的信念为中华民族的复兴努力的时候，抗战精神激励了中国 人民坚持抗战、是争取胜利的强大精神动力；抗战精神在一定程度上可以调 节和控制中国人民的生理活动，极大地激发了中国人民战胜日本侵略者的斗 志，坚定了人们战胜日本侵略者的信心，为抗战事业的成功奠定基础；意识 活动具有主动创造性，是人们认识世界的重要条件。人们能够揭示深藏于事 物内部的本质和规律，即通过战争规律的研究，发现适合我们作战的策略， 从而激励中国人民克服国力弱、武器装备落后等困难，坚持持久抗战，最终 赢得抗日战争的胜利。 （2）本题要求结合材料，运用文化生活知识说明抗战精神与中华民族精神的关 系。此题也是分析说明类试题，爱国主义精神是中华民族精神的核心，它贯 穿民族精神的各个方面 ；团结统一、爱好和平、勤劳勇敢、自强不息的精神 ， 相辅相成，无不体现着爱国主义这个主题。无论什么时候，爱国主义都是动 员和鼓舞中国人民团结奋斗的一面旗帜，是各民族人民风雨同舟、自强不息 的精神支柱；抗战精神集中体现了爱国主义精神。中国人民抵抗日本帝国主 义的侵略，保卫祖国领土完整统一是爱国主义精神的体现，是对以爱国主义 为核心的中华民族精神的传承和弘扬，是整个中华民族的整体风貌和精神特 征，体现了近代中华民族共同的价值追求；抗战精神是中华民族精神的重要 内容；是爱国主义在近代的要求，也体现了其具体的内涵，是对中华民族精 神的丰富和发展；是动员和鼓舞中华民族团结奋斗的重要精神力量，有助于 弘扬中华民族精神，传承中华文明。 （3）本题是开放性试题，从反法西斯，维护世界和平，促进共同发展的角度分 析即可；例如：南京大屠杀、 731部队制造使用生化武器残害中国人民等日本 侵华战争的罪行铁证如山，不会因任何人的抵赖而改变。否认日本侵华历史 的言行，是对日本军国主义战争罪行的蓄意美化，是对世界公理良知的粗暴 践踏，违背了当今和平与发展的世界潮流。否认日本侵华历史的言行，伤害 了中国人民的感情，破坏了中日关系的政治基础，对人类和平和正义事业构 成了巨大威胁。", "teacher_steps": [{"step_id": 0, "student_response": "（1） 抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。", "teacher_score": 5, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 1, "student_response": "（2） 中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。", "teacher_score": 7, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 2, "student_response": "（3） 日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。", "teacher_score": 6, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_189", "question": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家庭农场主要从事种植业、养殖业和种 养结合，其中种植类农场有56.1%采用了喷灌技术，养殖类农场有近80%进行了粪便资 源化、综合循环利用和无害化处理；在不少家庭农场中，父辈负责生产，子女负责营销， 经营的农产品有以自己名字命名的品牌；全国有36.9%的家庭农场加入了农民合作社， 参与和分享农机、良种、技术、订单等服务。 结合材料并运用经济知识，说明发展家庭农场对于激发乡村经济活力的积极作用。", "total": 14, "reference": "①促进农村土地流转与规模经营，提高农业劳动生产率； ②促使先进农业技术应用，提高农产品产量和品质； ③推进农业品牌化、专业化经营，增强农产品市场竞争力； ④拓宽农民合作社服务范围，推动乡村产业融合发展。", "analysis": "本题属于意义类主观试题，要求结合材料并运用经济知识，说明发展家庭农场 对于激发乡村经济活力的积极作用。材料“我国家庭农场大多由小农户升级而来，经营 规模在20～200亩之间”有利于促进农村土地流转与规模经营，提高农业劳动生产率； 材料“家庭农场主要从事种植业、养殖业和种养结合，其中种植类农场有56.1%采用了 喷灌技术，养殖类农场有近80%进行了粪便资源化、综合循环利用和无害化处理”有利 于促使先进农业技术应用，提高农产品产量和品质；材料“在不少家庭农场中，父辈负 责生产，子女负责营销，经营的农产品有以自己名字命名的品牌”有利于推进农业品牌 化、专业化经营，增强农产品市场竞争力；材料“全国有36.9%的家庭农场加入了农民 合作社，参与和分享农机、良种、技术、订单等服务”有利于拓宽农民合作社服务范围， 推动乡村产业融合发展。", "teacher_steps": [{"step_id": 0, "student_response": "家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面： ① 促进农村土地流转与规模经营，提高了农业劳动生产率；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "② 推动了先进农业技术的应用，提升了农产品的产量和品质；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 2, "student_response": "③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；", "teacher_score": 4, "teacher_error_labels": ["步骤正确"]}, {"step_id": 3, "student_response": "④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_6", "question": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成为招商引资的重媒介。近年来，在很多地方， 文化不仅仅是 “陪衬红花的绿叶 ”，而且直接登上了经济舞台并扮演着重要的 角色，实现了从 “文化搭台。经济唱戏 ”到“文化唱戏 ”的转变：据国家统计局的 统计， 2009年以来，我国文化产业发展势头良好， 产值月均增幅达 l7%，其 中电影、图书和舞台剧等， 收入增长更高达 20%以上。 （1）运用哲学知识，对材料一中 “经济不景气成就文化产业发展是一条规律 ”的 推断的合理性和严谨性作简要评析。 （2）根据材料二，有人认为，从 “文化搭台 ”到“文化唱戏 ”，体现了人们对文化 功能认识的深化。你赞同这种看法吗？运用文化知识简要说明理由。 （3）面对激烈的国际竞争，提升我国文化产业竞争力的意义何在？请对制定文 化强省（市）战略提出方法论的建议。", "total": 26, "reference": "（1） ①文化产业的发展需要相应的条件 。经济不景气时 ，经济结构调整的压力和人们 对精神文化的需求，为文化产业发展提供了契机。美日韩的例子也说明了该 推断有一定合理性； ②规律是事物运动的本质 、必然、稳定的联系 。经验有一定的事实基础 ，但不同 于规律。把悠闲地经验提升为普遍规律，是不严谨的。 （2） 答案一：不赞同。文化具有满足人们精神需要，为经济社会发展提供思想保证 、 精神动力 、智力支持等功能 。材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调 了文化的经济功能，而忽视了其他功能。 答案二：赞同。 “文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到 文化本身的经济功能。文化产业的快速发展，体现了文化具有满足人们精神 需要等功能。 （3） ①文化是国家核心竞争力的重要因素 。发展文化产业 ，能提升我国综合国力 ，掌 握国际竞争主动权。 ②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分 析。", "analysis": "（1）问时，要坚持一分为二的观点结合材料和教材中的相关知识点进行 全面分析。 （2）问时，考生要结合文化的相关知识来说明从 “文化搭台 ”到“文化唱戏 ”是否体现了人们对文化功能认识的深化 。要从只强调文化的经济功能 ，而忽 视其他功能来说明不赞同的理由。要从认识到文化对经济的服务功能，到认 识到文化本身的经济功能来说明赞同的理由。 （3）问的第一小问时，考生要从文化对综合国力的影响这一方面来说明 的第二小问时，考生可从借鉴经验，但要从本省的实际出发，具 体问题具体分析等角度来组织答案。", "teacher_steps": [{"step_id": 0, "student_response": "（1） 材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。", "teacher_score": 4, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 1, "student_response": "（2） 答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。", "teacher_score": 8, "teacher_error_labels": ["步骤正确"]}, {"step_id": 2, "student_response": "答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。 （3） 意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。", "teacher_score": 6, "teacher_error_labels": ["步骤正确"]}]}, {"sample_id": "Political_ShortAns_28", "question": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字母词的人认为： “在对外开放条件下，字母词的产生有其必然性。应善待字母词的使用，而非简 单的拒斥。 ” “选录字母词只是对当下语言现实的承认，体现了语言使用的从简趋势，适应了 社会生活变化的需要。 ” …… （1）你是赞成还是反对《现代汉语词典》收录西文字母词？请用文化生活有关 知识阐明理由。 （2）《现代汉语词典》收录西文字母词引起的争论深化了人们的认识，结合材 料，运用认识论知识，说明 “争论有利于认识的发展 ”。 （3）真理面前人人平等。假如你是争论的一方，在争论中应该怎么样坚持这一 原则？", "total": 26, "reference": "（1） 观点一：反对收录西文字母词 理由： ①语言文字是文化的基本载体 ，汉语是中华文明的重要标志 ，传承中华文明需要 保持中华文化的民族特色，保持汉语的纯洁性。 ②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不 应收录，至少不应在正文中收录， 观点二：支持收录西文字母词 理由： ①其一，收录字母词体现了中华文化的包容性特点 。以包容的心态对待字母词的 使用，有利于不同民族之间相互交流和相互理解，是汉语言文字具有活力的 表现。 ②其二，《词典》收录的字母词数量很少 ，不会使汉语成为混杂的语言而损害其 民族性。其三，字母词的使用是文化多样性的表现，尊重文化多样性是发展 本民族文化的内在要求。 （2） ①不同主体对同一对象会产生不同的认识，由此产生争论是正常现象。 ②真理与谬误往往相伴而行。 ③受主客观条件的限制 ，人的认识难免存在一定局限性甚至错误 。人们对事物的 认识是一个不断发展的过程。通过讨论，不同看法得以交流和碰撞，有利于 人们取长补短，克服认识的片面性，促进认识的发展。 （3） 坚持实事求是的科学态度；以理服人而不以势压人；尊重对方发表意见的权利 ； 避免语言粗暴、行为过激；勇于坚持真理、修正错误。", "analysis": "（1）第一问《现代汉语词典》收录西文字母词，要根据对材料内容和 所学知识的理解，做出自己的判断，是赞成还是反对，然后根据自己的选择 筛选所学知识进行论证 。该题属于文化生活中的开放性试题 ，赞成或不赞成 ， 言之有理即可，原因阐释上赞成侧重于文化交流，不赞成侧重于传统文化。 （2）该题考查学生对认识论相关原理的掌握和理解。对《现代汉语词典》收录 西文字母词，不同的人有不同的观点，这说明不同主体对同一对象会产生不 同的认识；同时反映了认识具有反复性和无限性的特点。 （3）真理具有客观性，真理面前人人平等，对这一原则的理解较为重要，根据 理解提出坚持这一原则的方法 、要求学生要思维开阔 ，从多个角度思考回答 。 因此我们应坚持的原则应强调以下几点：实事求是的科学态度；以理服人而 不以势压人；尊重对方发表意见的权利；勇于坚持真理、修正错误。", "teacher_steps": [{"step_id": 0, "student_response": "（1） 观点：反对《现代汉语词典》收录西文字母词。", "teacher_score": 2, "teacher_error_labels": ["步骤正确"]}, {"step_id": 1, "student_response": "理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。", "teacher_score": 6, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 2, "student_response": "（2） 争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。 （3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。", "teacher_score": 6, "teacher_error_labels": ["步骤正确"]}, {"step_id": 3, "student_response": "", "teacher_score": 6, "teacher_error_labels": ["未运用原理或运用错误、知识点混淆"]}, {"step_id": 4, "student_response": "（3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。", "teacher_score": 0, "teacher_error_labels": []}]}, {"sample_id": "Political_ShortAns_163", "question": "13．（14分）阅读材料，完成下列要求。希腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建“一带一路”的重要 项目，也是两国互利合作的典范。 2008年6月，中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35 年特许经营权；2016年4月，又以3.69亿欧元收购比港港务局67%的股权，全面接手一 号码头运营。为解决港口设备老化、桥吊装卸作业效率低、船舶压港严重等问题，该企 业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造。该企业向跨 国公司提供全球物流服务，如从中国生产基地运来的货物过去主要通过海运经汉堡港、 鹿特丹港转运，现改由比港登陆，经铁路运往捷克、斯洛伐克、奥地利、匈牙利等中东 欧国家，交货期从36天缩短至26～28天。 到2018年，比港集装箱吞吐量从2010年的88万跃升至491万标准箱，世界港 口排名从第93位跃升至第32位，成为“一带一路”的“蓝色经济通道”、地中海地区的 重要枢纽。2018年实现净利润2790万欧元，较2017年增长147%。 结合材料并运用经济知识，分析该航运企业比港项目获得成功的原因。", "total": 14, "reference": "①该航运企业主动走出去，抓住共建“一带一路”的机遇； ②从特许经营权到控股权、到全面运营，获得港口经营与决策自主权； ③优化货物运输路线，港口经营规模扩大，成本降低； ④加强管理与技术投入，港口运营效率提高，盈利能力增强。", "analysis": "本题要求结合材料并运用经济知识，分析该航运企业比港项目获得成功的原因。 属于原因类试题。解答本题的关键是从材料中提取有效信息，与教材知识相对接进行分 析。根据材料“腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建‘一带一路’ 的重要项目”“中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35年特许经 营权”可知该航运企业主动走出去，抓住共建“一带一路”的机遇；根据材料“获得比 港二号、三号集装箱码头35年特许经营权；2016年4月，又以3.69亿欧元收购比港港 务局67%的股权，全面接手一号码头运营”可知从特许经营权到控股权、到全面运营， 获得港口经营与决策自主权；根据材料“该企业向跨国公司提供全球物流服务，交货期 从36天缩短至26～28天”可知优化货物运输路线，港口经营规模扩大，成本降低；根 据材料“该企业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造， 交货期从36天缩短至26～28天”可知加强管理与技术投入，港口运营效率提高，盈利 能力增强。", "teacher_steps": [{"step_id": 0, "student_response": "①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。", "teacher_score": 14, "teacher_error_labels": ["步骤正确"]}]}], "original_se_grade_skill": {"工作流程": ["1. 通读学生答案，对照参考答案和评分标准，明确本题的采分点、分值分布和评分要求。", "2. 按题目设问顺序逐问或逐点评分，先判断是否答到核心原理或关键词，再判断是否结合材料展开分析。", "3. 对每个采分点，先看原理表述是否准确，再看材料结合是否充分，最后看语言表述是否规范。", "4. 综合各点得分，给出总分，并在必要时标注扣分原因。"], "评分原则": ["采点给分：按参考答案中的关键点给分，答到一点给一点的分，不重复给分。", "原理优先：政治简答题必须准确运用学科原理，原理错误或未用原理，即使材料分析合理，该点也不得分或酌情扣分。", "材料结合：要求原理与材料有机结合，只罗列原理或只抄材料均不能得满分。", "鼓励多答：学生答案超出参考答案但言之有理，可酌情给分，但不超过该问总分。", "整体判断：若答案整体偏离题意，即使个别词句沾边，也不宜给高分。"], "部分分规则": ["每个采分点通常有固定分值，答出核心原理或关键词给一半分，结合材料分析完整给满分。", "若原理正确但材料分析不充分，可给该点一半左右的分。", "若原理错误但材料分析合理，该点不给分或给少量辛苦分（不超过该点分值的1/3）。", "若答案要点不全，按答出的要点个数累计给分，不因缺要点而扣其他要点的分。", "若答案超出参考答案但符合题意，可酌情给分，但总分不超过该问满分。"], "常见扣分": ["原理表述错误或混淆知识点，如将辩证否定观说成全盘否定。", "未运用学科原理，仅凭日常经验或常识作答。", "只罗列原理，未结合材料分析，或材料提取不充分。", "作答不完整，遗漏关键要点或设问要求。", "语言不规范，口语化严重，缺乏学科术语。", "答案偏离题意，答非所问。"], "零分情况": ["答案完全空白或只抄写题目材料，无任何有效作答。", "答案内容与题目要求完全无关，如答其他学科知识。", "答案严重违背学科基本原理，如宣扬错误观点。", "答案仅重复题目或材料，未作任何分析。"], "高分情况": ["准确运用学科原理，原理表述完整、规范。", "原理与材料结合紧密，分析深入、逻辑清晰。", "要点齐全，覆盖参考答案所有采分点。", "语言精炼，学科术语使用恰当，无明显错误。", "答案结构清晰，分点作答，层次分明。"], "边界说明": ["若学生答案与参考答案表述不同但意思相近，可酌情给分，不要求字字对应。", "若学生答案超出参考答案但符合题意，可酌情给分，但总分不超过该问满分。", "若学生答案部分正确、部分错误，按正确部分给分，错误部分不扣分。", "若学生答案存在知识性错误，即使其他部分正确，也要酌情扣分。", "若学生答案字数过少但要点齐全，可给满分；若字数过多但要点不全，按要点给分。"]}, "original_se_grade_rag_summary": {"case_count": 95, "case_schema": ["case_id", "source_sample_id", "step_id", "题目摘要", "学生步骤", "教师评分", "分数档位", "证据模式", "参考节点匹配", "学生行为摘要", "错误类型", "评分边界", "评分理由短评", "检索文本_证据", "校准文本_理由"], "representative_cases": [{"case_id": "K1_S0", "source_sample_id": "Political_ShortAns_55", "step_id": 0, "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...", "学生步骤": "### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。", "教师评分": 3, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新；错误类型：步骤正确", "参考节点匹配": "（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新\n错误类型：步骤正确", "校准文本_理由": "教师评分：3\n分数档位：满分\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K1_S1", "source_sample_id": "Political_ShortAns_55", "step_id": 1, "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...", "学生步骤": "2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。", "教师评分": 3, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；2；错误类型：步骤正确", "参考节点匹配": "（2）；2", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；2\n错误类型：步骤正确", "校准文本_理由": "教师评分：3\n分数档位：满分\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K1_S2", "source_sample_id": "Political_ShortAns_55", "step_id": 2, "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...", "学生步骤": "3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。", "教师评分": 4, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”；错误类型：步骤正确", "参考节点匹配": "（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”\n错误类型：步骤正确", "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K1_S3", "source_sample_id": "Political_ShortAns_55", "step_id": 3, "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...", "学生步骤": "#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。", "教师评分": 3, "分数档位": "边界", "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；实践是认识的基础；错误类型：未运用原理或运用错误、知识点混淆", "参考节点匹配": "（1）；实践是认识的基础", "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆", "错误类型": ["未运用原理或运用错误、知识点混淆"], "评分边界": "人工给 3 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。", "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）；实践是认识的基础\n错误类型：未运用原理或运用错误、知识点混淆", "校准文本_理由": "教师评分：3\n分数档位：边界\n评分边界：人工给 3 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"}, {"case_id": "K1_S4", "source_sample_id": "Political_ShortAns_55", "step_id": 4, "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...", "学生步骤": "2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。", "教师评分": 2, "分数档位": "边界", "证据模式": "学生行为：涉及作答不完整或有遗漏；参考节点：（2）；2；错误类型：作答不完整或有遗漏", "参考节点匹配": "（2）；2", "学生行为摘要": "涉及作答不完整或有遗漏", "错误类型": ["作答不完整或有遗漏"], "评分边界": "人工给 2 分；该步骤属于边界；错误类型：作答不完整或有遗漏。", "评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。\n学生行为摘要：涉及作答不完整或有遗漏\n参考节点匹配：（2）；2\n错误类型：作答不完整或有遗漏", "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：作答不完整或有遗漏。\n评分理由短评：该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。"}, {"case_id": "K1_S5", "source_sample_id": "Political_ShortAns_55", "step_id": 5, "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...", "学生步骤": "3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。", "教师评分": 2, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：性；（3）（ 6分）评分量表；错误类型：步骤正确", "参考节点匹配": "性；（3）（ 6分）评分量表", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：性；（3）（ 6分）评分量表\n错误类型：步骤正确", "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K1_S6", "source_sample_id": "Political_ShortAns_55", "step_id": 6, "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...", "学生步骤": "#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。", "教师评分": 1, "分数档位": "边界", "证据模式": "学生行为：涉及作答不完整或有遗漏；参考节点：（1）；国家与社会的需要相结合，树立；错误类型：作答不完整或有遗漏", "参考节点匹配": "（1）；国家与社会的需要相结合，树立", "学生行为摘要": "涉及作答不完整或有遗漏", "错误类型": ["作答不完整或有遗漏"], "评分边界": "人工给 1 分；该步骤属于边界；错误类型：作答不完整或有遗漏。", "评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。\n学生行为摘要：涉及作答不完整或有遗漏\n参考节点匹配：（1）；国家与社会的需要相结合，树立\n错误类型：作答不完整或有遗漏", "校准文本_理由": "教师评分：1\n分数档位：边界\n评分边界：人工给 1 分；该步骤属于边界；错误类型：作答不完整或有遗漏。\n评分理由短评：该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。"}, {"case_id": "K1_S7", "source_sample_id": "Political_ShortAns_55", "step_id": 7, "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...", "学生步骤": "2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。", "教师评分": 2, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；2；错误类型：步骤正确", "参考节点匹配": "（2）；2", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；2\n错误类型：步骤正确", "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K1_S8", "source_sample_id": "Political_ShortAns_55", "step_id": 8, "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...", "学生步骤": "3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。", "教师评分": 2, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：草》的目的和价值；（3）（ 6分）评分量表；错误类型：步骤正确", "参考节点匹配": "草》的目的和价值；（3）（ 6分）评分量表", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：草》的目的和价值；（3）（ 6分）评分量表\n错误类型：步骤正确", "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K2_S0", "source_sample_id": "Political_ShortAns_23", "step_id": 0, "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...", "学生步骤": "（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。", "教师评分": 10, "分数档位": "满分", "证据模式": "学生行为：包含推理结论或最终判断；参考节点：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素；错误类型：步骤正确", "参考节点匹配": "网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素", "学生行为摘要": "包含推理结论或最终判断", "错误类型": ["步骤正确"], "评分边界": "人工给 10 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素\n错误类型：步骤正确", "校准文本_理由": "教师评分：10\n分数档位：满分\n评分边界：人工给 10 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K2_S1", "source_sample_id": "Political_ShortAns_23", "step_id": 1, "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...", "学生步骤": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。", "教师评分": 5, "分数档位": "边界", "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留；错误类型：未运用原理或运用错误、知识点混淆", "参考节点匹配": "科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留", "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆", "错误类型": ["未运用原理或运用错误、知识点混淆"], "评分边界": "人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。", "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留\n错误类型：未运用原理或运用错误、知识点混淆", "校准文本_理由": "教师评分：5\n分数档位：边界\n评分边界：人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"}, {"case_id": "K2_S2", "source_sample_id": "Political_ShortAns_23", "step_id": 2, "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...", "学生步骤": "（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。", "教师评分": 4, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素；错误类型：步骤正确", "参考节点匹配": "（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素\n错误类型：步骤正确", "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K3_S0", "source_sample_id": "Political_ShortAns_7", "step_id": 0, "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...", "学生步骤": "（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。", "教师评分": 4, "分数档位": "边界", "证据模式": "学生行为：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆；参考节点：文化产业的快速发展，体现了文化具有满足人们精神；（1）；错误类型：未运用原理或运用错误、知识点混淆", "参考节点匹配": "文化产业的快速发展，体现了文化具有满足人们精神；（1）", "学生行为摘要": "包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆", "错误类型": ["未运用原理或运用错误、知识点混淆"], "评分边界": "人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。", "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。\n学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：文化产业的快速发展，体现了文化具有满足人们精神；（1）\n错误类型：未运用原理或运用错误、知识点混淆", "校准文本_理由": "教师评分：4\n分数档位：边界\n评分边界：人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"}, {"case_id": "K3_S1", "source_sample_id": "Political_ShortAns_7", "step_id": 1, "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...", "学生步骤": "（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。", "教师评分": 7, "分数档位": "边界", "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到；错误类型：未运用原理或运用错误、知识点混淆", "参考节点匹配": "材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到", "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆", "错误类型": ["未运用原理或运用错误、知识点混淆"], "评分边界": "人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。", "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到\n错误类型：未运用原理或运用错误、知识点混淆", "校准文本_理由": "教师评分：7\n分数档位：边界\n评分边界：人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"}, {"case_id": "K3_S2", "source_sample_id": "Political_ShortAns_7", "step_id": 2, "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...", "学生步骤": "（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。", "教师评分": 5, "分数档位": "边界", "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件；错误类型：未运用原理或运用错误、知识点混淆", "参考节点匹配": "②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件", "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆", "错误类型": ["未运用原理或运用错误、知识点混淆"], "评分边界": "人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。", "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。", "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件\n错误类型：未运用原理或运用错误、知识点混淆", "校准文本_理由": "教师评分：5\n分数档位：边界\n评分边界：人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"}, {"case_id": "K4_S0", "source_sample_id": "Political_ShortAns_8", "step_id": 0, "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...", "学生步骤": "（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。", "教师评分": 4, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）；错误类型：步骤正确", "参考节点匹配": "①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）\n错误类型：步骤正确", "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K4_S1", "source_sample_id": "Political_ShortAns_8", "step_id": 1, "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...", "学生步骤": "② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。", "教师评分": 4, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确", "参考节点匹配": "科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确", "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K4_S2", "source_sample_id": "Political_ShortAns_8", "step_id": 2, "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...", "学生步骤": "③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。", "教师评分": 4, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确", "参考节点匹配": "③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确", "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K4_S3", "source_sample_id": "Political_ShortAns_8", "step_id": 3, "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...", "学生步骤": "（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；", "教师评分": 3, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；作用：；错误类型：步骤正确", "参考节点匹配": "（2）；作用：", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；作用：\n错误类型：步骤正确", "校准文本_理由": "教师评分：3\n分数档位：满分\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}, {"case_id": "K4_S5", "source_sample_id": "Political_ShortAns_8", "step_id": 5, "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...", "学生步骤": "② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。", "教师评分": 2, "分数档位": "满分", "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确", "参考节点匹配": "（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应", "学生行为摘要": "呈现学生当前步骤内容", "错误类型": ["步骤正确"], "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。", "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。", "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确", "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"}]}, "consumer_contract": {"prejudge": "one global BASE + task Skill call; emits per-step completion percent", "retrieval": "unchanged similarity and s-1/s/s+1 normalized percentage bands", "final_judge": "one global BASE + task Skill + model-visible teacher boundaries call", "artifact_rule": "generate task-specific owner, boundary, dependency, error, and semantic evidence, then preserve it during formal inference"}}


==> anc/construction_example/builder_v30.py <==
from __future__ import annotations

import argparse
import copy
import hashlib
import json
import os
import random
import re
import sys
import time
from collections import defaultdict
from datetime import datetime
from pathlib import Path
from typing import Any


ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from llm.client import chat_json_with_diagnostics, load_project_env
from frameworks import skill_augmented_grading as se_grade
from scripts import run_task_level_adaptive_se_grade_only as frozen


VERSION = "ALL_TASKS_PERCENTAGE_OWNER_REINTERPRETATION_V30"
MODE = "joint_step_native_base_plus_skill_rag_zh"
MODEL_VISIBLE_SCALE = (
    "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION"
)
OUTPUT_ROOT = (
    ROOT
    / "outputs"
    / "task_level_adaptive_se_grade_only"
    / "all_tasks_percentage_owner_reinterpretation_v30"
)
SPEC_ROOT = OUTPUT_ROOT / "task_grading_specifications"
SKILL_ROOT = OUTPUT_ROOT / "skills"
RAG_ROOT = OUTPUT_ROOT / "rag_banks"
MANIFEST_ROOT = OUTPUT_ROOT / "manifests"
AUDIT_ROOT = OUTPUT_ROOT / "audits"
RAW_ROOT = OUTPUT_ROOT / "raw_task_adaptation_calls"
FREEZE_PATH = OUTPUT_ROOT / "ALL_TASKS_PERCENTAGE_OWNER_V30_FROZEN.json"
LOCK_PATH = OUTPUT_ROOT / "task_adaptation.lock"
FRAMEWORK_PATH = ROOT / "frameworks" / "skill_augmented_grading.py"
SHUFFLE_CONFIG_PATH = ROOT / "config" / "v30_full_dataset_shuffle.json"
SHUFFLED_DATA_ROOT = OUTPUT_ROOT / "full_shuffled_datasets"
SHUFFLE_MANIFEST_ROOT = OUTPUT_ROOT / "full_shuffle_manifests"
RESHUFFLED_BASE_ROOT = OUTPUT_ROOT / "reshuffled_original_se_grade"

CONTRACT_FIELDS = (
    "case_selection_rule",
    "current_owner_budget_rule",
    "percentage_reinterpretation_rule",
    "soft_relevance_rule",
    "no_absolute_score_visibility_rule",
    "base_priority_rule",
)
SPECIFICATION_FIELDS = (
    "teacher_behavior_analysis",
    "contrastive_analysis",
    "boundary_induction",
    "ontology_validation",
    "task_ontology",
    "scoring_unit_policy",
    "semantic_equivalence_rule",
    "semantic_non_equivalence_rule",
    "duplicate_credit_rule",
    "dependency_rule",
    "hard_scoring_rules",
    "soft_scoring_guidance",
    "skill_compilation",
    "rag_compilation",
    "percentage_transfer_contract",
    "evidence_support",
)
PRESERVED_CASE_FIELDS = (
    "case_id",
    "source_sample_id",
    "step_id",
    "题目摘要",
    "学生步骤",
    "参考节点匹配",
    "学生行为摘要",
    "错误类型",
    "owner_mapping",
    "credit_ownership",
    "merge_decision",
    "boundary_explanation",
)


def read_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def read_jsonl(path: Path) -> list[dict[str, Any]]:
    return [
        json.loads(line)
        for line in path.read_text(encoding="utf-8").splitlines()
        if line.strip()
    ]


def write_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    content = json.dumps(value, ensure_ascii=False, indent=2) + "\n"
    if path.exists() and path.read_text(encoding="utf-8") == content:
        return
    temporary = path.with_name(f"{path.name}.{os.getpid()}.tmp")
    try:
        temporary.write_text(content, encoding="utf-8")
        temporary.replace(path)
    finally:
        temporary.unlink(missing_ok=True)


def write_jsonl(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    content = "".join(json.dumps(row, ensure_ascii=False) + "\n" for row in rows)
    if path.exists() and path.read_text(encoding="utf-8") == content:
        return
    temporary = path.with_name(f"{path.name}.{os.getpid()}.tmp")
    try:
        temporary.write_text(content, encoding="utf-8")
        temporary.replace(path)
    finally:
        temporary.unlink(missing_ok=True)


def path_sha(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def canonical_sha(value: Any) -> str:
    raw = json.dumps(value, ensure_ascii=False, sort_keys=True, separators=(",", ":"))
    return hashlib.sha256(raw.encode("utf-8")).hexdigest()


def compact(value: Any, limit: int = 900) -> str:
    return " ".join(str(value or "").split())[:limit]


def knowledge20_public_rows(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    return [
        {
            "id": str(row.get("id", "")),
            "question": row.get("question", ""),
            "reference": row.get("reference", ""),
            "analysis": row.get("analysis", ""),
            "total": int(row.get("total", 0)),
            "manual_label": int(row.get("manual_label", 0)),
            "steps": [
                {
                    "response": step.get("response", ""),
                    "label": int(step.get("label", 0)),
                    "errors": [str(value) for value in step.get("errors", [])],
                }
                for step in row.get("steps", [])
                if isinstance(step, dict)
            ],
        }
        for row in rows
    ]


def now_text() -> str:
    return datetime.now().astimezone().strftime("%Y-%m-%d %H:%M:%S %Z")


def clear_proxy_environment() -> None:
    for key in (
        "HTTP_PROXY",
        "HTTPS_PROXY",
        "ALL_PROXY",
        "http_proxy",
        "https_proxy",
        "all_proxy",
    ):
        os.environ.pop(key, None)


def shuffle_config() -> dict[str, Any]:
    value = read_json(SHUFFLE_CONFIG_PATH)
    datasets = [str(dataset) for dataset in value.get("datasets", [])]
    official = {str(item["dataset"]) for item in frozen.manifest()["datasets"]}
    if (
        value.get("version") != "V30_FULL_DATASET_SHUFFLE_V1"
        or int(value.get("shuffle_seed", -1)) != 42
        or len(datasets) != len(set(datasets))
        or not set(datasets) <= official
        or value.get("knowledge_selection") != "last_20_rows_after_full_shuffle"
        or value.get("evaluation_selection")
        != "first_formal_evaluation_count_rows_after_full_shuffle"
    ):
        raise RuntimeError("V30 full-dataset shuffle config mismatch")
    return {**value, "datasets": datasets, "sha256": canonical_sha(value)}


def _question_fingerprint(value: Any) -> str:
    normalized = re.sub(r"[^0-9a-z\u4e00-\u9fff]+", "", str(value or "").lower())
    return hashlib.sha256(normalized.encode("utf-8")).hexdigest()


def uses_full_dataset_shuffle(dataset: str) -> bool:
    return set(shuffle_config()["datasets"]).__contains__(dataset)


def _materialize_full_shuffle(item: dict[str, Any]) -> dict[str, Any]:
    dataset = str(item["dataset"])
    config = shuffle_config()
    source_path = Path(item["dataset_path"])
    rows = read_jsonl(source_path)
    shuffled = copy.deepcopy(rows)
    random.Random(int(config["shuffle_seed"])).shuffle(shuffled)
    evaluation_count = int(item["formal_evaluation_count"])
    if len(shuffled) < evaluation_count + 20:
        raise RuntimeError(f"V30 shuffled dataset too small: {dataset}")
    evaluation = shuffled[:evaluation_count]
    knowledge = shuffled[-20:]
    reserved = shuffled[evaluation_count:-20]
    evaluation_ids = [str(row["id"]) for row in evaluation]
    knowledge_ids = [str(row["id"]) for row in knowledge]
    if (
        len(evaluation_ids) != len(set(evaluation_ids))
        or len(knowledge_ids) != 20
        or len(knowledge_ids) != len(set(knowledge_ids))
        or set(evaluation_ids) & set(knowledge_ids)
    ):
        raise RuntimeError(f"V30 shuffled split identity failure: {dataset}")
    dataset_path = SHUFFLED_DATA_ROOT / f"{dataset}.jsonl"
    write_jsonl(dataset_path, shuffled)
    manifest = {
        "version": config["version"],
        "dataset": dataset,
        "shuffle_seed": config["shuffle_seed"],
        "shuffle_algorithm": config["shuffle_algorithm"],
        "source_path": str(source_path),
        "source_sha256": path_sha(source_path),
        "shuffled_dataset_path": str(dataset_path),
        "shuffled_dataset_sha256": path_sha(dataset_path),
        "evaluation_ids": evaluation_ids,
        "knowledge_ids": knowledge_ids,
        "reserved_ids": [str(row["id"]) for row in reserved],
        "evaluation_count": len(evaluation_ids),
        "knowledge_count": len(knowledge_ids),
        "old_knowledge_unique_questions": len(
            {
                _question_fingerprint(row["question"])
                for row in rows[-20:]
            }
        ),
        "new_knowledge_unique_questions": len(
            {_question_fingerprint(row["question"]) for row in knowledge}
        ),
        "knowledge_selection": config["knowledge_selection"],
        "evaluation_selection": config["evaluation_selection"],
        "config_sha256": config["sha256"],
    }
    manifest["sha256"] = canonical_sha(manifest)
    write_json(SHUFFLE_MANIFEST_ROOT / f"{dataset}.json", manifest)
    result = copy.deepcopy(item)
    result["dataset_path"] = str(dataset_path)
    result["dataset_sha256"] = path_sha(dataset_path)
    split = result["official_split_information"]
    split["source"] = "config/v30_full_dataset_shuffle.json"
    split["evaluation_ids"] = evaluation_ids
    split["evaluation_ids_sha256"] = canonical_sha(evaluation_ids)
    split["knowledge_ids"] = knowledge_ids
    split["knowledge_ids_sha256"] = canonical_sha(knowledge_ids)
    split["full_dataset_shuffle_manifest"] = str(
        SHUFFLE_MANIFEST_ROOT / f"{dataset}.json"
    )
    return result


def task_items() -> list[dict[str, Any]]:
    items = copy.deepcopy(list(frozen.manifest()["datasets"]))
    if len(items) != 12:
        raise RuntimeError("V30 requires exactly 12 official datasets")
    selected = set(shuffle_config()["datasets"])
    return [
        _materialize_full_shuffle(item)
        if str(item["dataset"]) in selected
        else item
        for item in items
    ]


def task_item(dataset: str) -> dict[str, Any]:
    return next(item for item in task_items() if str(item["dataset"]) == dataset)


def source_paths(dataset: str) -> dict[str, Path]:
    if uses_full_dataset_shuffle(dataset):
        original = RESHUFFLED_BASE_ROOT / dataset / "ks20"
    else:
        original = frozen.original_dir(dataset)
    return {
        "skill": original / frozen.SKILL_FILENAME,
        "rag": original / frozen.RAG_FILENAME,
    }


def build_reshuffled_original_artifacts(
    dataset: str, *, force: bool = False
) -> dict[str, Any] | None:
    if not uses_full_dataset_shuffle(dataset):
        return None
    item = task_item(dataset)
    dataset_path = Path(item["dataset_path"])
    rows = read_jsonl(dataset_path)
    expected_ids = [
        str(value)
        for value in item["official_split_information"]["knowledge_ids"]
    ]
    knowledge = rows[-20:]
    actual_ids = [str(row["id"]) for row in knowledge]
    if actual_ids != expected_ids:
        raise RuntimeError(f"V30 reshuffled Knowledge20 order mismatch: {dataset}")
    output_dir = RESHUFFLED_BASE_ROOT / dataset / "ks20"
    output_dir.mkdir(parents=True, exist_ok=True)
    paths = source_paths(dataset)
    audit_path = output_dir / frozen.AUDIT_FILENAME
    manifest_path = output_dir / "reshuffled_original_manifest.json"
    expected_contract = {
        "dataset": dataset,
        "shuffle_config_sha256": shuffle_config()["sha256"],
        "shuffled_dataset_sha256": path_sha(dataset_path),
        "knowledge20_ids": expected_ids,
        "knowledge20_sha256": canonical_sha(knowledge20_public_rows(knowledge)),
        "framework_sha256": path_sha(FRAMEWORK_PATH),
    }
    if force:
        for path in (*paths.values(), audit_path, manifest_path):
            path.unlink(missing_ok=True)
    if manifest_path.exists() and all(path.exists() for path in paths.values()):
        existing = read_json(manifest_path)
        if all(existing.get(key) == value for key, value in expected_contract.items()):
            return existing
        raise RuntimeError(f"V30 reshuffled original artifact mismatch: {dataset}")

    se_grade._set_active_dataset_context(dataset_path, rows)
    previous_audit = os.environ.get("LLM_RAW_AUDIT_DIR")
    os.environ["LLM_RAW_AUDIT_DIR"] = str(
        RAW_ROOT / dataset / "reshuffled_original_se_grade_skill"
    )
    try:
        skill = se_grade._load_or_build_evaluation_skill_zh(
            knowledge, strict_api=True, output_dir=output_dir
        )
    finally:
        if previous_audit is None:
            os.environ.pop("LLM_RAW_AUDIT_DIR", None)
        else:
            os.environ["LLM_RAW_AUDIT_DIR"] = previous_audit
    rag = se_grade._load_or_build_full_step_casebank_zh_evidence_reason(
        knowledge, output_dir=output_dir
    )
    rag_audit = se_grade._audit_full_step_casebank_zh_evidence_reason(
        rag, output_dir=output_dir
    )
    if tuple(skill) != frozen.SKILL_FIELDS or not rag.get("cases"):
        raise RuntimeError(f"V30 reshuffled original schema mismatch: {dataset}")
    source_ids = {str(case.get("source_sample_id", "")) for case in rag["cases"]}
    if not source_ids or not source_ids <= set(expected_ids):
        raise RuntimeError(f"V30 reshuffled RAG source mismatch: {dataset}")
    manifest = {
        **expected_contract,
        "status": "PASS",
        "skill_path": str(paths["skill"]),
        "rag_path": str(paths["rag"]),
        "rag_audit_path": str(audit_path),
        "skill_sha256": path_sha(paths["skill"]),
        "rag_sha256": path_sha(paths["rag"]),
        "rag_audit_sha256": path_sha(audit_path),
        "case_count": len(rag["cases"]),
        "rag_audit": rag_audit,
        "skill_builder_calls": 1,
        "rag_builder_calls": 1,
        "formal_skill_builder_calls": 0,
        "formal_rag_builder_calls": 0,
    }
    manifest["sha256"] = canonical_sha(manifest)
    write_json(manifest_path, manifest)
    return manifest


def target_paths(dataset: str) -> dict[str, Path]:
    return {
        "spec": SPEC_ROOT / f"{dataset}.json",
        "skill": SKILL_ROOT / f"{dataset}.json",
        "rag": RAG_ROOT / f"{dataset}.json",
        "manifest": MANIFEST_ROOT / f"{dataset}.json",
        "audit": AUDIT_ROOT / f"{dataset}.json",
    }


def verify_source(dataset: str) -> dict[str, Any]:
    paths = source_paths(dataset)
    missing = [name for name, path in paths.items() if not path.exists()]
    if missing:
        raise RuntimeError(f"V30 original SE-Grade artifacts missing: {dataset} {missing}")
    knowledge_ids = [
        str(value)
        for value in task_item(dataset)["official_split_information"]["knowledge_ids"]
    ]
    if len(knowledge_ids) != 20 or len(set(knowledge_ids)) != 20:
        raise RuntimeError(f"V30 Knowledge20 mismatch: {dataset}")
    skill = read_json(paths["skill"])
    rag = read_json(paths["rag"])
    if tuple(skill) != frozen.SKILL_FIELDS or not rag.get("cases"):
        raise RuntimeError(f"V30 original artifact schema mismatch: {dataset}")
    return {
        "skill": skill,
        "rag": rag,
        "knowledge_ids": knowledge_ids,
        "paths": paths,
    }


def dataset_rows(dataset: str) -> dict[str, dict[str, Any]]:
    item = task_item(dataset)
    return {str(row["id"]): row for row in read_jsonl(Path(item["dataset_path"]))}


def knowledge20_rows(dataset: str) -> list[dict[str, Any]]:
    source = verify_source(dataset)
    rows = dataset_rows(dataset)
    result = [rows[sample_id] for sample_id in source["knowledge_ids"]]
    if len(result) != 20 or len({str(row["id"]) for row in result}) != 20:
        raise RuntimeError(f"V30 invalid Knowledge20: {dataset}")
    return result


def knowledge20_payload(dataset: str) -> list[dict[str, Any]]:
    return [
        {
            "sample_id": str(row["id"]),
            "question": compact(row.get("question"), 1200),
            "total": int(row.get("total", 0)),
            "reference": compact(row.get("reference"), 1400),
            "analysis": compact(row.get("analysis"), 1200),
            "teacher_steps": [
                {
                    "step_id": index,
                    "student_response": compact(step.get("response"), 520),
                    "teacher_score": int(step.get("label", 0)),
                    "teacher_error_labels": [str(value) for value in step.get("errors", [])],
                }
                for index, step in enumerate(row.get("steps", []))
                if isinstance(step, dict)
            ],
        }
        for row in knowledge20_rows(dataset)
    ]


def adaptation_prompt(dataset: str, source: dict[str, Any]) -> tuple[str, str]:
    skill = source["skill"]
    rag_cases = source["rag"].get("cases", [])
    payload = {
        "task_id": dataset,
        "adaptation_source": "official Knowledge20 + original SE-Grade Skill/RAG only",
        "knowledge20_teacher_demonstrations": knowledge20_payload(dataset),
        "original_se_grade_skill": skill,
        "original_se_grade_rag_summary": {
            "case_count": len(rag_cases),
            "case_schema": list(rag_cases[0]) if rag_cases else [],
            "representative_cases": rag_cases[:20],
        },
        "consumer_contract": {
            "prejudge": "one global BASE + task Skill call; emits per-step completion percent",
            "retrieval": "unchanged similarity and s-1/s/s+1 normalized percentage bands",
            "final_judge": "one global BASE + task Skill + model-visible teacher boundaries call",
            "artifact_rule": "generate task-specific owner, boundary, dependency, error, and semantic evidence, then preserve it during formal inference",
        },
    }
    system = (
        "你是数据集无关的V30 Task Adaptation Agent。只根据当前任务Knowledge20教师行为和原始"
        "SE-Grade Skill/RAG，重新生成原SE-Grade可消费的完整任务评分表示，不是评分器。只输出JSON。禁止"
        "evaluation、baseline prediction、metric、固定跨题分值、新grader、reject模块、学科名单分支或"
        "pipeline修改。必须先完成teacher behavior analysis、contrastive analysis、boundary induction和"
        "ontology validation，再编译Skill/RAG。不得复用任何旧candidate结论或用generic模板替代任务分析。"
    )
    user = f"""
为输入中的任务重新生成完整、证据支持的V30 Task Grading Specification。Knowledge20不能直接变成Skill：
必须依次经过teacher behavior analysis、supporting/contradicting contrast、boundary induction、ontology
validation。只允许通过validation的claim进入Skill和RAG。百分比只是附加检索与校准坐标，完整产物仍须
包含任务owner、同义/非同义边界、duplicate、错误模式、依赖关系和teacher boundary。

Skill compilation必须为原Skill的七个字段分别生成2-6条简短、可执行、任务专属增量规则：
{json.dumps(list(frozen.SKILL_FIELDS), ensure_ascii=False)}
每条必须是{{"rule":"...", "evidence_ids":["sample:<Knowledge20 ID>:S0"], "confidence":0.0}}。
禁止照抄original Skill；必须表达从Knowledge20新归纳出的owner、条件、错误、duplicate或dependency边界。
不要输出新grader；增量规则会被加入原Skill而不是替换原Skill。

RAG compilation必须描述：task_retrieval_objective、owner_mapping_policy、semantic_boundary_policy、
error_pattern_policy、dependency_policy、teacher_boundary_policy。编译器会保留原Knowledge20 case并增加这些
任务专属语义，不改变retriever、similarity或case selection。

固定语义：
1. case_selection_rule：按PreJudge局部完成百分比的s-1/s/s+1档位检索，不改变retriever。
2. current_owner_budget_rule：FinalJudge先从当前题官方评分指南、题干、满分、标准答案和analysis识别
   当前step命中的current-question owner及当前题预算B；禁止使用来源题分值建立B。
3. percentage_reinterpretation_rule：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为
   当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。
4. soft_relevance_rule：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考
   错误模式和higher/lower方向，但降低数值影响。
5. no_absolute_score_visibility_rule：FinalJudge不得看到、恢复、猜测或引用历史教师绝对分和来源局部预算。
6. base_priority_rule：百分比RAG是软参考，不是硬上限、固定单价或BASE替代；冲突时以当前题完整BASE为准。

每项核心claim必须引用当前任务Knowledge20中可观察到的教师行为。evidence_support至少覆盖4个不同
Knowledge20 sample ID；teacher_behavior_analysis必须包含supporting_examples、contradicting_examples和
confidence。无证据的ontology必须拒绝。禁止引用evaluation ID。

严格输出：
{{
  "teacher_behavior_analysis": {{
    "summary": "...", "supporting_examples": ["sample:<Knowledge20 ID>:S0"],
    "contradicting_examples": ["sample:<Knowledge20 ID>:S1"], "confidence": 0.0
  }},
  "contrastive_analysis": [{{"claim": "...", "supporting_examples": ["..."], "contradicting_examples": ["..."], "confidence": 0.0}}],
  "boundary_induction": [{{"boundary": "...", "higher_condition": "...", "lower_condition": "...", "evidence_ids": ["..."], "confidence": 0.0}}],
  "ontology_validation": {{"status": "PASS", "validated_claims": ["..."], "rejected_unsupported_claims": ["..."]}},
  "task_ontology": {{"credit_unit": "...", "owner_definition": "...", "grading_style": "..."}},
  "scoring_unit_policy": "...",
  "semantic_equivalence_rule": "...",
  "semantic_non_equivalence_rule": "...",
  "duplicate_credit_rule": "...",
  "dependency_rule": "...",
  "hard_scoring_rules": ["..."],
  "soft_scoring_guidance": ["..."],
  "skill_compilation": {{
    "工作流程": [{{"rule":"...", "evidence_ids":["..."], "confidence":0.0}}],
    "评分原则": [{{"rule":"...", "evidence_ids":["..."], "confidence":0.0}}],
    "部分分规则": [{{"rule":"...", "evidence_ids":["..."], "confidence":0.0}}],
    "常见扣分": [{{"rule":"...", "evidence_ids":["..."], "confidence":0.0}}],
    "零分情况": [{{"rule":"...", "evidence_ids":["..."], "confidence":0.0}}],
    "高分情况": [{{"rule":"...", "evidence_ids":["..."], "confidence":0.0}}],
    "边界说明": [{{"rule":"...", "evidence_ids":["..."], "confidence":0.0}}]
  }},
  "rag_compilation": {{
    "task_retrieval_objective": "...", "owner_mapping_policy": "...",
    "semantic_boundary_policy": "...", "error_pattern_policy": "...",
    "dependency_policy": "...", "teacher_boundary_policy": "..."
  }},
  "percentage_transfer_contract": {{
    "case_selection_rule": "...",
    "current_owner_budget_rule": "...",
    "percentage_reinterpretation_rule": "...",
    "soft_relevance_rule": "...",
    "no_absolute_score_visibility_rule": "...",
    "base_priority_rule": "..."
  }},
  "evidence_support": [
    {{"claim": "...", "supporting_example_ids": ["sample:<Knowledge20 ID>:S0"], "confidence": 0.0}}
  ]
}}

输入：
{json.dumps(payload, ensure_ascii=False)}
"""
    return system, user


def validate_agent_output(
    dataset: str,
    raw: dict[str, Any],
    knowledge_ids: list[str],
    original_skill: dict[str, Any],
) -> dict[str, Any]:
    if set(raw) != set(SPECIFICATION_FIELDS):
        raise RuntimeError(f"V30 Task Agent schema mismatch: {dataset} {sorted(raw)}")
    contract = raw.get("percentage_transfer_contract")
    if not isinstance(contract, dict) or set(contract) != set(CONTRACT_FIELDS):
        raise RuntimeError(f"V30 transfer contract mismatch: {dataset}")
    for field in CONTRACT_FIELDS:
        if len(compact(contract.get(field), 2000)) < 24:
            raise RuntimeError(f"V30 empty contract rule: {dataset} {field}")
    text = json.dumps(contract, ensure_ascii=False)
    required = ("百分比", "当前", "owner", "预算", "绝对分", "BASE")
    missing = [marker for marker in required if marker not in text]
    if missing:
        raise RuntimeError(f"V30 contract semantics missing: {dataset} {missing}")
    forbidden = (
        "baseline prediction",
        "QWK",
        "CCS",
        "MAE",
        "RMSE",
        "新评分器",
        "veto engine",
        "constraint module",
    )
    found = [marker for marker in forbidden if marker.lower() in text.lower()]
    if found:
        raise RuntimeError(f"V30 prohibited contract semantics: {dataset} {found}")
    analysis = raw.get("teacher_behavior_analysis")
    if not isinstance(analysis, dict) or not {
        "summary",
        "supporting_examples",
        "contradicting_examples",
        "confidence",
    }.issubset(analysis):
        raise RuntimeError(f"V30 teacher behavior analysis mismatch: {dataset}")
    if not 0.0 <= float(analysis.get("confidence", -1)) <= 1.0:
        raise RuntimeError(f"V30 teacher behavior confidence invalid: {dataset}")
    contrastive = raw.get("contrastive_analysis")
    boundaries = raw.get("boundary_induction")
    if not isinstance(contrastive, list) or not contrastive:
        raise RuntimeError(f"V30 contrastive analysis missing: {dataset}")
    if not isinstance(boundaries, list) or not boundaries:
        raise RuntimeError(f"V30 boundary induction missing: {dataset}")
    validation = raw.get("ontology_validation")
    if not isinstance(validation, dict) or validation.get("status") != "PASS":
        raise RuntimeError(f"V30 ontology validation failed: {dataset}")
    skill_compilation = raw.get("skill_compilation")
    if not isinstance(skill_compilation, dict) or set(skill_compilation) != set(frozen.SKILL_FIELDS):
        raise RuntimeError(f"V30 Skill compilation schema mismatch: {dataset}")
    legal_ids = set(knowledge_ids)
    for field in frozen.SKILL_FIELDS:
        values = skill_compilation[field]
        if not isinstance(values, list) or not 1 <= len(values) <= 8:
            raise RuntimeError(f"V30 Skill compilation count mismatch: {dataset} {field}")
        for value in values:
            if not isinstance(value, dict) or set(value) != {
                "rule",
                "evidence_ids",
                "confidence",
            }:
                raise RuntimeError(f"V30 Skill rule schema mismatch: {dataset} {field}")
            rule = compact(value.get("rule"), 2000)
            if len(rule) < 4:
                raise RuntimeError(f"V30 Skill rule is empty: {dataset} {field}")
            if not 0.0 <= float(value.get("confidence", -1)) <= 1.0:
                raise RuntimeError(f"V30 Skill confidence invalid: {dataset} {field}")
            evidence_ids = value.get("evidence_ids")
            if not isinstance(evidence_ids, list) or not evidence_ids:
                raise RuntimeError(f"V30 Skill evidence missing: {dataset} {field}")
            for evidence_id in evidence_ids:
                sample_id = str(evidence_id).removeprefix("sample:").split(":S", 1)[0]
                if sample_id not in legal_ids:
                    raise RuntimeError(
                        f"V30 Skill non-Knowledge20 evidence: {dataset} {evidence_id}"
                    )
    task_ontology = raw.get("task_ontology")
    hard_rules = raw.get("hard_scoring_rules")
    soft_rules = raw.get("soft_scoring_guidance")
    if not isinstance(task_ontology, dict) or len(task_ontology) < 3:
        raise RuntimeError(f"V30 task ontology insufficient: {dataset}")
    if not isinstance(hard_rules, list) or len(hard_rules) < 2:
        raise RuntimeError(f"V30 hard scoring rules insufficient: {dataset}")
    if not isinstance(soft_rules, list) or len(soft_rules) < 2:
        raise RuntimeError(f"V30 soft scoring guidance insufficient: {dataset}")
    rag_compilation = raw.get("rag_compilation")
    rag_fields = {
        "task_retrieval_objective",
        "owner_mapping_policy",
        "semantic_boundary_policy",
        "error_pattern_policy",
        "dependency_policy",
        "teacher_boundary_policy",
    }
    if not isinstance(rag_compilation, dict) or set(rag_compilation) != rag_fields:
        raise RuntimeError(f"V30 RAG compilation schema mismatch: {dataset}")
    if any(len(compact(rag_compilation[field], 2000)) < 18 for field in rag_fields):
        raise RuntimeError(f"V30 RAG compilation content mismatch: {dataset}")
    cited_samples: set[str] = set()
    evidence = raw.get("evidence_support")
    if not isinstance(evidence, list) or len(evidence) < 2:
        raise RuntimeError(f"V30 evidence support insufficient: {dataset}")
    for item in evidence:
        if not isinstance(item, dict) or not compact(item.get("claim"), 1000):
            raise RuntimeError(f"V30 malformed evidence: {dataset}")
        confidence = float(item.get("confidence", -1))
        if not 0.0 <= confidence <= 1.0:
            raise RuntimeError(f"V30 evidence confidence invalid: {dataset}")
        example_ids = item.get("supporting_example_ids", [])
        if not isinstance(example_ids, list) or not example_ids:
            raise RuntimeError(f"V30 evidence IDs missing: {dataset}")
        for value in example_ids:
            sample_id = str(value).removeprefix("sample:").split(":S", 1)[0]
            if sample_id not in legal_ids:
                raise RuntimeError(f"V30 non-Knowledge20 evidence: {dataset} {value}")
            cited_samples.add(sample_id)
    if len(cited_samples) < 4:
        raise RuntimeError(f"V30 evidence covers fewer than four samples: {dataset}")
    validated = copy.deepcopy(raw)
    validated["percentage_transfer_contract"] = {
        field: compact(contract[field], 1200) for field in CONTRACT_FIELDS
    }
    return validated


def _accepted_raw_event(dataset: str) -> dict[str, Any] | None:
    schema = f"TaskAdaptationAgent:{dataset}:PercentageOwnerReinterpretationV30"
    root = RAW_ROOT / dataset
    for path in sorted(root.glob("*.json"), reverse=True):
        try:
            event = read_json(path)
        except Exception:
            continue
        if (
            event.get("schema_name") == schema
            and event.get("model_call_success") is True
            and not event.get("fallback_used")
        ):
            return event
    return None


def run_task_adaptation(
    dataset: str, source: dict[str, Any], *, force: bool
) -> tuple[dict[str, Any], dict[str, Any]]:
    target = target_paths(dataset)["spec"]
    if target.exists() and not force:
        envelope = read_json(target)
        return envelope["task_grading_specification"], envelope
    replay = _accepted_raw_event(dataset) if not force else None
    if replay is not None:
        raw = json.loads(str(replay["raw_response"]))
        diagnostic = {
            "replayed_from_accepted_raw_event": True,
            "request_sha256": replay.get("request_sha256"),
            "response_sha256": replay.get("response_sha256"),
            "prompt_tokens": replay.get("prompt_tokens"),
            "completion_tokens": replay.get("completion_tokens"),
            "api_calls": 0,
        }
    else:
        system, user = adaptation_prompt(dataset, source)
        previous_audit = os.environ.get("LLM_RAW_AUDIT_DIR")
        os.environ["LLM_RAW_AUDIT_DIR"] = str(RAW_ROOT / dataset)
        try:
            raw, diagnostic = chat_json_with_diagnostics(
                system,
                user,
                temperature=0.0,
                max_tokens=12000,
                schema_name=(
                    f"TaskAdaptationAgent:{dataset}:PercentageOwnerReinterpretationV30"
                ),
                strict_api=True,
                json_mode=True,
            )
        finally:
            if previous_audit is None:
                os.environ.pop("LLM_RAW_AUDIT_DIR", None)
            else:
                os.environ["LLM_RAW_AUDIT_DIR"] = previous_audit
    validated = validate_agent_output(
        dataset, raw, source["knowledge_ids"], source["skill"]
    )
    specification = {
        "representation_version": VERSION,
        "adaptation_source": (
            "official Knowledge20 + original SE-Grade Skill/RAG + original consumer contract"
        ),
        "original_skill_sha256": path_sha(source["paths"]["skill"]),
        "original_rag_sha256": path_sha(source["paths"]["rag"]),
        "evaluation_data_used": False,
        "baseline_predictions_used": False,
        **validated,
    }
    envelope = {
        "dataset": dataset,
        "task_adaptation_logical_calls": 1,
        "formal_task_adaptation_calls": 0,
        "formal_skill_rebuilds": 0,
        "formal_rag_rebuilds": 0,
        "knowledge20_ids": source["knowledge_ids"],
        "original_skill_hash": path_sha(source["paths"]["skill"]),
        "original_rag_hash": path_sha(source["paths"]["rag"]),
        "task_grading_specification": specification,
        "diagnostic": diagnostic,
    }
    envelope["sha256"] = canonical_sha(envelope)
    write_json(target, envelope)
    return specification, envelope


def compile_skill(source_skill: dict[str, Any], specification: dict[str, Any]) -> dict[str, Any]:
    skill = copy.deepcopy(source_skill)
    rules = specification["percentage_transfer_contract"]
    original_rules = {
        compact(value, 2000)
        for values in source_skill.values()
        for value in values
    }

    def text(value: Any, limit: int = 900) -> str:
        if isinstance(value, str):
            return compact(value, limit)
        return compact(json.dumps(value, ensure_ascii=False), limit)

    def unique(values: list[Any], limit: int = 6) -> list[str]:
        result: list[str] = []
        for value in values:
            rendered = text(value)
            if rendered and rendered not in result and rendered not in original_rules:
                result.append(rendered)
            if len(result) >= limit:
                break
        return result

    compiled = specification["skill_compilation"]
    advisory = {
        field: unique([value["rule"] for value in compiled[field]], limit=3)
        for field in frozen.SKILL_FIELDS
    }
    ontology = specification["task_ontology"]
    hard = unique(specification["hard_scoring_rules"], limit=6)
    soft = unique(specification["soft_scoring_guidance"], limit=6)
    induced_boundaries = [
        (
            f"边界={text(value.get('boundary'))}；higher={text(value.get('higher_condition'))}；"
            f"lower={text(value.get('lower_condition'))}；confidence={value.get('confidence')}"
        )
        for value in specification["boundary_induction"]
        if isinstance(value, dict)
    ]
    task_owner = (
        f"任务评分单位={text(ontology.get('credit_unit'))}；"
        f"owner定义={text(ontology.get('owner_definition'))}；"
        f"评分风格={text(ontology.get('grading_style'))}"
    )
    generated = {
        "工作流程": [
            task_owner,
            f"先按评分单位执行：{text(specification['scoring_unit_policy'])}",
            *hard[:2],
            *advisory["工作流程"],
        ],
        "评分原则": [
            task_owner,
            f"语义等价：{text(specification['semantic_equivalence_rule'])}",
            f"语义非等价：{text(specification['semantic_non_equivalence_rule'])}",
            *hard[:2],
            *advisory["评分原则"],
        ],
        "部分分规则": [
            f"部分分仅按任务边界：{value}" for value in induced_boundaries[:3]
        ]
        + soft[:3]
        + advisory["部分分规则"],
        "常见扣分": hard[:3] + soft[:2] + advisory["常见扣分"],
        "零分情况": hard[:5] + advisory["零分情况"],
        "高分情况": [
            f"达到higher边界：{value}" for value in induced_boundaries[:3]
        ]
        + soft[:3]
        + advisory["高分情况"],
        "边界说明": [
            f"duplicate：{text(specification['duplicate_credit_rule'])}",
            f"dependency：{text(specification['dependency_rule'])}",
            f"语义等价：{text(specification['semantic_equivalence_rule'])}",
            f"语义非等价：{text(specification['semantic_non_equivalence_rule'])}",
            *induced_boundaries[:3],
            *advisory["边界说明"],
        ],
    }
    for field in frozen.SKILL_FIELDS:
        task_rules = [
            f"[TASK-ADAPT V30] {value}" for value in unique(generated[field], limit=10)
        ]
        if not task_rules:
            raise RuntimeError(f"V30 Skill compiler produced no task delta: {field}")
        skill[field] = [*task_rules, *skill.get(field, [])]
    skill["工作流程"] = [
        f"[TASK-ADAPT V30 PERCENT] {rules['current_owner_budget_rule']}",
        f"[TASK-ADAPT V30 PERCENT] {rules['percentage_reinterpretation_rule']}",
        *skill["工作流程"],
    ]
    skill["边界说明"] = [
        f"[TASK-ADAPT V30 PERCENT] {rules['case_selection_rule']}",
        f"[TASK-ADAPT V30 PERCENT] {rules['soft_relevance_rule']}",
        f"[TASK-ADAPT V30 PERCENT] {rules['no_absolute_score_visibility_rule']}",
        f"[TASK-ADAPT V30 PERCENT] {rules['base_priority_rule']}",
        *skill["边界说明"],
    ]
    if tuple(skill) != frozen.SKILL_FIELDS:
        raise RuntimeError("V30 Skill schema drift")
    return skill


def _case_owner_evidence(
    dataset: str, cases: list[dict[str, Any]]
) -> dict[str, dict[str, Any]]:
    rows = dataset_rows(dataset)
    groups: dict[tuple[str, str], list[dict[str, Any]]] = defaultdict(list)
    enriched: list[dict[str, Any]] = []
    for case in cases:
        case_id = str(case.get("case_id", ""))
        source_id = str(case.get("source_sample_id", ""))
        if not case_id or source_id not in rows:
            raise RuntimeError(f"V30 case source mismatch: {dataset} {case_id} {source_id}")
        row = rows[source_id]
        question_key = hashlib.sha256(
            compact(row.get("question"), 4000).encode("utf-8")
        ).hexdigest()[:16]
        owner_basis = compact(case.get("参考节点匹配"), 2000)
        if not owner_basis:
            owner_basis = f"step:{int(case.get('step_id', 0))}"
        owner_key = hashlib.sha256(owner_basis.encode("utf-8")).hexdigest()[:16]
        value = {
            "case_id": case_id,
            "source_sample_id": source_id,
            "question_key": question_key,
            "owner_key": owner_key,
            "owner_basis": owner_basis,
            "teacher_score": int(case.get("教师评分", 0)),
            "boundary_explanation": compact(case.get("评分边界"), 1600),
            "merge_decision": "SAME_QUESTION_SAME_REFERENCE_OWNER_ONLY",
        }
        enriched.append(value)
        groups[(question_key, owner_key)].append(value)
    result: dict[str, dict[str, Any]] = {}
    for group_key, values in groups.items():
        credits = [int(value["teacher_score"]) for value in values]
        positive = [value for value in credits if value > 0]
        budget = max(positive, default=0)
        distinct = sorted(set(credits))
        evidence_kind = (
            "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST"
            if len(distinct) >= 2
            else "OBSERVED_SINGLE_BOUNDARY"
        )
        confidence = 1.0 if len(distinct) >= 2 else 0.65
        for value in values:
            result[str(value["case_id"])] = {
                "domain_id": group_key[0],
                "owner_ids": [group_key[1]],
                "owner_basis": value["owner_basis"],
                "observed_scope_budget": budget,
                "observed_teacher_scores": distinct,
                "boundary_evidence_kind": evidence_kind,
                "boundary_confidence": confidence,
                "merge_decision": value.get("merge_decision", ""),
                "boundary_explanation": value.get("boundary_explanation", ""),
                "credit_ownership": {
                    "observed_teacher_credit": value["teacher_score"],
                    "allocation": "OBSERVED_SAME_QUESTION_REFERENCE_OWNER_SCOPE",
                },
            }
    if set(result) != {str(case.get("case_id", "")) for case in cases}:
        raise RuntimeError(f"V30 case owner materialization mismatch: {dataset}")
    return result


def _clean_model_text(value: Any) -> str:
    text = compact(value, 2200)
    substitutions = (
        (r"教师(?:绝对)?评分\s*[：=]\s*-?\d+(?:\.\d+)?", "教师历史完成边界"),
        (r"(?:来源)?教师分\s*[：=]\s*-?\d+(?:\.\d+)?", "来源教师完成边界"),
        (r"来源局部预算\s*[：=]\s*-?\d+(?:\.\d+)?", "来源owner观测预算仅审计可见"),
        (r"来源题总分\s*[：=]\s*-?\d+(?:\.\d+)?", "来源题总分仅审计可见"),
        (r"当前案例\s*=?.{0,60}?教师分\s*=\s*-?\d+(?:\.\d+)?", "当前历史案例完成边界"),
        (r"当前\s*=\s*-?\d+(?:\.\d+)?\s*分", "当前历史案例完成边界"),
        (r"K\d+_S\d+\s*=\s*-?\d+(?:\.\d+)?\s*分", "相邻历史案例边界"),
        (r"人工(?:给|评)\s*-?\d+(?:\.\d+)?\s*分", "人工确认该完成边界"),
        (r"(?:给|得)\s*-?\d+(?:\.\d+)?\s*分", "达到相应完成边界"),
    )
    for pattern, replacement in substitutions:
        text = re.sub(pattern, replacement, text)
    text = re.sub(r"[；;]{2,}", "；", text)
    return text.strip(" ；;")


def _clean_policy_text(value: Any) -> str:
    text = _clean_model_text(value)
    replacements = {
        "教师评分": "教师给分行为",
        "来源局部预算": "来源owner观测尺度",
        "来源教师绝对分": "来源教师完成边界",
        "来源题总分": "来源题尺度",
    }
    for original, replacement in replacements.items():
        text = text.replace(original, replacement)
    return text


def _model_visible_payload(case: dict[str, Any]) -> dict[str, Any]:
    return {
        key: value
        for key, value in case.items()
        if key.startswith("模型可见_") or key == "模型可见评分尺度"
    }


def compile_rag(
    dataset: str,
    source_rag: dict[str, Any],
    specification: dict[str, Any],
) -> dict[str, Any]:
    rag = copy.deepcopy(source_rag)
    cases = rag.get("cases", [])
    evidence = _case_owner_evidence(dataset, cases)
    rows = dataset_rows(dataset)
    rules = specification["percentage_transfer_contract"]
    rag_rules = specification["rag_compilation"]
    visible_rules = {
        key: _clean_policy_text(value) for key, value in rag_rules.items()
    }
    visible_transfer_rules = {
        key: _clean_policy_text(value) for key, value in rules.items()
    }
    for case in cases:
        case_id = str(case["case_id"])
        mapping = evidence[case_id]
        score = int(case.get("教师评分", 0))
        budget = int(mapping["observed_scope_budget"])
        if budget > 0:
            ratio = max(0.0, min(1.0, score / budget))
        else:
            ratio = 0.0
        ratio = round(ratio, 4)
        band = max(0, min(10, round(ratio * 10)))
        percentage = f"{ratio * 100:.0f}%"
        source_id = str(case.get("source_sample_id", ""))
        source_total = int(rows.get(source_id, {}).get("total", 0))
        original_audit = {
            "教师评分": case.get("教师评分"),
            "来源局部预算": budget,
            "来源题总分": source_total,
            "原评分边界": case.get("评分边界", ""),
            "原评分理由短评": case.get("评分理由短评", ""),
            "原检索文本_证据": case.get("检索文本_证据", ""),
        }
        owner_text = compact(mapping["owner_basis"], 700) or "当前案例任务owner"
        adapted_boundary = _clean_model_text(
            mapping.get("boundary_explanation") or case.get("评分边界", "")
        )
        source_evidence = _clean_model_text(case.get("检索文本_证据", ""))
        case.update(
            {
                "来源题总分": source_total,
                "来源局部预算": budget,
                "局部完成比例": ratio,
                "归一化检索档位": band,
                "局部预算证据状态": mapping["boundary_evidence_kind"],
                "边界置信度": mapping["boundary_confidence"],
                "模型可见评分尺度": MODEL_VISIBLE_SCALE,
                "模型可见_教师完成百分比": percentage,
                "模型可见_边界角色": mapping["boundary_evidence_kind"],
                "模型可见_参考得分点": compact(
                    f"owner={owner_text}；{case.get('参考节点匹配', '')}", 700
                ),
                "模型可见_学生作答行为": compact(case.get("学生步骤", ""), 650),
                "模型可见_相对边界": compact(
                    f"{adapted_boundary}；证据状态={mapping['boundary_evidence_kind']}；"
                    f"错误模式={'、'.join(str(value) for value in case.get('错误类型', [])) or '步骤正确'}；"
                    f"合并规则={visible_rules['semantic_boundary_policy']}；"
                    f"依赖规则={visible_rules['dependency_policy']}；"
                    f"teacher boundary={visible_rules['teacher_boundary_policy']}",
                    1000,
                ),
                "模型可见_当前owner预算重解释": visible_transfer_rules[
                    "percentage_reinterpretation_rule"
                ],
                "模型可见_软参考规则": visible_transfer_rules[
                    "soft_relevance_rule"
                ],
                "评分边界": adapted_boundary,
                "评分理由短评": compact(
                    f"{_clean_model_text(case.get('评分理由短评', ''))}；"
                    f"{visible_transfer_rules['soft_relevance_rule']}",
                    900,
                ),
                "检索文本_证据": "\n".join(
                    value
                    for value in (
                        source_evidence,
                        f"任务owner：{owner_text}",
                        f"任务检索目标：{visible_rules['task_retrieval_objective']}",
                        f"owner映射：{visible_rules['owner_mapping_policy']}",
                        f"任务错误模式：{visible_rules['error_pattern_policy']}",
                        f"教师完成百分比：{percentage}",
                        f"边界证据状态：{mapping['boundary_evidence_kind']}",
                    )
                    if value
                ),
                "校准文本_理由": (
                    f"教师完成百分比：{percentage}\n"
                    f"相对边界：{adapted_boundary}\n"
                    f"当前题重解释：{visible_transfer_rules['percentage_reinterpretation_rule']}\n"
                    f"软参考：{visible_transfer_rules['soft_relevance_rule']}"
                ),
                "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
                "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
                "二元拒绝": False,
                "审计_原始教师评分记录": original_audit,
            }
        )
    rag.update(
        {
            "method_version": VERSION,
            "original_se_grade_rag_sha256": canonical_sha(source_rag),
            "model_visible_score_scale": MODEL_VISIBLE_SCALE,
            "judge_raw_teacher_score_visible": False,
            "strict_reject": False,
            "ratio_usage": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
            "direct_scoring_usage": "SOFT_CURRENT_OWNER_PERCENTAGE_CALIBRATION",
            "task_adapted_content_policy": "PRESERVE_AND_ENRICH",
            "task_retrieval_objective": rag_rules["task_retrieval_objective"],
            "owner_mapping_policy": rag_rules["owner_mapping_policy"],
            "semantic_boundary_policy": rag_rules["semantic_boundary_policy"],
            "error_pattern_policy": rag_rules["error_pattern_policy"],
            "dependency_policy": rag_rules["dependency_policy"],
            "teacher_boundary_policy": rag_rules["teacher_boundary_policy"],
        }
    )
    return rag


def audit_candidate(
    dataset: str,
    source: dict[str, Any],
    specification: dict[str, Any],
    envelope: dict[str, Any],
    skill: dict[str, Any],
    rag: dict[str, Any],
) -> dict[str, Any]:
    source_cases = source["rag"].get("cases", [])
    cases = rag.get("cases", [])
    source_by_id = {str(case["case_id"]): case for case in source_cases}
    candidate_by_id = {str(case["case_id"]): case for case in cases}
    preserved_fields = all(
        all(
            target.get(field) == original.get(field)
            for field in PRESERVED_CASE_FIELDS
            if field in original
        )
        for case_id, original in source_by_id.items()
        if (target := candidate_by_id.get(case_id)) is not None
    )
    visible_text = json.dumps(
        [_model_visible_payload(case) for case in cases], ensure_ascii=False
    )
    source_skill_retained = all(
        all(value in skill.get(field, []) for value in values)
        for field, values in source["skill"].items()
    )
    gates = {
        "NO_EVALUATION_INPUT": specification.get("evaluation_data_used") is False,
        "NO_BASELINE_PREDICTION_INPUT": specification.get("baseline_predictions_used") is False,
        "KNOWLEDGE20_EXACT": envelope.get("knowledge20_ids") == source["knowledge_ids"],
        "CASE_COUNT_PRESERVED": len(cases) == len(source_cases) and bool(cases),
        "CASE_IDS_PRESERVED": set(candidate_by_id) == set(source_by_id),
        "ORIGINAL_CASE_FIELDS_PRESERVED": preserved_fields,
        "ORIGINAL_SKILL_RETAINED": source_skill_retained,
        "TASK_ADAPTED_SKILL_PRESENT": all(
            any(str(value).startswith("[TASK-ADAPT V30]") for value in skill.get(field, []))
            for field in frozen.SKILL_FIELDS
        ),
        "TASK_ADAPTED_RAG_PRESENT": all(
            bool(case.get("模型可见_参考得分点"))
            and bool(case.get("模型可见_相对边界"))
            and "任务检索目标" in str(case.get("检索文本_证据", ""))
            for case in cases
        ),
        "PERCENTAGE_FIELDS_ALL_CASES": all(
            "局部完成比例" in case and "归一化检索档位" in case for case in cases
        ),
        "PERCENTAGE_BAND_CONSISTENT": all(
            int(case["归一化检索档位"])
            == max(0, min(10, round(float(case["局部完成比例"]) * 10)))
            for case in cases
        ),
        "PERCENTAGE_ONLY_MODEL_SCALE": all(
            case.get("模型可见评分尺度") == MODEL_VISIBLE_SCALE for case in cases
        ),
        "OWNER_REINTERPRETATION_VISIBLE": all(
            "owner" in str(case.get("模型可见_当前owner预算重解释", ""))
            and "当前" in str(case.get("模型可见_当前owner预算重解释", ""))
            for case in cases
        ),
        "NO_BINARY_REJECT": rag.get("strict_reject") is False
        and all(case.get("二元拒绝") is False for case in cases),
        "RAW_SCORE_AUDIT_PRESERVED": all(
            case.get("审计_原始教师评分记录", {}).get("教师评分")
            == case.get("教师评分")
            for case in cases
        ),
        "RAW_SCORE_NOT_MODEL_VISIBLE": not any(
            marker in visible_text
            for marker in ("教师评分", "来源局部预算", "来源教师绝对分", "来源题总分")
        ),
        "FORMAL_TASK_ADAPTATION_CALLS_ZERO": envelope.get("formal_task_adaptation_calls") == 0,
        "FORMAL_SKILL_REBUILDS_ZERO": envelope.get("formal_skill_rebuilds") == 0,
        "FORMAL_RAG_REBUILDS_ZERO": envelope.get("formal_rag_rebuilds") == 0,
    }
    audit = {
        "dataset": dataset,
        "status": "PASS" if all(gates.values()) else "FAIL",
        "version": VERSION,
        "original_skill_hash": path_sha(source["paths"]["skill"]),
        "original_rag_hash": path_sha(source["paths"]["rag"]),
        "candidate_spec_hash": path_sha(target_paths(dataset)["spec"]),
        "candidate_skill_hash": canonical_sha(skill),
        "candidate_rag_hash": canonical_sha(rag),
        "source_case_count": len(source_cases),
        "candidate_case_count": len(cases),
        "true_contrast_case_count": sum(
            case.get("局部预算证据状态") == "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST"
            for case in cases
        ),
        "singleton_boundary_case_count": sum(
            case.get("局部预算证据状态") == "OBSERVED_SINGLE_BOUNDARY"
            for case in cases
        ),
        "task_adaptation_api_calls": int(envelope.get("diagnostic", {}).get("api_calls", 1)),
        "gates": gates,
    }
    if audit["status"] != "PASS":
        raise RuntimeError(f"V30 candidate audit failed: {dataset} {gates}")
    return audit


def build_dataset(dataset: str, *, force: bool = False) -> dict[str, Any]:
    build_reshuffled_original_artifacts(dataset, force=force)
    source = verify_source(dataset)
    specification, envelope = run_task_adaptation(dataset, source, force=force)
    skill = compile_skill(source["skill"], specification)
    rag = compile_rag(
        dataset,
        source["rag"],
        specification,
    )
    paths = target_paths(dataset)
    write_json(paths["skill"], skill)
    write_json(paths["rag"], rag)
    audit = audit_candidate(dataset, source, specification, envelope, skill, rag)
    write_json(paths["audit"], audit)
    manifest = {
        "dataset": dataset,
        "status": "PASS",
        "version": VERSION,
        "knowledge20_ids": source["knowledge_ids"],
        "dataset_path": str(task_item(dataset)["dataset_path"]),
        "dataset_hash": path_sha(Path(task_item(dataset)["dataset_path"])),
        "full_dataset_shuffle": (
            read_json(SHUFFLE_MANIFEST_ROOT / f"{dataset}.json")
            if uses_full_dataset_shuffle(dataset)
            else None
        ),
        "original_skill_path": str(source["paths"]["skill"]),
        "original_rag_path": str(source["paths"]["rag"]),
        "spec_path": str(paths["spec"].relative_to(ROOT)),
        "skill_path": str(paths["skill"].relative_to(ROOT)),
        "rag_path": str(paths["rag"].relative_to(ROOT)),
        "audit_path": str(paths["audit"].relative_to(ROOT)),
        "original_skill_hash": path_sha(source["paths"]["skill"]),
        "original_rag_hash": path_sha(source["paths"]["rag"]),
        "spec_hash": path_sha(paths["spec"]),
        "skill_hash": path_sha(paths["skill"]),
        "rag_hash": path_sha(paths["rag"]),
        "audit_hash": path_sha(paths["audit"]),
        "case_count": len(rag.get("cases", [])),
        "formal_task_adaptation_calls": 0,
        "formal_skill_rebuilds": 0,
        "formal_rag_rebuilds": 0,
    }
    manifest["sha256"] = canonical_sha(manifest)
    write_json(paths["manifest"], manifest)
    return manifest


def build_freeze(manifests: list[dict[str, Any]]) -> dict[str, Any]:
    if len(manifests) != 12 or {value["dataset"] for value in manifests} != {
        str(item["dataset"]) for item in task_items()
    }:
        raise RuntimeError("V30 freeze requires 12 distinct task manifests")
    skill_hashes = {value["skill_hash"] for value in manifests}
    rag_hashes = {value["rag_hash"] for value in manifests}
    if len(skill_hashes) != 12 or len(rag_hashes) != 12:
        raise RuntimeError("V30 adaptation collapsed across tasks")
    artifact_paths: list[Path] = []
    for value in manifests:
        artifact_paths.extend(
            ROOT / value[field]
            for field in ("spec_path", "skill_path", "rag_path", "audit_path")
        )
        artifact_paths.append(MANIFEST_ROOT / f"{value['dataset']}.json")
    artifact_paths.append(SHUFFLE_CONFIG_PATH)
    for dataset in shuffle_config()["datasets"]:
        base_root = RESHUFFLED_BASE_ROOT / dataset / "ks20"
        artifact_paths.extend(
            (
                SHUFFLED_DATA_ROOT / f"{dataset}.jsonl",
                SHUFFLE_MANIFEST_ROOT / f"{dataset}.json",
                base_root / frozen.SKILL_FILENAME,
                base_root / frozen.RAG_FILENAME,
                base_root / frozen.AUDIT_FILENAME,
                base_root / "reshuffled_original_manifest.json",
            )
        )
    freeze = {
        "method": VERSION,
        "status": "READY_FOR_FRESH_FULL",
        "created_at": now_text(),
        "task_count": 12,
        "formal_evaluation_sample_count": sum(
            len(item["official_split_information"]["evaluation_ids"])
            for item in task_items()
        ),
        "formal_pipeline": "frameworks/skill_augmented_grading.py",
        "formal_mode": MODE,
        "framework_hash": path_sha(FRAMEWORK_PATH),
        "model_visible_score_scale": MODEL_VISIBLE_SCALE,
        "task_scope_source": (
            "final_benchmark_manifest.json + config/v30_full_dataset_shuffle.json"
        ),
        "dataset_scope_hardcode": False,
        "artifact_regeneration_policy": (
            "FRESH_FROM_ORIGINAL_SE_GRADE_PLUS_KNOWLEDGE20; configured duplicate-group "
            "tasks rebuild original Skill/RAG from full-shuffled last-20 Knowledge20"
        ),
        "full_dataset_shuffle": {
            "config": shuffle_config(),
            "tasks": [
                read_json(SHUFFLE_MANIFEST_ROOT / f"{dataset}.json")
                for dataset in shuffle_config()["datasets"]
            ],
        },
        "previous_candidate_artifact_reuse": False,
        "task_adaptation_logical_calls": 12,
        "formal_task_adaptation_calls": 0,
        "formal_skill_rebuilds": 0,
        "formal_rag_rebuilds": 0,
        "old_prediction_reuse_allowed": False,
        "tasks": [
            {
                "dataset": value["dataset"],
                "spec_hash": value["spec_hash"],
                "skill_hash": value["skill_hash"],
                "rag_hash": value["rag_hash"],
                "case_count": value["case_count"],
            }
            for value in manifests
        ],
        "artifact_hashes": {
            str(path.relative_to(ROOT)): path_sha(path) for path in artifact_paths
        },
    }
    freeze["freeze_sha256"] = canonical_sha(freeze)
    write_json(FREEZE_PATH, freeze)
    return freeze


def verify_freeze(expected_hash: str | None = None) -> dict[str, Any]:
    freeze = read_json(FREEZE_PATH)
    actual = canonical_sha(
        {key: value for key, value in freeze.items() if key != "freeze_sha256"}
    )
    if freeze.get("freeze_sha256") != actual:
        raise RuntimeError("V30 freeze envelope mismatch")
    if expected_hash and expected_hash != actual:
        raise RuntimeError("V30 requested freeze mismatch")
    if freeze.get("framework_hash") != path_sha(FRAMEWORK_PATH):
        raise RuntimeError("V30 framework hash changed")
    for relative, expected in freeze.get("artifact_hashes", {}).items():
        path = ROOT / relative
        if not path.exists() or path_sha(path) != expected:
            raise RuntimeError(f"V30 frozen artifact changed: {relative}")
    if len(freeze.get("tasks", [])) != 12:
        raise RuntimeError("V30 frozen task count changed")
    return freeze


def build_all(*, force: bool = False) -> dict[str, Any]:
    OUTPUT_ROOT.mkdir(parents=True, exist_ok=True)
    if LOCK_PATH.exists():
        lock = read_json(LOCK_PATH)
        pid = int(lock.get("pid", -1))
        try:
            os.kill(pid, 0)
        except (OSError, ValueError):
            LOCK_PATH.unlink()
        else:
            raise RuntimeError(f"V30 task adaptation already active: PID={pid}")
    write_json(LOCK_PATH, {"pid": os.getpid(), "started_at": now_text()})
    manifests: list[dict[str, Any]] = []
    try:
        for index, item in enumerate(task_items(), start=1):
            dataset = str(item["dataset"])
            print(f"[V30 ADAPT] {index}/12 {dataset}", flush=True)
            manifests.append(build_dataset(dataset, force=force))
        return build_freeze(manifests)
    finally:
        LOCK_PATH.unlink(missing_ok=True)


def rebuild_full_shuffled_tasks() -> dict[str, Any]:
    OUTPUT_ROOT.mkdir(parents=True, exist_ok=True)
    if LOCK_PATH.exists():
        lock = read_json(LOCK_PATH)
        pid = int(lock.get("pid", -1))
        try:
            os.kill(pid, 0)
        except (OSError, ValueError):
            LOCK_PATH.unlink()
        else:
            raise RuntimeError(f"V30 task adaptation already active: PID={pid}")
    write_json(LOCK_PATH, {"pid": os.getpid(), "started_at": now_text()})
    try:
        selected = set(shuffle_config()["datasets"])
        for dataset in shuffle_config()["datasets"]:
            print(f"[V30 FULL SHUFFLE REBUILD] {dataset}", flush=True)
            build_dataset(dataset, force=True)
        manifests = []
        for item in task_items():
            dataset = str(item["dataset"])
            path = MANIFEST_ROOT / f"{dataset}.json"
            if not path.exists():
                raise RuntimeError(f"V30 manifest missing after partial rebuild: {dataset}")
            manifest = read_json(path)
            if selected.__contains__(dataset) and manifest.get("full_dataset_shuffle") is None:
                raise RuntimeError(f"V30 shuffled manifest missing: {dataset}")
            manifests.append(manifest)
        return build_freeze(manifests)
    finally:
        LOCK_PATH.unlink(missing_ok=True)


def preflight(expected_hash: str | None = None) -> dict[str, Any]:
    freeze = verify_freeze(expected_hash)
    manifests = [read_json(MANIFEST_ROOT / f"{item['dataset']}.json") for item in task_items()]
    return {
        "ALL_TASKS_V30_READY": "YES",
        "FREEZE": freeze["freeze_sha256"],
        "TASKS": "12/12",
        "TASK_SPEC": "12/12",
        "SKILL": "12/12",
        "RAG": "12/12",
        "TOTAL_RAG_CASES": sum(int(value["case_count"]) for value in manifests),
        "ORIGINAL_RAG_CASES_PRESERVED": "12/12",
        "TASK_ADAPTED_RAG_GENERATED": "12/12",
        "PERCENTAGE_OWNER_REINTERPRETATION": "12/12",
        "DATASET_SCOPE_HARDCODE": "NO",
        "FORMAL_MODE": freeze["formal_mode"],
        "FRAMEWORK_HASH": freeze["framework_hash"],
        "FORMAL_TASK_ADAPTATION_CALLS": 0,
        "FORMAL_SKILL_REBUILDS": 0,
        "FORMAL_RAG_REBUILDS": 0,
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--adapt-all", action="store_true")
    parser.add_argument("--rebuild-full-shuffled-tasks", action="store_true")
    parser.add_argument("--force", action="store_true")
    parser.add_argument("--preflight", action="store_true")
    parser.add_argument("--freeze-version")
    args = parser.parse_args()
    clear_proxy_environment()
    load_project_env(force=True)
    started = time.time()
    if args.adapt_all or args.rebuild_full_shuffled_tasks:
        freeze = (
            rebuild_full_shuffled_tasks()
            if args.rebuild_full_shuffled_tasks
            else build_all(force=args.force)
        )
        print(
            json.dumps(
                {
                    "status": "ADAPTED_AND_FROZEN",
                    "freeze": freeze["freeze_sha256"],
                    "runtime_seconds": round(time.time() - started, 3),
                },
                ensure_ascii=False,
                indent=2,
            )
        )
    if args.preflight:
        print(json.dumps(preflight(args.freeze_version), ensure_ascii=False, indent=2))
    if not args.adapt_all and not args.rebuild_full_shuffled_tasks and not args.preflight:
        parser.error(
            "choose --adapt-all, --rebuild-full-shuffled-tasks, or --preflight"
        )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/construction_example/case_entry.json <==
{
  "case_id": "K1_S4",
  "source_sample_id": "Political_ShortAns_55",
  "step_id": 4,
  "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
  "学生步骤": "2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。",
  "教师评分": 2,
  "分数档位": "边界",
  "证据模式": "学生行为：涉及作答不完整或有遗漏；参考节点：（2）；2；错误类型：作答不完整或有遗漏",
  "参考节点匹配": "（2）；2",
  "学生行为摘要": "涉及作答不完整或有遗漏",
  "错误类型": [
    "作答不完整或有遗漏"
  ],
  "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏。",
  "评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
  "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。 学生行为摘要：涉及作答不完整或有遗漏 参考节点匹配：（2）；2 错误类型：作答不完整或有遗漏\n任务owner：（2）；2\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：67%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
  "校准文本_理由": "教师完成百分比：67%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
  "来源题总分": 26,
  "来源局部预算": 3,
  "局部完成比例": 0.6667,
  "归一化检索档位": 7,
  "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
  "边界置信度": 1.0,
  "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
  "模型可见_教师完成百分比": "67%",
  "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
  "模型可见_参考得分点": "owner=（2）；2；（2）；2",
  "模型可见_学生作答行为": "2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。",
  "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=作答不完整或有遗漏；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
  "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
  "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
  "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
  "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
  "二元拒绝": false,
  "审计_原始教师评分记录": {
    "教师评分": 2,
    "来源局部预算": 3,
    "来源题总分": 26,
    "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：作答不完整或有遗漏。",
    "原评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
    "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。\n学生行为摘要：涉及作答不完整或有遗漏\n参考节点匹配：（2）；2\n错误类型：作答不完整或有遗漏"
  }
}


==> anc/construction_example/compiled_casebank.json <==
{
  "cases": [
    {
      "case_id": "K1_S0",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新；错误类型：步骤正确",
      "参考节点匹配": "（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新 错误类型：步骤正确\n任务owner：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新；（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新",
      "模型可见_学生作答行为": "### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K1_S1",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；2；错误类型：步骤正确",
      "参考节点匹配": "（2）；2",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（2）；2 错误类型：步骤正确\n任务owner：（2）；2\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（2）；2；（2）；2",
      "模型可见_学生作答行为": "2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；2\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K1_S2",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”；错误类型：步骤正确",
      "参考节点匹配": "（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ” 错误类型：步骤正确\n任务owner：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”；（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”",
      "模型可见_学生作答行为": "3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K1_S3",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 3,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。",
      "教师评分": 3,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；实践是认识的基础；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）；实践是认识的基础",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：（1）；实践是认识的基础 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：（1）；实践是认识的基础\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）；实践是认识的基础；（1）；实践是认识的基础",
      "模型可见_学生作答行为": "#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 3 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）；实践是认识的基础\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K1_S4",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 4,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及作答不完整或有遗漏；参考节点：（2）；2；错误类型：作答不完整或有遗漏",
      "参考节点匹配": "（2）；2",
      "学生行为摘要": "涉及作答不完整或有遗漏",
      "错误类型": [
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。 学生行为摘要：涉及作答不完整或有遗漏 参考节点匹配：（2）；2 错误类型：作答不完整或有遗漏\n任务owner：（2）；2\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：67%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：67%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 0.6667,
      "归一化检索档位": 7,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "67%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（2）；2；（2）；2",
      "模型可见_学生作答行为": "2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=作答不完整或有遗漏；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：作答不完整或有遗漏。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。\n学生行为摘要：涉及作答不完整或有遗漏\n参考节点匹配：（2）；2\n错误类型：作答不完整或有遗漏"
      }
    },
    {
      "case_id": "K1_S5",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 5,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：性；（3）（ 6分）评分量表；错误类型：步骤正确",
      "参考节点匹配": "性；（3）（ 6分）评分量表",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：性；（3）（ 6分）评分量表 错误类型：步骤正确\n任务owner：性；（3）（ 6分）评分量表\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=性；（3）（ 6分）评分量表；性；（3）（ 6分）评分量表",
      "模型可见_学生作答行为": "3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：性；（3）（ 6分）评分量表\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K1_S6",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 6,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及作答不完整或有遗漏；参考节点：（1）；国家与社会的需要相结合，树立；错误类型：作答不完整或有遗漏",
      "参考节点匹配": "（1）；国家与社会的需要相结合，树立",
      "学生行为摘要": "涉及作答不完整或有遗漏",
      "错误类型": [
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。 学生行为摘要：涉及作答不完整或有遗漏 参考节点匹配：（1）；国家与社会的需要相结合，树立 错误类型：作答不完整或有遗漏\n任务owner：（1）；国家与社会的需要相结合，树立\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）；国家与社会的需要相结合，树立；（1）；国家与社会的需要相结合，树立",
      "模型可见_学生作答行为": "#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=作答不完整或有遗漏；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 26,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：作答不完整或有遗漏。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。\n学生行为摘要：涉及作答不完整或有遗漏\n参考节点匹配：（1）；国家与社会的需要相结合，树立\n错误类型：作答不完整或有遗漏"
      }
    },
    {
      "case_id": "K1_S7",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 7,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；2；错误类型：步骤正确",
      "参考节点匹配": "（2）；2",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（2）；2 错误类型：步骤正确\n任务owner：（2）；2\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：67%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：67%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 0.6667,
      "归一化检索档位": 7,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "67%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（2）；2；（2）；2",
      "模型可见_学生作答行为": "2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；2\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K1_S8",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 8,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：草》的目的和价值；（3）（ 6分）评分量表；错误类型：步骤正确",
      "参考节点匹配": "草》的目的和价值；（3）（ 6分）评分量表",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪... 学生步骤：3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：草》的目的和价值；（3）（ 6分）评分量表 错误类型：步骤正确\n任务owner：草》的目的和价值；（3）（ 6分）评分量表\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=草》的目的和价值；（3）（ 6分）评分量表；草》的目的和价值；（3）（ 6分）评分量表",
      "模型可见_学生作答行为": "3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：草》的目的和价值；（3）（ 6分）评分量表\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K2_S0",
      "source_sample_id": "Political_ShortAns_23",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。",
      "教师评分": 10,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素；错误类型：步骤正确",
      "参考节点匹配": "网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育... 学生步骤：（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。 学生行为摘要：包含推理结论或最终判断 参考节点匹配：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素 错误类型：步骤正确\n任务owner：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 10,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素；网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素",
      "模型可见_学生作答行为": "（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 10,
        "来源局部预算": 10,
        "来源题总分": 26,
        "原评分边界": "人工给 10 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K2_S1",
      "source_sample_id": "Political_ShortAns_23",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。",
      "教师评分": 5,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育... 学生步骤：（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 5,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留；科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留",
      "模型可见_学生作答行为": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 5,
        "来源局部预算": 5,
        "来源题总分": 26,
        "原评分边界": "人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K2_S2",
      "source_sample_id": "Political_ShortAns_23",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素；错误类型：步骤正确",
      "参考节点匹配": "（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育... 学生步骤：（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素 错误类型：步骤正确\n任务owner：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素",
      "模型可见_学生作答行为": "（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K3_S0",
      "source_sample_id": "Political_ShortAns_7",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。",
      "教师评分": 4,
      "分数档位": "边界",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆；参考节点：文化产业的快速发展，体现了文化具有满足人们精神；（1）；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "文化产业的快速发展，体现了文化具有满足人们精神；（1）",
      "学生行为摘要": "包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成... 学生步骤：（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。 学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆 参考节点匹配：文化产业的快速发展，体现了文化具有满足人们精神；（1） 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：文化产业的快速发展，体现了文化具有满足人们精神；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=文化产业的快速发展，体现了文化具有满足人们精神；（1）；文化产业的快速发展，体现了文化具有满足人们精神；（1）",
      "模型可见_学生作答行为": "（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。\n学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：文化产业的快速发展，体现了文化具有满足人们精神；（1）\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K3_S1",
      "source_sample_id": "Political_ShortAns_7",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。",
      "教师评分": 7,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成... 学生步骤：（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 7,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到；材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到",
      "模型可见_学生作答行为": "（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 7,
        "来源局部预算": 7,
        "来源题总分": 26,
        "原评分边界": "人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K3_S2",
      "source_sample_id": "Political_ShortAns_7",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。",
      "教师评分": 5,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成... 学生步骤：（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 5,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件；②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件",
      "模型可见_学生作答行为": "（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 5,
        "来源局部预算": 5,
        "来源题总分": 26,
        "原评分边界": "人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K4_S0",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 0,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）；错误类型：步骤正确",
      "参考节点匹配": "①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1） 错误类型：步骤正确\n任务owner：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）",
      "模型可见_学生作答行为": "（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S1",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 1,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应 错误类型：步骤正确\n任务owner：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "模型可见_学生作答行为": "② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S2",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 2,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应 错误类型：步骤正确\n任务owner：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "模型可见_学生作答行为": "③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S3",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 3,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；作用：；错误类型：步骤正确",
      "参考节点匹配": "（2）；作用：",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（2）；作用： 错误类型：步骤正确\n任务owner：（2）；作用：\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）；作用：；（2）；作用：",
      "模型可见_学生作答行为": "（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；作用：\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S5",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 5,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应 错误类型：步骤正确\n任务owner：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "模型可见_学生作答行为": "② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S6",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 6,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "措施： ① 增加研究开发投入，确保资金支持到位；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：措施：；（1）；错误类型：步骤正确",
      "参考节点匹配": "措施：；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：措施： ① 增加研究开发投入，确保资金支持到位； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：措施：；（1） 错误类型：步骤正确\n任务owner：措施：；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=措施：；（1）；措施：；（1）",
      "模型可见_学生作答行为": "措施： ① 增加研究开发投入，确保资金支持到位；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 26,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：措施： ① 增加研究开发投入，确保资金支持到位；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：措施：；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S7",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 7,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "② 吸引和培养优秀技术人才，建立高素质研发团队；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：② 吸引和培养优秀技术人才，建立高素质研发团队； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应 错误类型：步骤正确\n任务owner：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：50%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：50%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 0.5,
      "归一化检索档位": 5,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "50%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "模型可见_学生作答行为": "② 吸引和培养优秀技术人才，建立高素质研发团队；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：② 吸引和培养优秀技术人才，建立高素质研发团队；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S8",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 8,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "③ 鼓励员工参与创新活动，激发内部创造力； ④ 通过奖金、股权激励等方式激励科技人员积极性；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：鼓励员工参与企业创新活动；（1）；错误类型：步骤正确",
      "参考节点匹配": "鼓励员工参与企业创新活动；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：③ 鼓励员工参与创新活动，激发内部创造力； ④ 通过奖金、股权激励等方式激励科技人员积极性； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：鼓励员工参与企业创新活动；（1） 错误类型：步骤正确\n任务owner：鼓励员工参与企业创新活动；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=鼓励员工参与企业创新活动；（1）；鼓励员工参与企业创新活动；（1）",
      "模型可见_学生作答行为": "③ 鼓励员工参与创新活动，激发内部创造力； ④ 通过奖金、股权激励等方式激励科技人员积极性；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 26,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：③ 鼓励员工参与创新活动，激发内部创造力； ④ 通过奖金、股权激励等方式激励科技人员积极性；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：鼓励员工参与企业创新活动；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S9",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 9,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "⑤ 加强与高校和科研机构的合作，推动技术创新；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：⑤ 加强与高校和科研机构的合作，推动技术创新； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应 错误类型：步骤正确\n任务owner：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：50%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：50%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 0.5,
      "归一化检索档位": 5,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "50%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "模型可见_学生作答行为": "⑤ 加强与高校和科研机构的合作，推动技术创新；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：⑤ 加强与高校和科研机构的合作，推动技术创新；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S11",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 11,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "④ 通过奖金、股权激励等方式激励科技人员积极性； ⑤ 加强与高校和科研机构的合作，推动技术创新； ⑥ 积极申请专利，保护知识产权，维护技术成果。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：申请专利，保护知识产权；（1）；错误类型：步骤正确",
      "参考节点匹配": "申请专利，保护知识产权；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议... 学生步骤：④ 通过奖金、股权激励等方式激励科技人员积极性； ⑤ 加强与高校和科研机构的合作，推动技术创新； ⑥ 积极申请专利，保护知识产权，维护技术成果。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：申请专利，保护知识产权；（1） 错误类型：步骤正确\n任务owner：申请专利，保护知识产权；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=申请专利，保护知识产权；（1）；申请专利，保护知识产权；（1）",
      "模型可见_学生作答行为": "④ 通过奖金、股权激励等方式激励科技人员积极性； ⑤ 加强与高校和科研机构的合作，推动技术创新； ⑥ 积极申请专利，保护知识产权，维护技术成果。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 26,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：④ 通过奖金、股权激励等方式激励科技人员积极性； ⑤ 加强与高校和科研机构的合作，推动技术创新； ⑥ 积极申请专利，保护知识产权，维护技术成果。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：申请专利，保护知识产权；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K5_S0",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 0,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "（1）关系： ①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督；错误类型：步骤正确",
      "参考节点匹配": "①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发... 学生步骤：（1）关系： ①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督 错误类型：步骤正确\n任务owner：①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督",
      "模型可见_学生作答行为": "（1）关系： ①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：（1）关系： ①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K5_S1",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 1,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督；错误类型：步骤正确",
      "参考节点匹配": "②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发... 学生步骤：②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督 错误类型：步骤正确\n任务owner：②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督；②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督",
      "模型可见_学生作答行为": "②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K5_S2",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 2,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督；错误类型：步骤正确",
      "参考节点匹配": "③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发... 学生步骤：③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督 错误类型：步骤正确\n任务owner：③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督；③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督",
      "模型可见_学生作答行为": "③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K5_S3",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 3,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "特点： ①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：特点：；关系：；错误类型：步骤正确",
      "参考节点匹配": "特点：；关系：",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发... 学生步骤：特点： ①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：特点：；关系： 错误类型：步骤正确\n任务owner：特点：；关系：\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=特点：；关系：；特点：；关系：",
      "模型可见_学生作答行为": "特点： ①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：特点： ①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：特点：；关系：\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K5_S4",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 4,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发... 学生步骤：②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人",
      "模型可见_学生作答行为": "②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K5_S5",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 5,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高；错误类型：步骤正确",
      "参考节点匹配": "②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发... 学生步骤：③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高 错误类型：步骤正确\n任务owner：②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高；②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高",
      "模型可见_学生作答行为": "③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K6_S0",
      "source_sample_id": "Political_ShortAns_151",
      "step_id": 0,
      "题目摘要": "14．（12分）阅读材料，完成下列要求。 祁连山是我国西部重要生态安全屏障，是我国生物多样性保护优先区域。但 由于违规开发矿产资源、偷排污染物屡禁不止，生态环境遭到严重破坏。 2017年2月至3月，党中央、国务院有关部门组成中央督查组就祁连山生 态破坏问题开展专项督查。同年7月，中共中央办公厅、国务院办公厅发出 通报，根据党纪国法的有关规定，按照权责一致的原则，对负有主要领导责 任的相关领导干部予以行政撤职和党内严重警告等处分。通报强调，要强化 生态环境保护主体责任，抓紧建立生态环境保护责任清单，落实生态安全...",
      "学生步骤": "追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。",
      "教师评分": 8,
      "分数档位": "边界",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及材料提取不充分；参考节点：①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要；错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分",
      "参考节点匹配": "①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要",
      "学生行为摘要": "包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及材料提取不充分",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆",
        "材料提取不充分"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆、材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（12分）阅读材料，完成下列要求。 祁连山是我国西部重要生态安全屏障，是我国生物多样性保护优先区域。但 由于违规开发矿产资源、偷排污染物屡禁不止，生态环境遭到严重破坏。 2017年2月至3月，党中央、国务院有关部门组成中央督查组就祁连山生 态破坏问题开展专项督查。同年7月，中共中央办公厅、国务院办公厅发出 通报，根据党纪国法的有关规定，按照权责一致的原则，对负有主要领导责 任的相关领导干部予以行政撤职和党内严重警告等处分。通报强调，要强化 生态环境保护主体责任，抓紧建立生态环境保护责任清单，落实生态安全... 学生步骤：追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。 学生行为摘要：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及材料提取不充分 参考节点匹配：①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要 错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分\n任务owner：①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 8,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要；①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要",
      "模型可见_学生作答行为": "追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆、材料提取不充分；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 8,
        "来源局部预算": 8,
        "来源题总分": 12,
        "原评分边界": "人工给 8 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆、材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（12分）阅读材料，完成下列要求。 祁连山是我国西部重要生态安全屏障，是我国生物多样性保护优先区域。但 由于违规开发矿产资源、偷排污染物屡禁不止，生态环境遭到严重破坏。 2017年2月至3月，党中央、国务院有关部门组成中央督查组就祁连山生 态破坏问题开展专项督查。同年7月，中共中央办公厅、国务院办公厅发出 通报，根据党纪国法的有关规定，按照权责一致的原则，对负有主要领导责 任的相关领导干部予以行政撤职和党内严重警告等处分。通报强调，要强化 生态环境保护主体责任，抓紧建立生态环境保护责任清单，落实生态安全...\n学生步骤：追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。\n学生行为摘要：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及材料提取不充分\n参考节点匹配：①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要\n错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分"
      }
    },
    {
      "case_id": "K7_S0",
      "source_sample_id": "Political_ShortAns_22",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "14．（26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。 答：...",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及未联系实际进行作答；参考节点：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化；错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答",
      "参考节点匹配": "科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化",
      "学生行为摘要": "包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及未联系实际进行作答",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆",
        "未联系实际进行作答"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育... 学生步骤：14．（26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。 答：... 学生行为摘要：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及未联系实际进行作答 参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化 错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答\n任务owner：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化；科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化",
      "模型可见_学生作答行为": "14．（26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。 答：...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆、未联系实际进行作答；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 26,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：14．（26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。 答：...\n学生行为摘要：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及未联系实际进行作答\n参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化\n错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答"
      }
    },
    {
      "case_id": "K7_S1",
      "source_sample_id": "Political_ShortAns_22",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育... 学生步骤：（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来",
      "模型可见_学生作答行为": "（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K7_S3",
      "source_sample_id": "Political_ShortAns_22",
      "step_id": 3,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。 （3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜；错误类型：步骤正确",
      "参考节点匹配": "科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育... 学生步骤：（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。 （3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜 错误类型：步骤正确\n任务owner：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜；科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜",
      "模型可见_学生作答行为": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。 （3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 26,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。 （3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K8_S0",
      "source_sample_id": "Political_ShortAns_139",
      "step_id": 0,
      "题目摘要": "13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一...",
      "学生步骤": "（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。",
      "教师评分": 6,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平；错误类型：步骤正确",
      "参考节点匹配": "（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一... 学生步骤：（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平 错误类型：步骤正确\n任务owner：（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 6,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平；（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平",
      "模型可见_学生作答行为": "（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 6,
        "来源局部预算": 6,
        "来源题总分": 14,
        "原评分边界": "人工给 6 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一...\n学生步骤：（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K8_S1",
      "source_sample_id": "Political_ShortAns_139",
      "step_id": 1,
      "题目摘要": "13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一...",
      "学生步骤": "（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。",
      "教师评分": 3,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及作答不完整或有遗漏；涉及未运用原理或运用错误、知识点混淆；参考节点：②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2）；错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2）",
      "学生行为摘要": "涉及作答不完整或有遗漏；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "作答不完整或有遗漏",
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏、未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一... 学生步骤：（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。 学生行为摘要：涉及作答不完整或有遗漏；涉及未运用原理或运用错误、知识点混淆 参考节点匹配：②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2） 错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆\n任务owner：②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2）；②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2）",
      "模型可见_学生作答行为": "（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=作答不完整或有遗漏、未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 14,
        "原评分边界": "人工给 3 分；该步骤属于边界；错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏、未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一...\n学生步骤：（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。\n学生行为摘要：涉及作答不完整或有遗漏；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2）\n错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K9_S0",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 0,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "以下是对该问题的回答： --- ### 一、坚定理想信念是共产党人经受考验的精神支柱 1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：包含代入或计算过程；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一；错误类型：步骤正确",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一",
      "学生行为摘要": "包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰... 学生步骤：以下是对该问题的回答： --- ### 一、坚定理想信念是共产党人经受考验的精神支柱 1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。 学生行为摘要：包含代入或计算过程 参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一 错误类型：步骤正确\n任务owner：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一；（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一",
      "模型可见_学生作答行为": "以下是对该问题的回答： --- ### 一、坚定理想信念是共产党人经受考验的精神支柱 1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：以下是对该问题的回答： --- ### 一、坚定理想信念是共产党人经受考验的精神支柱 1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。\n学生行为摘要：包含代入或计算过程\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S1",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 1,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；错误类型：步骤正确",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰... 学生步骤：2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己， 错误类型：步骤正确\n任务owner：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，",
      "模型可见_学生作答行为": "2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S2",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 2,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰... 学生步骤：3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中；（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中",
      "模型可见_学生作答行为": "3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K9_S3",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 3,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "--- ### 二、中国共产党赢得人民群众衷心拥护和支持的原因 1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：包含代入或计算过程；涉及未运用原理或运用错误、知识点混淆；涉及作答不完整或有遗漏；参考节点：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握；错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏",
      "参考节点匹配": "（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握",
      "学生行为摘要": "包含代入或计算过程；涉及未运用原理或运用错误、知识点混淆；涉及作答不完整或有遗漏",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆",
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰... 学生步骤：--- ### 二、中国共产党赢得人民群众衷心拥护和支持的原因 1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。 学生行为摘要：包含代入或计算过程；涉及未运用原理或运用错误、知识点混淆；涉及作答不完整或有遗漏 参考节点匹配：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握 错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏\n任务owner：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握",
      "模型可见_学生作答行为": "--- ### 二、中国共产党赢得人民群众衷心拥护和支持的原因 1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆、作答不完整或有遗漏；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：--- ### 二、中国共产党赢得人民群众衷心拥护和支持的原因 1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。\n学生行为摘要：包含代入或计算过程；涉及未运用原理或运用错误、知识点混淆；涉及作答不完整或有遗漏\n参考节点匹配：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握\n错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏"
      }
    },
    {
      "case_id": "K9_S4",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 4,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。 3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责；错误类型：步骤正确",
      "参考节点匹配": "（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰... 学生步骤：2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。 3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责 错误类型：步骤正确\n任务owner：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责",
      "模型可见_学生作答行为": "2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。 3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。 3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S5",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 5,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一；错误类型：步骤正确",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰... 学生步骤：4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一 错误类型：步骤正确\n任务owner：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：50%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：50%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 0.5,
      "归一化检索档位": 5,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "50%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一；（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一",
      "模型可见_学生作答行为": "4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S6",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 6,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "--- ### 三、主题班会发言要点 1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含代入或计算过程；参考节点：（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为；错误类型：步骤正确",
      "参考节点匹配": "（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为",
      "学生行为摘要": "包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰... 学生步骤：--- ### 三、主题班会发言要点 1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。 学生行为摘要：包含代入或计算过程 参考节点匹配：（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为 错误类型：步骤正确\n任务owner：（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为；（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为",
      "模型可见_学生作答行为": "--- ### 三、主题班会发言要点 1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：--- ### 三、主题班会发言要点 1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。\n学生行为摘要：包含代入或计算过程\n参考节点匹配：（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S7",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 7,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：努力学习科学文化知；锤炼品德修养，打牢道德根基；错误类型：步骤正确",
      "参考节点匹配": "努力学习科学文化知；锤炼品德修养，打牢道德根基",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰... 学生步骤：2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：努力学习科学文化知；锤炼品德修养，打牢道德根基 错误类型：步骤正确\n任务owner：努力学习科学文化知；锤炼品德修养，打牢道德根基\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=努力学习科学文化知；锤炼品德修养，打牢道德根基；努力学习科学文化知；锤炼品德修养，打牢道德根基",
      "模型可见_学生作答行为": "2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：努力学习科学文化知；锤炼品德修养，打牢道德根基\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S8",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 8,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "--- 希望以上回答对你有所帮助！",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含代入或计算过程；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一；错误类型：步骤正确",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一",
      "学生行为摘要": "包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰... 学生步骤：--- 希望以上回答对你有所帮助！ 学生行为摘要：包含代入或计算过程 参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一 错误类型：步骤正确\n任务owner：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：0%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一；（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一",
      "模型可见_学生作答行为": "--- 希望以上回答对你有所帮助！",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：--- 希望以上回答对你有所帮助！\n学生行为摘要：包含代入或计算过程\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K10_S0",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 0,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "（1） ① 制定外商投资法体现了党和政府依法治国、科学立法的原则；",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十... 学生步骤：（1） ① 制定外商投资法体现了党和政府依法治国、科学立法的原则； 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：33%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：33%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 0.3333,
      "归一化检索档位": 3,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "33%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求",
      "模型可见_学生作答行为": "（1） ① 制定外商投资法体现了党和政府依法治国、科学立法的原则；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：（1） ① 制定外商投资法体现了党和政府依法治国、科学立法的原则；\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K10_S1",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 1,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1）；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1）",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十... 学生步骤：② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性； 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1） 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1）；②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1）",
      "模型可见_学生作答行为": "② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性；\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1）\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K10_S2",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 2,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "③ 法律草案向社会公开征求意见，体现了民主立法的精神；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量；错误类型：步骤正确",
      "参考节点匹配": "②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十... 学生步骤：③ 法律草案向社会公开征求意见，体现了民主立法的精神； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量 错误类型：步骤正确\n任务owner：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量；②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量",
      "模型可见_学生作答行为": "③ 法律草案向社会公开征求意见，体现了民主立法的精神；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：③ 法律草案向社会公开征求意见，体现了民主立法的精神；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K10_S3",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 3,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "④ 该法的制定是为了规范外商投资管理，促进对外开放。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1）；错误类型：步骤正确",
      "参考节点匹配": "④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十... 学生步骤：④ 该法的制定是为了规范外商投资管理，促进对外开放。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1） 错误类型：步骤正确\n任务owner：④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1）；④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1）",
      "模型可见_学生作答行为": "④ 该法的制定是为了规范外商投资管理，促进对外开放。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：④ 该法的制定是为了规范外商投资管理，促进对外开放。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K10_S4",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 4,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "（2） ① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间；",
      "教师评分": 3,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；涉及作答不完整或有遗漏；参考节点：（2）；②中国市场大、需求旺，产品有广阔的销售前景；错误类型：材料提取不充分、作答不完整或有遗漏",
      "参考节点匹配": "（2）；②中国市场大、需求旺，产品有广阔的销售前景",
      "学生行为摘要": "涉及材料提取不充分；涉及作答不完整或有遗漏",
      "错误类型": [
        "材料提取不充分",
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十... 学生步骤：（2） ① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间； 学生行为摘要：涉及材料提取不充分；涉及作答不完整或有遗漏 参考节点匹配：（2）；②中国市场大、需求旺，产品有广阔的销售前景 错误类型：材料提取不充分、作答不完整或有遗漏\n任务owner：（2）；②中国市场大、需求旺，产品有广阔的销售前景\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）；②中国市场大、需求旺，产品有广阔的销售前景；（2）；②中国市场大、需求旺，产品有广阔的销售前景",
      "模型可见_学生作答行为": "（2） ① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=材料提取不充分、作答不完整或有遗漏；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 3 分；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：（2） ① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间；\n学生行为摘要：涉及材料提取不充分；涉及作答不完整或有遗漏\n参考节点匹配：（2）；②中国市场大、需求旺，产品有广阔的销售前景\n错误类型：材料提取不充分、作答不完整或有遗漏"
      }
    },
    {
      "case_id": "K10_S5",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 5,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争；",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；错误类型：步骤正确",
      "参考节点匹配": "（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十... 学生步骤：② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求 错误类型：步骤正确\n任务owner：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求",
      "模型可见_学生作答行为": "② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K10_S6",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 6,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；错误类型：步骤正确",
      "参考节点匹配": "（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十... 学生步骤：③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求 错误类型：步骤正确\n任务owner：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求",
      "模型可见_学生作答行为": "③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 26,
        "原评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K11_S0",
      "source_sample_id": "Political_ShortAns_26",
      "step_id": 0,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革...",
      "学生步骤": "（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。",
      "教师评分": 7,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；涉及作答不完整或有遗漏；参考节点：（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位；错误类型：材料提取不充分、作答不完整或有遗漏",
      "参考节点匹配": "（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位",
      "学生行为摘要": "涉及材料提取不充分；涉及作答不完整或有遗漏",
      "错误类型": [
        "材料提取不充分",
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革... 学生步骤：（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。 学生行为摘要：涉及材料提取不充分；涉及作答不完整或有遗漏 参考节点匹配：（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位 错误类型：材料提取不充分、作答不完整或有遗漏\n任务owner：（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 7,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位；（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位",
      "模型可见_学生作答行为": "（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=材料提取不充分、作答不完整或有遗漏；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 7,
        "来源局部预算": 7,
        "来源题总分": 26,
        "原评分边界": "人工给 7 分；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革...\n学生步骤：（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。\n学生行为摘要：涉及材料提取不充分；涉及作答不完整或有遗漏\n参考节点匹配：（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位\n错误类型：材料提取不充分、作答不完整或有遗漏"
      }
    },
    {
      "case_id": "K11_S1",
      "source_sample_id": "Political_ShortAns_26",
      "step_id": 1,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革...",
      "学生步骤": "（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。",
      "教师评分": 5,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；参考节点：（2）；（1）；错误类型：材料提取不充分",
      "参考节点匹配": "（2）；（1）",
      "学生行为摘要": "涉及材料提取不充分",
      "错误类型": [
        "材料提取不充分"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革... 学生步骤：（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。 学生行为摘要：涉及材料提取不充分 参考节点匹配：（2）；（1） 错误类型：材料提取不充分\n任务owner：（2）；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 5,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）；（1）；（2）；（1）",
      "模型可见_学生作答行为": "（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=材料提取不充分；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 5,
        "来源局部预算": 5,
        "来源题总分": 26,
        "原评分边界": "人工给 5 分；该步骤属于边界；错误类型：材料提取不充分。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革...\n学生步骤：（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。\n学生行为摘要：涉及材料提取不充分\n参考节点匹配：（2）；（1）\n错误类型：材料提取不充分"
      }
    },
    {
      "case_id": "K12_S0",
      "source_sample_id": "Political_ShortAns_188",
      "step_id": 0,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家... 学生步骤：①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质 错误类型：步骤正确\n任务owner：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "模型可见_学生作答行为": "①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 14,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K12_S1",
      "source_sample_id": "Political_ShortAns_188",
      "step_id": 1,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "②推动了先进农业技术的应用，提升了农产品的产量和品质；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家... 学生步骤：②推动了先进农业技术的应用，提升了农产品的产量和品质； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质 错误类型：步骤正确\n任务owner：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "模型可见_学生作答行为": "②推动了先进农业技术的应用，提升了农产品的产量和品质；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 14,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：②推动了先进农业技术的应用，提升了农产品的产量和品质；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K12_S2",
      "source_sample_id": "Political_ShortAns_188",
      "step_id": 2,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率；错误类型：步骤正确",
      "参考节点匹配": "③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家... 学生步骤：③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率 错误类型：步骤正确\n任务owner：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率",
      "模型可见_学生作答行为": "③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 14,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K12_S3",
      "source_sample_id": "Political_ShortAns_188",
      "step_id": 3,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家... 学生步骤：④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。 学生行为摘要：包含推理结论或最终判断 参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质 错误类型：步骤正确\n任务owner：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：50%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：50%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 4,
      "局部完成比例": 0.5,
      "归一化检索档位": 5,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "50%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "模型可见_学生作答行为": "④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 4,
        "来源题总分": 14,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S0",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 0,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）；错误类型：步骤正确",
      "参考节点匹配": "①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园... 学生步骤：（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1） 错误类型：步骤正确\n任务owner：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）",
      "模型可见_学生作答行为": "（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S1",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 1,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1）；错误类型：步骤正确",
      "参考节点匹配": "②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园... 学生步骤：②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1） 错误类型：步骤正确\n任务owner：②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1）；②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1）",
      "模型可见_学生作答行为": "②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S2",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 2,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "③土地集中经营促进了现代农业发展，提高了农业生产效率；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展；错误类型：步骤正确",
      "参考节点匹配": "①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园... 学生步骤：③土地集中经营促进了现代农业发展，提高了农业生产效率； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展 错误类型：步骤正确\n任务owner：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展",
      "模型可见_学生作答行为": "③土地集中经营促进了现代农业发展，提高了农业生产效率；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：③土地集中经营促进了现代农业发展，提高了农业生产效率；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S3",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 3,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需）；错误类型：步骤正确",
      "参考节点匹配": "①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园... 学生步骤：④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需） 错误类型：步骤正确\n任务owner：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需）",
      "模型可见_学生作答行为": "④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S4",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 4,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "（2） ①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；参考节点：（2）；（1）；错误类型：材料提取不充分",
      "参考节点匹配": "（2）；（1）",
      "学生行为摘要": "涉及材料提取不充分",
      "错误类型": [
        "材料提取不充分"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园... 学生步骤：（2） ①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低； 学生行为摘要：涉及材料提取不充分 参考节点匹配：（2）；（1） 错误类型：材料提取不充分\n任务owner：（2）；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）；（1）；（2）；（1）",
      "模型可见_学生作答行为": "（2） ①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=材料提取不充分；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：材料提取不充分。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：（2） ①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低；\n学生行为摘要：涉及材料提取不充分\n参考节点匹配：（2）；（1）\n错误类型：材料提取不充分"
      }
    },
    {
      "case_id": "K13_S5",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 5,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "②加强对农民的职业培训和就业指导，帮助他们实现稳定就业；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；参考节点：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；错误类型：材料提取不充分",
      "参考节点匹配": "（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加",
      "学生行为摘要": "涉及材料提取不充分",
      "错误类型": [
        "材料提取不充分"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园... 学生步骤：②加强对农民的职业培训和就业指导，帮助他们实现稳定就业； 学生行为摘要：涉及材料提取不充分 参考节点匹配：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加 错误类型：材料提取不充分\n任务owner：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加",
      "模型可见_学生作答行为": "②加强对农民的职业培训和就业指导，帮助他们实现稳定就业；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=材料提取不充分；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：材料提取不充分。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：②加强对农民的职业培训和就业指导，帮助他们实现稳定就业；\n学生行为摘要：涉及材料提取不充分\n参考节点匹配：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加\n错误类型：材料提取不充分"
      }
    },
    {
      "case_id": "K13_S6",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 6,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及材料提取不充分；参考节点：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；错误类型：材料提取不充分",
      "参考节点匹配": "（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加",
      "学生行为摘要": "包含推理结论或最终判断；涉及材料提取不充分",
      "错误类型": [
        "材料提取不充分"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园... 学生步骤：③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求； 学生行为摘要：包含推理结论或最终判断；涉及材料提取不充分 参考节点匹配：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加 错误类型：材料提取不充分\n任务owner：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加",
      "模型可见_学生作答行为": "③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：材料提取不充分。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=材料提取不充分；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：材料提取不充分。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求；\n学生行为摘要：包含推理结论或最终判断；涉及材料提取不充分\n参考节点匹配：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加\n错误类型：材料提取不充分"
      }
    },
    {
      "case_id": "K13_S7",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 7,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "④加强政府监管力度，维护被征地农民的合法权益。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；错误类型：步骤正确",
      "参考节点匹配": "（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园... 学生步骤：④加强政府监管力度，维护被征地农民的合法权益。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加 错误类型：步骤正确\n任务owner：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：50%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：50%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 0.5,
      "归一化检索档位": 5,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "50%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加",
      "模型可见_学生作答行为": "④加强政府监管力度，维护被征地农民的合法权益。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：④加强政府监管力度，维护被征地农民的合法权益。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K14_S0",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 0,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "（1） ①严格按照人大批准的预算执行；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "（1）；①严格执行人大批准通过的预算",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极... 学生步骤：（1） ①严格按照人大批准的预算执行； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①严格执行人大批准通过的预算 错误类型：步骤正确\n任务owner：（1）；①严格执行人大批准通过的预算\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：50%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：50%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 0.5,
      "归一化检索档位": 5,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "50%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①严格执行人大批准通过的预算；（1）；①严格执行人大批准通过的预算",
      "模型可见_学生作答行为": "（1） ①严格按照人大批准的预算执行；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：（1） ①严格按照人大批准的预算执行；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①严格执行人大批准通过的预算\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K14_S1",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 1,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "②加强预算管理的制度建设； ③依法编制和执行预算；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含变量设定或条件整理；参考节点：③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算",
      "学生行为摘要": "包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极... 学生步骤：②加强预算管理的制度建设； ③依法编制和执行预算； 学生行为摘要：包含变量设定或条件整理 参考节点匹配：③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算 错误类型：步骤正确\n任务owner：③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算；③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算",
      "模型可见_学生作答行为": "②加强预算管理的制度建设； ③依法编制和执行预算；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：②加强预算管理的制度建设； ③依法编制和执行预算；\n学生行为摘要：包含变量设定或条件整理\n参考节点匹配：③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K14_S2",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 2,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "④通过检查、审计等方式强化监管；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：④运用检查、审计等行政手段强化预算监管；（1）；错误类型：步骤正确",
      "参考节点匹配": "④运用检查、审计等行政手段强化预算监管；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极... 学生步骤：④通过检查、审计等方式强化监管； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：④运用检查、审计等行政手段强化预算监管；（1） 错误类型：步骤正确\n任务owner：④运用检查、审计等行政手段强化预算监管；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=④运用检查、审计等行政手段强化预算监管；（1）；④运用检查、审计等行政手段强化预算监管；（1）",
      "模型可见_学生作答行为": "④通过检查、审计等方式强化监管；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：④通过检查、审计等方式强化监管；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：④运用检查、审计等行政手段强化预算监管；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K14_S3",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 3,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "⑤公开预算信息，接受监督。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1）；错误类型：步骤正确",
      "参考节点匹配": "⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极... 学生步骤：⑤公开预算信息，接受监督。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1） 错误类型：步骤正确\n任务owner：⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1）；⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1）",
      "模型可见_学生作答行为": "⑤公开预算信息，接受监督。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：⑤公开预算信息，接受监督。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K14_S4",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 4,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "（2） 合理性： ①赤字是积极财政政策的表现，在经济下行时可以刺激需求；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（2）；合理性：；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（2）；合理性：",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极... 学生步骤：（2） 合理性： ①赤字是积极财政政策的表现，在经济下行时可以刺激需求； 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：（2）；合理性： 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：（2）；合理性：\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）；合理性：；（2）；合理性：",
      "模型可见_学生作答行为": "（2） 合理性： ①赤字是积极财政政策的表现，在经济下行时可以刺激需求；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：（2） 合理性： ①赤字是积极财政政策的表现，在经济下行时可以刺激需求；\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（2）；合理性：\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K14_S5",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 5,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "②我国赤字率在可控范围内，不会引发风险。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：（1）；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "（1）；①严格执行人大批准通过的预算",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极... 学生步骤：②我国赤字率在可控范围内，不会引发风险。 学生行为摘要：包含推理结论或最终判断 参考节点匹配：（1）；①严格执行人大批准通过的预算 错误类型：步骤正确\n任务owner：（1）；①严格执行人大批准通过的预算\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：50%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：50%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 0.5,
      "归一化检索档位": 5,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "50%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①严格执行人大批准通过的预算；（1）；①严格执行人大批准通过的预算",
      "模型可见_学生作答行为": "②我国赤字率在可控范围内，不会引发风险。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：②我国赤字率在可控范围内，不会引发风险。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：（1）；①严格执行人大批准通过的预算\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K14_S6",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 6,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "用好资金： ①优化支出结构，支持重点行业和科技创新；",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①优化赤字资金支出结构，引导经济转型升级；（1）；错误类型：步骤正确",
      "参考节点匹配": "①优化赤字资金支出结构，引导经济转型升级；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极... 学生步骤：用好资金： ①优化支出结构，支持重点行业和科技创新； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①优化赤字资金支出结构，引导经济转型升级；（1） 错误类型：步骤正确\n任务owner：①优化赤字资金支出结构，引导经济转型升级；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=①优化赤字资金支出结构，引导经济转型升级；（1）；①优化赤字资金支出结构，引导经济转型升级；（1）",
      "模型可见_学生作答行为": "用好资金： ①优化支出结构，支持重点行业和科技创新；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：用好资金： ①优化支出结构，支持重点行业和科技创新；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①优化赤字资金支出结构，引导经济转型升级；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K14_S7",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 7,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "②提高资金使用效率，确保资金用于关键领域；",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "（1）；①严格执行人大批准通过的预算",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极... 学生步骤：②提高资金使用效率，确保资金用于关键领域； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①严格执行人大批准通过的预算 错误类型：步骤正确\n任务owner：（1）；①严格执行人大批准通过的预算\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①严格执行人大批准通过的预算；（1）；①严格执行人大批准通过的预算",
      "模型可见_学生作答行为": "②提高资金使用效率，确保资金用于关键领域；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：②提高资金使用效率，确保资金用于关键领域；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①严格执行人大批准通过的预算\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K14_S8",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 8,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "③注重公平性，避免分配不公。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "（1）；①严格执行人大批准通过的预算",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极... 学生步骤：③注重公平性，避免分配不公。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；①严格执行人大批准通过的预算 错误类型：步骤正确\n任务owner：（1）；①严格执行人大批准通过的预算\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：0%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=（1）；①严格执行人大批准通过的预算；（1）；①严格执行人大批准通过的预算",
      "模型可见_学生作答行为": "③注重公平性，避免分配不公。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：③注重公平性，避免分配不公。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①严格执行人大批准通过的预算\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K15_S0",
      "source_sample_id": "Political_ShortAns_62",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...",
      "学生步骤": "（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未联系实际进行作答；涉及未运用原理或运用错误、知识点混淆；参考节点：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提；错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提",
      "学生行为摘要": "包含变量设定或条件整理；涉及未联系实际进行作答；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未联系实际进行作答",
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未联系实际进行作答、未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出... 学生步骤：（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。 学生行为摘要：包含变量设定或条件整理；涉及未联系实际进行作答；涉及未运用原理或运用错误、知识点混淆 参考节点匹配：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提 错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆\n任务owner：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提",
      "模型可见_学生作答行为": "（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未联系实际进行作答、未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 26,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未联系实际进行作答、未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...\n学生步骤：（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。\n学生行为摘要：包含变量设定或条件整理；涉及未联系实际进行作答；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提\n错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K15_S1",
      "source_sample_id": "Political_ShortAns_62",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...",
      "学生步骤": "（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出... 学生步骤：（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存；（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存",
      "模型可见_学生作答行为": "（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...\n学生步骤：（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K15_S2",
      "source_sample_id": "Political_ShortAns_62",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...",
      "学生步骤": "（3） ① 大量拆除传统村落，建设高楼大厦以推动经济发展；",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未联系实际进行作答；参考节点：（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；错误类型：未联系实际进行作答",
      "参考节点匹配": "（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德",
      "学生行为摘要": "包含变量设定或条件整理；涉及未联系实际进行作答",
      "错误类型": [
        "未联系实际进行作答"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：未联系实际进行作答。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出... 学生步骤：（3） ① 大量拆除传统村落，建设高楼大厦以推动经济发展； 学生行为摘要：包含变量设定或条件整理；涉及未联系实际进行作答 参考节点匹配：（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德 错误类型：未联系实际进行作答\n任务owner：（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：未联系实际进行作答。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德",
      "模型可见_学生作答行为": "（3） ① 大量拆除传统村落，建设高楼大厦以推动经济发展；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：未联系实际进行作答。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未联系实际进行作答；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 26,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：未联系实际进行作答。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...\n学生步骤：（3） ① 大量拆除传统村落，建设高楼大厦以推动经济发展；\n学生行为摘要：包含变量设定或条件整理；涉及未联系实际进行作答\n参考节点匹配：（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德\n错误类型：未联系实际进行作答"
      }
    },
    {
      "case_id": "K15_S3",
      "source_sample_id": "Political_ShortAns_62",
      "step_id": 3,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...",
      "学生步骤": "② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未联系实际进行作答；参考节点：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉；错误类型：未联系实际进行作答",
      "参考节点匹配": "（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉",
      "学生行为摘要": "包含变量设定或条件整理；涉及未联系实际进行作答",
      "错误类型": [
        "未联系实际进行作答"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：未联系实际进行作答。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出... 学生步骤：② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。 学生行为摘要：包含变量设定或条件整理；涉及未联系实际进行作答 参考节点匹配：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉 错误类型：未联系实际进行作答\n任务owner：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：未联系实际进行作答。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉",
      "模型可见_学生作答行为": "② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：未联系实际进行作答。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未联系实际进行作答；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 26,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：未联系实际进行作答。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...\n学生步骤：② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。\n学生行为摘要：包含变量设定或条件整理；涉及未联系实际进行作答\n参考节点匹配：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉\n错误类型：未联系实际进行作答"
      }
    },
    {
      "case_id": "K16_S0",
      "source_sample_id": "Political_ShortAns_70",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...",
      "学生步骤": "（1） 抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。",
      "教师评分": 5,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；抗战精神是激励中国人民坚；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）；抗战精神是激励中国人民坚",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强... 学生步骤：（1） 抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：（1）；抗战精神是激励中国人民坚 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：（1）；抗战精神是激励中国人民坚\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 5,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）；抗战精神是激励中国人民坚；（1）；抗战精神是激励中国人民坚",
      "模型可见_学生作答行为": "（1） 抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 5,
        "来源局部预算": 5,
        "来源题总分": 26,
        "原评分边界": "人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...\n学生步骤：（1） 抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）；抗战精神是激励中国人民坚\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K16_S1",
      "source_sample_id": "Political_ShortAns_70",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...",
      "学生步骤": "（2） 中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。",
      "教师评分": 7,
      "分数档位": "边界",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆；参考节点：（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1）；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1）",
      "学生行为摘要": "包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强... 学生步骤：（2） 中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。 学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆 参考节点匹配：（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1） 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 7,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1）；（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1）",
      "模型可见_学生作答行为": "（2） 中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 7,
        "来源局部预算": 7,
        "来源题总分": 26,
        "原评分边界": "人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...\n学生步骤：（2） 中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。\n学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1）\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K16_S2",
      "source_sample_id": "Political_ShortAns_70",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...",
      "学生步骤": "（3） 日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。",
      "教师评分": 6,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利；错误类型：步骤正确",
      "参考节点匹配": "抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强... 学生步骤：（3） 日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利 错误类型：步骤正确\n任务owner：抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 6,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利；抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利",
      "模型可见_学生作答行为": "（3） 日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 6,
        "来源局部预算": 6,
        "来源题总分": 26,
        "原评分边界": "人工给 6 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...\n学生步骤：（3） 日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K17_S0",
      "source_sample_id": "Political_ShortAns_189",
      "step_id": 0,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面： ① 促进农村土地流转与规模经营，提高了农业劳动生产率；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家... 学生步骤：家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面： ① 促进农村土地流转与规模经营，提高了农业劳动生产率； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力 错误类型：步骤正确\n任务owner：①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力",
      "模型可见_学生作答行为": "家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面： ① 促进农村土地流转与规模经营，提高了农业劳动生产率；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 14,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面： ① 促进农村土地流转与规模经营，提高了农业劳动生产率；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K17_S1",
      "source_sample_id": "Political_ShortAns_189",
      "step_id": 1,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "② 推动了先进农业技术的应用，提升了农产品的产量和品质；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家... 学生步骤：② 推动了先进农业技术的应用，提升了农产品的产量和品质； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质 错误类型：步骤正确\n任务owner：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "模型可见_学生作答行为": "② 推动了先进农业技术的应用，提升了农产品的产量和品质；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 14,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：② 推动了先进农业技术的应用，提升了农产品的产量和品质；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K17_S2",
      "source_sample_id": "Political_ShortAns_189",
      "step_id": 2,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率；错误类型：步骤正确",
      "参考节点匹配": "③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家... 学生步骤：③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力； 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率 错误类型：步骤正确\n任务owner：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率",
      "模型可见_学生作答行为": "③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 14,
        "原评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K17_S3",
      "source_sample_id": "Political_ShortAns_189",
      "step_id": 3,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家... 学生步骤：④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。 学生行为摘要：包含推理结论或最终判断 参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质 错误类型：步骤正确\n任务owner：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：50%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：50%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 4,
      "局部完成比例": 0.5,
      "归一化检索档位": 5,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "50%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "模型可见_学生作答行为": "④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 4,
        "来源题总分": 14,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K18_S0",
      "source_sample_id": "Political_ShortAns_6",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（1） 材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。",
      "教师评分": 4,
      "分数档位": "边界",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；①文化产业的发展需要相应的条件；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）；①文化产业的发展需要相应的条件",
      "学生行为摘要": "包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成... 学生步骤：（1） 材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。 学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆 参考节点匹配：（1）；①文化产业的发展需要相应的条件 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：（1）；①文化产业的发展需要相应的条件\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 4,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）；①文化产业的发展需要相应的条件；（1）；①文化产业的发展需要相应的条件",
      "模型可见_学生作答行为": "（1） 材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 4,
        "来源局部预算": 4,
        "来源题总分": 26,
        "原评分边界": "人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（1） 材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。\n学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）；①文化产业的发展需要相应的条件\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K18_S1",
      "source_sample_id": "Political_ShortAns_6",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（2） 答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。",
      "教师评分": 8,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：答案一：不赞同；（2）；错误类型：步骤正确",
      "参考节点匹配": "答案一：不赞同；（2）",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成... 学生步骤：（2） 答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。 学生行为摘要：包含推理结论或最终判断 参考节点匹配：答案一：不赞同；（2） 错误类型：步骤正确\n任务owner：答案一：不赞同；（2）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 8,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=答案一：不赞同；（2）；答案一：不赞同；（2）",
      "模型可见_学生作答行为": "（2） 答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 8,
        "来源局部预算": 8,
        "来源题总分": 26,
        "原评分边界": "人工给 8 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（2） 答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：答案一：不赞同；（2）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K18_S2",
      "source_sample_id": "Political_ShortAns_6",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。 （3） 意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。",
      "教师评分": 6,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同；错误类型：步骤正确",
      "参考节点匹配": "材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成... 学生步骤：答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。 （3） 意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同 错误类型：步骤正确\n任务owner：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 6,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同；材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同",
      "模型可见_学生作答行为": "答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。 （3） 意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 6,
        "来源局部预算": 6,
        "来源题总分": 26,
        "原评分边界": "人工给 6 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。 （3） 意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K19_S0",
      "source_sample_id": "Political_ShortAns_28",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...",
      "学生步骤": "（1） 观点：反对《现代汉语词典》收录西文字母词。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不；错误类型：步骤正确",
      "参考节点匹配": "（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字... 学生步骤：（1） 观点：反对《现代汉语词典》收录西文字母词。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不 错误类型：步骤正确\n任务owner：（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不；（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不",
      "模型可见_学生作答行为": "（1） 观点：反对《现代汉语词典》收录西文字母词。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 26,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...\n学生步骤：（1） 观点：反对《现代汉语词典》收录西文字母词。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K19_S1",
      "source_sample_id": "Political_ShortAns_28",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...",
      "学生步骤": "理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。",
      "教师评分": 6,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：理由：；理由：；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "理由：；理由：",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字... 学生步骤：理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。 学生行为摘要：涉及未运用原理或运用错误、知识点混淆 参考节点匹配：理由：；理由： 错误类型：未运用原理或运用错误、知识点混淆\n任务owner：理由：；理由：\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 6,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=理由：；理由：；理由：；理由：",
      "模型可见_学生作答行为": "理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=未运用原理或运用错误、知识点混淆；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 6,
        "来源局部预算": 6,
        "来源题总分": 26,
        "原评分边界": "人工给 6 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...\n学生步骤：理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：理由：；理由：\n错误类型：未运用原理或运用错误、知识点混淆"
      }
    },
    {
      "case_id": "K19_S2",
      "source_sample_id": "Political_ShortAns_28",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...",
      "学生步骤": "（2） 争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。 （3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
      "教师评分": 6,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；（3）；错误类型：步骤正确",
      "参考节点匹配": "（2）；（3）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字... 学生步骤：（2） 争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。 （3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（2）；（3） 错误类型：步骤正确\n任务owner：（2）；（3）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 6,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（2）；（3）；（2）；（3）",
      "模型可见_学生作答行为": "（2） 争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。 （3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 6,
        "来源局部预算": 6,
        "来源题总分": 26,
        "原评分边界": "人工给 6 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...\n学生步骤：（2） 争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。 （3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；（3）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K19_S4",
      "source_sample_id": "Political_ShortAns_28",
      "step_id": 4,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...",
      "学生步骤": "（3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（3）；（1）；错误类型：步骤正确",
      "参考节点匹配": "（3）；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字... 学生步骤：（3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：（3）；（1） 错误类型：步骤正确\n任务owner：（3）；（1）\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 26,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=（3）；（1）；（3）；（1）",
      "模型可见_学生作答行为": "（3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 26,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...\n学生步骤：（3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（3）；（1）\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K20_S0",
      "source_sample_id": "Political_ShortAns_163",
      "step_id": 0,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。希腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建“一带一路”的重要 项目，也是两国互利合作的典范。 2008年6月，中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35 年特许经营权；2016年4月，又以3.69亿欧元收购比港港务局67%的股权，全面接手一 号码头运营。为解决港口设备老化、桥吊装卸作业效率低、船舶压港严重等问题，该企 业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造。该企业向跨 国公司提供全球物流服务，如从中国生产基地运来的货物...",
      "学生步骤": "①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。",
      "教师评分": 14,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低；错误类型：步骤正确",
      "参考节点匹配": "④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。希腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建“一带一路”的重要 项目，也是两国互利合作的典范。 2008年6月，中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35 年特许经营权；2016年4月，又以3.69亿欧元收购比港港务局67%的股权，全面接手一 号码头运营。为解决港口设备老化、桥吊装卸作业效率低、船舶压港严重等问题，该企 业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造。该企业向跨 国公司提供全球物流服务，如从中国生产基地运来的货物... 学生步骤：①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低 错误类型：步骤正确\n任务owner：④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低\n任务检索目标：检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。\nowner映射：将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。\n任务错误模式：识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 14,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低",
      "模型可见_学生作答行为": "①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。；依赖规则=若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。；teacher boundary=参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 14,
        "来源局部预算": 14,
        "来源题总分": 14,
        "原评分边界": "人工给 14 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。希腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建“一带一路”的重要 项目，也是两国互利合作的典范。 2008年6月，中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35 年特许经营权；2016年4月，又以3.69亿欧元收购比港港务局67%的股权，全面接手一 号码头运营。为解决港口设备老化、桥吊装卸作业效率低、船舶压港严重等问题，该企 业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造。该企业向跨 国公司提供全球物流服务，如从中国生产基地运来的货物...\n学生步骤：①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低\n错误类型：步骤正确"
      }
    }
  ],
  "method_version": "ALL_TASKS_PERCENTAGE_OWNER_REINTERPRETATION_V30",
  "original_se_grade_rag_sha256": "f9caadfe0c12eab17d0932a691462e77611c39f43aba2a15764cf30a33493c5a",
  "model_visible_score_scale": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
  "judge_raw_teacher_score_visible": false,
  "strict_reject": false,
  "ratio_usage": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
  "direct_scoring_usage": "SOFT_CURRENT_OWNER_PERCENTAGE_CALIBRATION",
  "task_adapted_content_policy": "PRESERVE_AND_ENRICH",
  "task_retrieval_objective": "检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。",
  "owner_mapping_policy": "将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。",
  "semantic_boundary_policy": "学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。",
  "error_pattern_policy": "识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。",
  "dependency_policy": "若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。",
  "teacher_boundary_policy": "参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。"
}


==> anc/construction_example/compiled_skill.json <==
{
  "工作流程": [
    "[TASK-ADAPT V30 PERCENT] FinalJudge先从当前题官方评分指南、题干、满分、标准答案和analysis识别当前step命中的current-question owner及当前题预算B；禁止使用来源题分值建立B。",
    "[TASK-ADAPT V30 PERCENT] 历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
    "[TASK-ADAPT V30] 任务评分单位=采分点；owner定义=当前题参考答案中的关键知识点或原理；评分风格=采点给分，原理优先，材料结合",
    "[TASK-ADAPT V30] 先按评分单位执行：按参考答案中的采分点给分，每个采分点独立评分，不重复给分。",
    "[TASK-ADAPT V30] 原理准确且结合材料充分，给满分",
    "[TASK-ADAPT V30] 原理错误或未用原理，该点不给分或给少量辛苦分",
    "[TASK-ADAPT V30] 先识别当前题设问对应的知识模块（如文化创新、实践与认识、人生价值等），再对照参考答案采分点逐点评分。",
    "[TASK-ADAPT V30] 对每个采分点，先判断原理表述是否准确，再判断是否结合材料分析，最后看语言规范性。",
    "1. 通读学生答案，对照参考答案和评分标准，明确本题的采分点、分值分布和评分要求。",
    "2. 按题目设问顺序逐问或逐点评分，先判断是否答到核心原理或关键词，再判断是否结合材料展开分析。",
    "3. 对每个采分点，先看原理表述是否准确，再看材料结合是否充分，最后看语言表述是否规范。",
    "4. 综合各点得分，给出总分，并在必要时标注扣分原因。"
  ],
  "评分原则": [
    "[TASK-ADAPT V30] 任务评分单位=采分点；owner定义=当前题参考答案中的关键知识点或原理；评分风格=采点给分，原理优先，材料结合",
    "[TASK-ADAPT V30] 语义等价：学生表述与参考答案意思相近即可给分，不要求字字对应。",
    "[TASK-ADAPT V30] 语义非等价：原理错误或混淆知识点，即使材料分析合理，该点也不得分或酌情扣分。",
    "[TASK-ADAPT V30] 原理准确且结合材料充分，给满分",
    "[TASK-ADAPT V30] 原理错误或未用原理，该点不给分或给少量辛苦分",
    "[TASK-ADAPT V30] 采点给分，答到一点给一点的分，不重复给分。",
    "[TASK-ADAPT V30] 原理优先，原理错误或未用原理，即使材料分析合理，该点也不得分或酌情扣分。",
    "[TASK-ADAPT V30] 材料结合要求原理与材料有机结合，只罗列原理或只抄材料均不能得满分。",
    "采点给分：按参考答案中的关键点给分，答到一点给一点的分，不重复给分。",
    "原理优先：政治简答题必须准确运用学科原理，原理错误或未用原理，即使材料分析合理，该点也不得分或酌情扣分。",
    "材料结合：要求原理与材料有机结合，只罗列原理或只抄材料均不能得满分。",
    "鼓励多答：学生答案超出参考答案但言之有理，可酌情给分，但不超过该问总分。",
    "整体判断：若答案整体偏离题意，即使个别词句沾边，也不宜给高分。"
  ],
  "部分分规则": [
    "[TASK-ADAPT V30] 部分分仅按任务边界：边界=原理表述准确且结合材料充分；higher=准确运用学科原理，结合材料分析深入，要点齐全；lower=原理错误或未用原理，或材料结合不充分；confidence=0.95",
    "[TASK-ADAPT V30] 部分分仅按任务边界：边界=作答不完整或有遗漏；higher=作答完整，覆盖所有采分点；lower=遗漏关键要点或设问要求；confidence=0.9",
    "[TASK-ADAPT V30] 部分分仅按任务边界：边界=完全空白或答非所问；higher=有有效作答内容；lower=空白、只抄材料或与题目无关；confidence=0.95",
    "[TASK-ADAPT V30] 若答案超出参考答案但言之有理，可酌情给分",
    "[TASK-ADAPT V30] 若答案部分正确，按正确部分给分",
    "[TASK-ADAPT V30] 若答案字数过少但要点齐全，可给满分",
    "[TASK-ADAPT V30] 原理正确但材料分析不充分，可给该点一半左右的分。",
    "[TASK-ADAPT V30] 原理错误但材料分析合理，该点不给分或给少量辛苦分（不超过该点分值的1/3）。",
    "每个采分点通常有固定分值，答出核心原理或关键词给一半分，结合材料分析完整给满分。",
    "若原理正确但材料分析不充分，可给该点一半左右的分。",
    "若原理错误但材料分析合理，该点不给分或给少量辛苦分（不超过该点分值的1/3）。",
    "若答案要点不全，按答出的要点个数累计给分，不因缺要点而扣其他要点的分。",
    "若答案超出参考答案但符合题意，可酌情给分，但总分不超过该问满分。"
  ],
  "常见扣分": [
    "[TASK-ADAPT V30] 原理准确且结合材料充分，给满分",
    "[TASK-ADAPT V30] 原理错误或未用原理，该点不给分或给少量辛苦分",
    "[TASK-ADAPT V30] 作答不完整或有遗漏，按要点给分",
    "[TASK-ADAPT V30] 若答案超出参考答案但言之有理，可酌情给分",
    "[TASK-ADAPT V30] 若答案部分正确，按正确部分给分",
    "原理表述错误或混淆知识点，如将辩证否定观说成全盘否定。",
    "未运用学科原理，仅凭日常经验或常识作答。",
    "只罗列原理，未结合材料分析，或材料提取不充分。",
    "作答不完整，遗漏关键要点或设问要求。",
    "语言不规范，口语化严重，缺乏学科术语。",
    "答案偏离题意，答非所问。"
  ],
  "零分情况": [
    "[TASK-ADAPT V30] 原理准确且结合材料充分，给满分",
    "[TASK-ADAPT V30] 原理错误或未用原理，该点不给分或给少量辛苦分",
    "[TASK-ADAPT V30] 作答不完整或有遗漏，按要点给分",
    "[TASK-ADAPT V30] 完全空白或答非所问，给零分",
    "答案完全空白或只抄写题目材料，无任何有效作答。",
    "答案内容与题目要求完全无关，如答其他学科知识。",
    "答案严重违背学科基本原理，如宣扬错误观点。",
    "答案仅重复题目或材料，未作任何分析。"
  ],
  "高分情况": [
    "[TASK-ADAPT V30] 达到higher边界：边界=原理表述准确且结合材料充分；higher=准确运用学科原理，结合材料分析深入，要点齐全；lower=原理错误或未用原理，或材料结合不充分；confidence=0.95",
    "[TASK-ADAPT V30] 达到higher边界：边界=作答不完整或有遗漏；higher=作答完整，覆盖所有采分点；lower=遗漏关键要点或设问要求；confidence=0.9",
    "[TASK-ADAPT V30] 达到higher边界：边界=完全空白或答非所问；higher=有有效作答内容；lower=空白、只抄材料或与题目无关；confidence=0.95",
    "[TASK-ADAPT V30] 若答案超出参考答案但言之有理，可酌情给分",
    "[TASK-ADAPT V30] 若答案部分正确，按正确部分给分",
    "[TASK-ADAPT V30] 若答案字数过少但要点齐全，可给满分",
    "准确运用学科原理，原理表述完整、规范。",
    "原理与材料结合紧密，分析深入、逻辑清晰。",
    "要点齐全，覆盖参考答案所有采分点。",
    "语言精炼，学科术语使用恰当，无明显错误。",
    "答案结构清晰，分点作答，层次分明。"
  ],
  "边界说明": [
    "[TASK-ADAPT V30 PERCENT] 按PreJudge局部完成百分比的s-1/s/s+1档位检索，不改变retriever。",
    "[TASK-ADAPT V30 PERCENT] 不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
    "[TASK-ADAPT V30 PERCENT] FinalJudge不得看到、恢复、猜测或引用历史教师绝对分和来源局部预算。",
    "[TASK-ADAPT V30 PERCENT] 百分比RAG是软参考，不是硬上限、固定单价或BASE替代；冲突时以当前题完整BASE为准。",
    "[TASK-ADAPT V30] duplicate：同一采分点重复作答不重复给分。",
    "[TASK-ADAPT V30] dependency：若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。",
    "[TASK-ADAPT V30] 语义等价：学生表述与参考答案意思相近即可给分，不要求字字对应。",
    "[TASK-ADAPT V30] 语义非等价：原理错误或混淆知识点，即使材料分析合理，该点也不得分或酌情扣分。",
    "[TASK-ADAPT V30] 边界=原理表述准确且结合材料充分；higher=准确运用学科原理，结合材料分析深入，要点齐全；lower=原理错误或未用原理，或材料结合不充分；confidence=0.95",
    "[TASK-ADAPT V30] 边界=作答不完整或有遗漏；higher=作答完整，覆盖所有采分点；lower=遗漏关键要点或设问要求；confidence=0.9",
    "[TASK-ADAPT V30] 边界=完全空白或答非所问；higher=有有效作答内容；lower=空白、只抄材料或与题目无关；confidence=0.95",
    "若学生答案与参考答案表述不同但意思相近，可酌情给分，不要求字字对应。",
    "若学生答案超出参考答案但符合题意，可酌情给分，但总分不超过该问满分。",
    "若学生答案部分正确、部分错误，按正确部分给分，错误部分不扣分。",
    "若学生答案存在知识性错误，即使其他部分正确，也要酌情扣分。",
    "若学生答案字数过少但要点齐全，可给满分；若字数过多但要点不全，按要点给分。"
  ]
}


==> anc/construction_example/knowledge_input_full.json <==
[
  {
    "id": "Political_ShortAns_55",
    "question": "14．（ 26分）阅读材料，完成下列要求。  \n    冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好\n了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事\n业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜\n访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、\n地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同\n事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜\n。 \n    经过千辛万苦，历时半个世纪， 冯洪钱终于在 2008年完成了系列著作《民\n间兽医本草》， 共计 638万字，插图 2353幅。书中收录 3505种中草药，附\n方40000多则。《民间兽医本草 》“汇古今兽医本草之大成，集民间兽医经验\n之精华 ”，冯洪钱被誉为 “当代的李时珍 ”，被评为全国优秀科技工作者，并荣\n获全国五一劳动奖章。\n（1）结合材料，运用文化创新的知识，说明冯洪钱是如何在兽医中草药领域取\n得重大创新成果的。\n（2）结合材料，运用实践与认识的相关知识，分析实践在冯洪钱创作《民间兽\n医本草》过程中的作用。\n（3）结合学习冯洪钱的事迹，班级举行 “我的青春 •我的梦 ”主题班会，请你以 “\n理想 •奋斗 •价值 ”为关键词拟定一份要点式发言提纲 ，要求言简意赅 ，每个关\n键词对应相应要点， 总字数 100字左右。\n",
    "reference": "（1） \n①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新。  \n②广泛收集整理我国传统兽医中草药及药方，在继承传统中实现创新。  \n③收集国外最新科技成果，在借鉴、吸收国外优秀文化成果中推进创新。\n（2） \n实践是认识的基础 。亲身的实践和他人的实践为冯洪钱提供了研究课题 ，为《民\n间兽医本草》的创作积累了丰富的经验材料，验证了兽医中草药成果的科学\n性；兽医药研制及其畜病治疗实践中的成功应用，体现了创作《民间兽医本\n草》的目的和价值。\n（3）（ 6分）评分量表  \n关\n键\n词 答案示例  分\n值 评分要求  \n理\n想 理想是人生的奋斗目标和事业发展\n的强大动力，要求将个人需要同\n国家与社会的需要相结合，树立\n和坚定理想。  0～\n2\n分 仅答出 “理想是人生的奋斗目标和事\n业发展的强大动力 ”或“将个人需\n求同国家与社会的需要相结合 ”\n给一分。  \n奋\n斗     勤奋学习、用于实践、脚踏实地\n努力奋斗。  0～\n2\n分 仅答出 “勤奋学习 ”或“勇于实践 ”的给\n一分。  \n价以冯洪钱为榜样 ，在奉献社会中实现 0～答出 “在奉献社会中实现人生价值 ”相\n  值 人生价值，上青春无悔。  2\n分 近意思即可得 2分。  \n（围绕主题和关键词的其他答案，若言之有理，可酌情给分。）\n",
    "analysis": "（1）本题知识定位 “如何进行文化创新 ”，试题类型为措施类试题。首\n先我们要依据设问检索知识库，如何进行文化创新包含有哪些知识要点（文\n化创新的根本途径：立足社会实践；基本途径：继承传统、推陈出新；面向\n世界、博采众长等），然后提取材料关键词，通过关键词引出知识点，对接\n原理，正确调用知识。从材料中 “访过数百个兽医站、搜集民间处方 ”体现了\n在实践基础上进行创新，在继承传统中实现创新； “追踪国外的最新成果 ”体\n现了在借鉴、吸收国外优秀文化成果中推进创新。\n（2）本题考查实践与认识的关系，首先要总述：实践是认识的基础，实践决定\n认识。然后分开阐述实践决定认识的四个方面，并结合材料分析即可：①实\n践是认识的来源（提供了研究课题）；②实践是认识发展的动力（为《民间\n兽医本草》的创作积累了丰富的经验材料）；③实践是检验认识真理性的唯\n一标准（验证了兽医中草药成果的科学性）；④实践是认识的目的和归宿（\n兽医药研制及其在畜病治疗实践中的成果应用 ，体现了创作 《民间兽医本草 》\n  的目的和价值）\n（3）本题知识定位：如何实现人生价值，课本上从三个方面阐述了如何实现人\n生价值。围绕着 “价值 ”这个关键词，可以阐述 “要在劳动和奉献在创造价值，\n积极投身于为人民服务的实践，是实现人生价值的根本途径 ”；围绕着 “奋斗 ”\n这个关键词 ，可以阐述 “要在砥砺自我中走向成功 ，实现人生价值 ，需要充分\n发挥主观能动性，顽强拼搏、自强不息 ”；围绕着 “理想 ”这个关键词，可以阐\n述“实现人生价值 ，需要坚定的理想信念 ，把个人的理想与国家的需要相结合\n，坚持正确价值观的指引 ”，并结合自己的生活实际谈谈即可。\n",
    "total": 26,
    "steps": [
      {
        "response": "### 答案\n#### 一、文化创新\n1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。",
        "label": 3,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。",
        "label": 3,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "#### 二、实践与认识的关系\n1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。",
        "label": 3,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。",
        "label": 2,
        "errors": [
          "作答不完整或有遗漏"
        ]
      },
      {
        "response": "3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "#### 三、人生价值的实现\n1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。",
        "label": 1,
        "errors": [
          "作答不完整或有遗漏"
        ]
      },
      {
        "response": "2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 22
  },
  {
    "id": "Political_ShortAns_23",
    "question": "14．（ 26分）阅读材料，完成下列各题。  \n    中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药\n用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈\n，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香\n无出其右者 ”。 \n    不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依\n赖进口。  \n    1988年我国发现爱你了一颗野生龙脑樟树！  \n    科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍\n中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变\n了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成\n套设备，改进了创痛龙脑提取方法，来发了新产品；建立了中国第一个龙脑\n樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造\n  中医药文化品牌。\n（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。\n（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑\n（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。\n",
    "reference": "（1）科学技术是促进文化发展的重要因素。现代科技有利于培育珍惜\n中医药植物，开发新产品，促进中医药文化创新；有利于建立中医药植物资\n  源基因库，更好地传承中医药文化；网络等现代信息技术有利于中医药文化\n的传播，扩大中医药文化的影响。\n（2）辩证的否定是既肯定又否定，及克服又保留。辩证的否定要求立足实践、\n不断创新 。科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，\n创新发展思路，开发新产品，从而取得成功。\n（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；具体问题具体\n分析，国家扶持和发展特色中医药产业。\n",
    "analysis": "（1）问，本题以利用现代科技发展龙脑樟树、建立了中国第一个龙\n脑樟资源基因库、打造中医药文化品牌为背景考查现代科技的重要性，解答\n本题要做到两个准确把握：一是把握设问要求，即说明科技对文化的作用，\n回答出科技对文化发展的影响即可；二是把握材料，材料表明利用科技改进\n了传统的提取方法 ，积累并保存了大量数据 ，利用传媒打造中医药文化品牌 。\n由此，考生联系科技对文化创新、文化传承和传播的知识作答即可。\n（2）问的知识限定是辩证否定观，材料表明，龙脑开发的成功是在研究中医\n药典籍的基础上对传统龙脑提取方法进行改进的结果，这体现了批判继承与\n创新。\n（3）问的答案具有一定的开放性。考生在回答时，要联系材料运用相关哲学\n方法论，提出切实可行的建议。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。\n答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。",
        "label": 10,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。\n答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。",
        "label": 5,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。\n答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 19
  },
  {
    "id": "Political_ShortAns_7",
    "question": "14．（ 26分）阅读材料，完成下列各题。  \n材料一  \n  20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业\n发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化\n产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速\n成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规\n律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战\n略，推动文化产业跨越式发展，也许是不可多得  \n的“良机 ”。 \n材科二  \n  在我国改革开放的早期，文化成为招商引资的重媒介。近年来，在很多地方，\n文化不仅仅是 “陪衬红花的绿叶 ”，而且直接登上了经济舞台并扮演着重要的\n角色，实现了从 “文化搭台。经济唱戏 ”到“文化唱戏 ”的转变：据国家统计局的\n统计， 2009年以来，我国文化产业发展势头良好， 产值月均增幅达 l7%，其\n中电影、图书和舞台剧等， 收入增长更高达 20%以上。\n（1）运用哲学知识，对材料一中 “经济不景气成就文化产业发展是一条规律 ”的\n推断的合理性和严谨性作简要评析。\n（2）根据材料二，有人认为，从 “文化搭台 ”到“文化唱戏 ”，体现了人们对文化\n功能认识的深化。你赞同这种看法吗？运用文化知识简要说明理由。\n（3）面对激烈的国际竞争，提升我国文化产业竞争力的意义何在？请对制定文\n化强省（市）战略提出方法论的建议。\n",
    "reference": "（1） \n①文化产业的发展需要相应的条件 。经济不景气时 ，经济结构调整的压力和人们\n对精神文化的需求，为文化产业发展提供了契机。美日韩的例子也说明了该\n推断有一定合理性；  \n  ②规律是事物运动的本质 、必然、稳定的联系 。经验有一定的事实基础 ，但不同\n于规律。把悠闲地经验提升为普遍规律，是不严谨的。\n（2） \n答案一：不赞同。文化具有满足人们精神需要，为经济社会发展提供思想保证 、\n精神动力 、智力支持等功能 。材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调\n了文化的经济功能，而忽视了其他功能。  \n答案二：赞同。 “文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到\n文化本身的经济功能。文化产业的快速发展，体现了文化具有满足人们精神\n需要等功能。\n（3） \n①文化是国家核心竞争力的重要因素 。发展文化产业 ，能提升我国综合国力 ，掌\n握国际竞争主动权。  \n②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分\n析。\n",
    "analysis": "（1）问时，要坚持一分为二的观点结合材料和教材中的相关知识点进行\n全面分析。\n（2）问时，考生要结合文化的相关知识来说明从 “文化搭台 ”到“文化唱戏\n”是否体现了人们对文化功能认识的深化 。要从只强调文化的经济功能 ，而忽\n视其他功能来说明不赞同的理由。要从认识到文化对经济的服务功能，到认\n识到文化本身的经济功能来说明赞同的理由。\n（3）问的第一小问时，考生要从文化对综合国力的影响这一方面来说明\n \n的第二小问时，考生可从借鉴经验，但要从本省的实际出发，具\n 体问题具体分析等角度来组织答案。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）\n材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。",
        "label": 4,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（2）\n答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。",
        "label": 7,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（3）\n提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。",
        "label": 5,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      }
    ],
    "manual_label": 16
  },
  {
    "id": "Political_ShortAns_8",
    "question": "13．（ 26分）阅读材料，回答下列问题。  \n改革开放以来，我国高度重视科技创新在经济社会发展中的作用。  \n材料一 1993年  八届全国人大常委会第二次会议通过《中华人民共和国科学技\n术进步法》  \n      1997年  八届人大常委会对科技进步的实施情况进行执法检查  \n      2003年  100名人大代表在十届全国人大一次会议上提出关于修改科技进\n步法的议案  \n      2004年  十届全国人大常委会将修订科技进步法列入人大理发规划项目，\n并向社会各界管饭征求意见建议  \n      2006年  十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议案\n涉及科技进步法修改、科技成果转换、促进自主创新以及教育体制改革等  \n      2007年  修订后的科技进步法在十届全国人大常委会第三十一次会议获\n得通过  \n      2010年  十一届全国人大常委会对新修订的科技进步法执法检查  \n材料二  我国某汽车企业坚持走自主创新之路 ，已经完全掌握了发动机 、变速器、\n底盘三大核心部件的生产和制造技术，创建了具有世界先进水平的两大发动\n  机品牌，截至 2009年9月，该企业累计申请专利  4003件。获得授权专利 2414\n件。在国内汽车行业中遥遥领先 ，该企业先后通过 ISO9001，ISO/TS16949 等\n国际质量体系认证 。2009年该企业销售达 50万辆，连续 9年蝉联中国企业自\n主品牌汽车销量冠军 ，连续 7年成为中国最大分乘用车出口企业 。10多年来，\n该企业已经让 100多万消费者实现了拼车梦。\n（1）结合材料一，说明全国人大代表，全国人大在推动我国科技进步中行使的\n职权及其作用。（ 12分）\n（2）结合材料二和所学经济知识，分析自主创新对该企业发展的作用。假设你\n是企业经营者，你该采取哪些措施来增强企业的自主创新能力？\n",
    "reference": "（1） \n①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n社会发展要求。  \n②全国人大是最高国家权力机关 ，全国人大及其常委会行使立法权 ，制定并完善\n科技进步法，为我国科技进步提供了法律保障。  \n③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法\n的贯彻实施。\n（2） \n作用：  \n①有利于开发新产品，提高产品科技含量，打造自主品牌；  \n②有利于提高产品质量，提高市场竞争力，扩大产品销量；  \n③有利于提高劳动生产率，降低生产成本，增加企业利润。  \n措施：  \n加大研究开发经费投入 ；吸引优秀的技术人才 ；鼓励员工参与企业创新活动 ；通\n过奖金、股权等方式激励科技人员；与大学、科研机构进行科技合作；积极\n申请专利，保护知识产权。\n",
    "analysis": "（1）本题要求结合材料，说明全国人大代表、全国人大在推动我国科\n技进步中行使的职权及其作用。答题的思路是要分两个主体去探讨行使的职\n权及发挥的作用：一是全国人大代表，根据材料可知，全国人大代表提出了\n修改科技进步法的议案，行使了提案权。全国人大代表代表人民的意志和利\n益，所以行使好提案权有利于更好地反映人民的意愿。二是全国人大，根据\n材料可知，全国人大及其常委会制定并完善科技进步法，行使了立法权，这\n样做得作用是为我国科技进步提供了法律保障。同时，全国人大常委会开展\n执法检查，行使的是监督权，这样做有利于科技进步法的贯彻实施。\n（2）解读材料二中 “质量体系认证 、自主品牌 ”等关键信息 ，从产品的技术含量 、\n质量、企业利润增加和竞争力增强等方面分析自主创新对企业的作用。依据\n材料二中 “专利申请 ”的信息，调动企业经营的知识 ，从投入、知识产权保护 、\n激发创新活力几方面说明措施。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）\n① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "（2）\n作用：\n① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力；\n② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；",
        "label": 3,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "",
        "label": 2,
        "errors": [
          "材料提取不充分"
        ]
      },
      {
        "response": "② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；\n③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "措施：\n① 增加研究开发投入，确保资金支持到位；",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "② 吸引和培养优秀技术人才，建立高素质研发团队；",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "③ 鼓励员工参与创新活动，激发内部创造力；\n④ 通过奖金、股权激励等方式激励科技人员积极性；",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "⑤ 加强与高校和科研机构的合作，推动技术创新；",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "④ 通过奖金、股权激励等方式激励科技人员积极性；\n⑤ 加强与高校和科研机构的合作，推动技术创新；\n⑥ 积极申请专利，保护知识产权，维护技术成果。",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 25
  },
  {
    "id": "Political_ShortAns_108",
    "question": "14．（ 12分）阅读材料，完成下列要求。  \n    为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美\n术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力\n量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开，\n群众文化生活不断丰富。  \n    2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化\n服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服\n务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共\n文化服务向标准化、均等化、专业化发展。\n（1）概括材料所体现的政府、人大和人民三者之间的关系，并分析当前政\n府履行公共文化服务职能特点。\n",
    "reference": "关系：  \n①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人\n，国家一切权力属于人民 ，人民通过民主选举选出代表 ，组成国家权力机关 ，\n即各级人民代表大会，人民代表大会对人民负责，受人民监督。  \n②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关\n，是人民意志的执行者和利益的捍卫者。  \n③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大\n监督，全国人大是我国的立法机关，政府坚持依法行政，需要遵守宪法和法\n律。  \n特点：  \n①依法行政，履职行为规范，政府主体责任明确。  \n②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确。  \n③创新公共文化服务方式，公共文化服务的能力提高。\n",
    "analysis": "本题要求概括材料所体现的政府 、人大和人民三者之间的关系 ，并分析\n当前政府履行公共文化服务职能特点。共两小问。  \n第一小问，要求说明政府、人大和人民三者之间的关系。此题较为简单，首先 ，\n我国是人民民主专政的社会主义国家，人民民主专政是我国的国体和社会主\n义制度中最根本的制度，人民代表大会制度是我国的根本政治制度，人民代\n表大会的代表由民主选举产生，对人民负责，受人民监督。其次，我国政府\n  是国家行政机关，人民的利益与政府的利益相一致，政府必须坚持对人民负\n责的原则和为人民服务的宗旨。最后，全国人民代表大会是最高国家权力机\n关，全国人民代表大会在我国的国家机构中居于最高地位，政府由其产生，\n对其负责，受其监督。  \n第二小问，要求分析当前政府履行公共文化服务职能特点，此为体现类试题： “\n地方政府通过资金补助、政府购买等方式支持社会力量承办公共文化活动、\n参与公共文化服务 ，基层文化活动如火如荼地展开 ，群众文化生活不断丰富 ”\n体现了政府在转变其职能， 注重对人民的服务职能 ；“以法律形式明确了各级\n人民政府是承担公共文化服务的责任主体 ”体现了政府依法行政 ，政府主体责\n任明确； “推动公共文化服务向标准化、均等化、专业化发展 ”体现了公共服\n务的内容具体明确。\n",
    "total": 12,
    "steps": [
      {
        "response": "（1）关系：\n①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "特点：\n①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。",
        "label": 1,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 11
  },
  {
    "id": "Political_ShortAns_151",
    "question": "14．（12分）阅读材料，完成下列要求。\n祁连山是我国西部重要生态安全屏障，是我国生物多样性保护优先区域。但\n由于违规开发矿产资源、偷排污染物屡禁不止，生态环境遭到严重破坏。\n2017年2月至3月，党中央、国务院有关部门组成中央督查组就祁连山生\n态破坏问题开展专项督查。同年7月，中共中央办公厅、国务院办公厅发出\n通报，根据党纪国法的有关规定，按照权责一致的原则，对负有主要领导责\n任的相关领导干部予以行政撤职和党内严重警告等处分。通报强调，要强化\n生态环境保护主体责任，抓紧建立生态环境保护责任清单，落实生态安全责\n任制。\n2018年3月，新修正的《中华人民共和国宪法》写入推动生态文明建设的内\n容，明确规定生态文明建设为国务院行使的职权。\n结合材料并运用政治生活知识，分析追责问责在生态文明建设中的重要意义。",
    "reference": "①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人\n民对美好生活的需要；\n②建立责任清单，落实责任制，有利于强化政府履行生态文明建设的职能；\n③强调权责一致，明确主体责任，依法问责，有利于提高政府在生态治理中的公\n信力和政府威信。\n",
    "analysis": "本题要求结合材料并运用政治生活知识，分析追责问责在生态文明建设\n中的重要意义。属于意义类主观试题，知识限定不明确。依据材料中的关键\n词和考查方向可以做如下解答：可从政府的工作原则入手。政府坚持对人民\n负责的工作原则，追责问责，是对人民负责原则的要求，生态安全关系人民\n利益，追责问责有利于保护生态环境，满足人民对美好生活的需要；可从政\n府的职能入手。政府履行生态文明建设的职能，通报强调建立责任清单，落\n实责任制，有利于强化政府履行职能，进一步提高政府为人民服务的能力和\n水平；可从政府的权威入手。通报强调权责一致，落实主体责任，依法问责，\n有利于提高政府在生态治理中的公信力，树立政府威信。\n",
    "total": 12,
    "steps": [
      {
        "response": "追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。",
        "label": 8,
        "errors": [
          "未运用原理或运用错误、知识点混淆",
          "材料提取不充分"
        ]
      }
    ],
    "manual_label": 8
  },
  {
    "id": "Political_ShortAns_22",
    "question": "14．（ 26分）阅读材料，完成下列各题。  \n    中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药\n用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈\n，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香\n无出其右者 ”。 \n    不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依\n赖进口。  \n    1988年我国发现爱你了一颗野生龙脑樟树！  \n    科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍\n中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变\n了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成\n套设备，改进了创痛龙脑提取方法，来发了新产品；建立了中国第一个龙脑\n樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造\n  中医药文化品牌。\n（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。\n（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑\n（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。\n",
    "reference": "（1）科学技术是促进文化发展的重要因素。现代科技有利于培育珍惜\n中医药植物，开发新产品，促进中医药文化创新；有利于建立中医药植物资\n  源基因库，更好地传承中医药文化；网络等现代信息技术有利于中医药文化\n的传播，扩大中医药文化的影响。\n（2）辩证的否定是既肯定又否定，及克服又保留。辩证的否定要求立足实践、\n不断创新 。科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，\n创新发展思路，开发新产品，从而取得成功。\n（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；具体问题具体\n分析，国家扶持和发展特色中医药产业。\n",
    "analysis": "（1）问，本题以利用现代科技发展龙脑樟树、建立了中国第一个龙\n脑樟资源基因库、打造中医药文化品牌为背景考查现代科技的重要性，解答\n本题要做到两个准确把握：一是把握设问要求，即说明科技对文化的作用，\n回答出科技对文化发展的影响即可；二是把握材料，材料表明利用科技改进\n了传统的提取方法 ，积累并保存了大量数据 ，利用传媒打造中医药文化品牌 。\n由此，考生联系科技对文化创新、文化传承和传播的知识作答即可。\n（2）问的知识限定是辩证否定观，材料表明，龙脑开发的成功是在研究中医\n药典籍的基础上对传统龙脑提取方法进行改进的结果，这体现了批判继承与\n创新。\n（3）问的答案具有一定的开放性。考生在回答时，要联系材料运用相关哲学\n方法论，提出切实可行的建议。\n",
    "total": 26,
    "steps": [
      {
        "response": "14．（26分）阅读材料，完成下列各题。\n中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药\n用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈\n，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香\n无出其右者 ”。\n不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依\n赖进口。\n1988年我国发现了一颗野生龙脑樟树！\n科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍\n中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变\n了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成\n套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑\n樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造\n中医药文化品牌。\n（1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。\n答：现代科技能够促进中医药文化的现代化和国际化，例如科研人员利用现代科技成功培育万亩龙脑樟树原料体，研制了天然龙脑工业化提取设备，这些都体现了现代科技对中医文化发展的积极作用。同时，现代科技也有助于中医药文化资源的保护与传承，如建立基因库、保存珍贵数据等措施。此外，现代传播手段如电视和网络也被用来扩大中医药文化的影响力。\n（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。\n答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。",
        "label": 0,
        "errors": [
          "未运用原理或运用错误、知识点混淆",
          "未联系实际进行作答"
        ]
      },
      {
        "response": "（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。\n答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
        "label": 2,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "",
        "label": 8,
        "errors": [
          "未运用原理或运用错误、知识点混淆",
          "材料提取不充分"
        ]
      },
      {
        "response": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。\n答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。\n（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。\n答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
        "label": 0,
        "errors": []
      }
    ],
    "manual_label": 10
  },
  {
    "id": "Political_ShortAns_139",
    "question": "13．（ 14分）阅读材料，完成下列要求。  \n材料一  \n \n资料来源：《国民经济和社会发展统计公报》（ 2013～2017年）  \n材料二  \n    为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政\n策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作\n报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。  \n    近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年\n财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。\n（1）简要说明材料一包含的经济信息。\n（2）结合材料，分析企业税负降低与财政收入增长之间的经济联系。\n",
    "reference": "（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步\n逐年增加，说明了国家经济发展稳重有进、稳中向好，税收是财政收入的主\n要来源。\n（2） \n①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平\n是根本，合理的分配政策有利于处理好国家、企业和个人的关系，促进经济\n良性运行；  \n②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增\n加科技研发投入、优化经营管理、培养人才，从而增强企业内生动力，助推\n企业腾飞；  \n③企业科技创新能力增强 、管理结构优化 ，增强了企业持续盈利能力 、纳税能力\n和国家经济发展水平，从长远来看，有助于增加国家财政收入。\n",
    "analysis": "（1）本题要求说明材料一包含的经济信息。是一道简单的问答试题，\n依据材料中的关键词和考查方向可以做如下解答：根据图表可知， 2013年\n﹣2017年五年间，全国公共财政收入和税收收入均稳步逐年增加，说明了国\n家经济发展稳重有进、稳中向好，税收是财政收入的主要来源。\n（2）本题要求结合材料，分析企业税负降低与财政收入增长之间的经济联系。\n属于分析说明类主观试题， 依据材料中的关键词和考查方向可以做如下解答 ：\n经济发展水平和分配政策是影响国家财政收入的主要因素，其中经济发展水\n平是根本，合理的分配政策有利于处理好国家、企业和个人的关系，促进经\n济良性运行；国家企业降税减负，短期内减少国家财政收入，企业生产经营\n  成本降低，有利于增加科技研发投入、优化经营管理、培养人才，从而增强\n企业内生动力，助推企业腾飞；实行扩张性财政政策，减少企业税负，企业\n科技创新能力增强、管理结构优化，增强了企业持续盈利能力、纳税能力和\n国家经济发展水平，从长远来看，有助于增加国家财政收入。\n",
    "total": 14,
    "steps": [
      {
        "response": "（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。",
        "label": 6,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。",
        "label": 3,
        "errors": [
          "作答不完整或有遗漏",
          "未运用原理或运用错误、知识点混淆"
        ]
      }
    ],
    "manual_label": 9
  },
  {
    "id": "Political_ShortAns_236",
    "question": "40．阅读材料，完成下列要求。\n中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚\n持共产主义理想和社会主义信念。\n心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这\n是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁\n肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年\n轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产\n党人以自己的奋斗牺牲，彰显了对马克思主义的信仰、对社会主义和共产主义的信念的无限\n忠诚。\n江山就是人民，人民就是江山，长征途中红军战士“半条被子”的故事使老百姓认识到\n“共产党是只有一床被子也要分一半给你的好人”。中共七大通过的党章强调“中国共产党\n人必须具有全心全意为中国人民服务的精神”。新中国的第一部宪法明确“一切权力属于人\n民”。改革开放以来，我们党坚持“把人民拥护不拥护、赞成不赞成、高兴不高兴、答应不\n答应作为衡量一切工作得失的根本标准”。进入新时代，我们党提出“人民对美好生活的向\n往，就是我们的奋斗目标”，中国共产党始终以人民为标尺，持之以恒答好人民考卷，赢得28了广大人民群众的衷心拥护和支持，中华民族迎来了从站起来、富起来到强起来的伟大飞跃。\n（1）坚定理想信念是共产党人经受住任何考验的精神支柱，运用文化生活的知识并结合材\n料加以说明。\n（2）运用党的群众观点的知识并结合材料，阐明为什么中国共产党能赢得广大人民群众的\n衷心拥护和支持。\n（3）班级举行“请党放心，强国有我”主题班会，请列举两个发言要点。（要求主旨鲜明，\n朗朗上口，每个要点在15个字以内。）\n",
    "reference": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式。一\n代代的共产党人始终坚定理想信念，树立正确的历史观、民族观、国家观，经受了各种考验，\n推动社会进步发展。②优秀的文化增强人的精神力量。崇高的理想信念，始终是共产党人保\n持先进性的精神动力、精神支撑，他们坚持不忘初心、不移其志，披荆斩棘、奋力前行，为\n实现中华民族伟大复兴接续奋斗。③理想指引人生方向，信念决定事业成败，理想信念是中\n国共产党人的政治灵魂，无数共产党员为了理想信念，高扬爱国主义为核心的民族精神，不\n畏牺牲，无私奉献，推动实现民族振兴、国家富强。\n（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，\n全心全意为人民服务，一切向人民群众负责，虚心向人民群众学习。之所以能赢得广大人民\n群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握\n群众生产、生活情况，坚持人民利益至上；始终以人民为标尺，答好人民的考卷，真正做到\n了一切向人民群众负责；满足人民的关切、期待，深人群众调查研究，虚心向人民群众学习，\n从群众中获取智慧和办法；坚持人民主体地位、相信依靠人民群众，带领人民群众迎来了从\n站起来、富起来到强起来的伟大飞跃。\n（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为；努力学习科学文化知\n识，全面提高个人素质；锤炼品德修养，打牢道德根基。\n",
    "analysis": "【分析】背景素材：党坚定理想信念、坚守人民立场\n考点考查：文化对人的影响、理想信念、群众观点等\n能力考查：获取和解读信息、调动和运用知识、描述和阐述事物\n核心素养：政治认同\n【小问1详解】\n第一步：审设问。（明确主体、作答范围、问题限定和作答角度。）29本题需要调用文化生活的有关知识，说明坚定理想信念是共产党人经受任何考验的精神支\n柱。回答此类问题一般按照“必要性+重要性+意义”作答。\n第二步：审材料。（通过标点符号、段落等，提取材料有效信息。）\n有效信息①：不同时期共产党人相同的奉献、牺牲事迹。→可联系理想信念作为一种精神力\n量，影响人的认识活动、实践活动和思维方式。\n有效信息②：理想鼓舞共产党人奋斗前行。→可联系优秀的文化增强人的精神力量。\n有效信息③：为了理想经得住各种考验。→可得出理想信念、民族精神作用。\n第三步：整合信息，组织答案。\n得分点①：理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式+分析\n材料。\n得分点②：优秀的文化增强人的精神力量+分析材料。\n得分点③：理想信念、民族精神作用+分析材料。\n【小问2详解】\n第一步：审设问。（明确主体、作答范围、问题限定和作答角度。）\n本题需要调用党的群众观点的知识并结合材料，阐明为什么中国共产党能赢得广大人民群众\n的衷心拥护和支持。回答为什么能这类问题可用定点法，具体可按定点、联系、梳理、作答\n四个环节完成。\n第二步：审材料。（通过标点符号、段落等，提取材料有效信息。）\n有效信息①：设问要求群众观点。→可联系人民群众是社会历史的主体，要求我们坚持群众\n观点，相信人民群众自己解放自己，全心全意为人民服务，一切向人民群众负责，虚心向人\n民群众学习。\n有效信息②：关心掌握群众生产、生活情况。→可联系全心全心全意为人民服务。\n有效信息③：以人民为标尺，答好人民的考卷。→可得出一切向人民群众负责。\n有效信息④：从群众中获取智慧和办法。→可得出虚心向人民群众学习。\n有效信息⑤：带领人民群众迎来了从站起来、富起来到强起来的伟大飞跃。→可得出相信依\n靠人民群众。\n第三步：整合信息，组织答案。\n得分点①：人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放\n自己，全心全意为人民服务，一切向人民群众负责，虚心向人民群众学习。\n得分点②：全心全心全意为人民服务+分析材料。30得分点③：一切向人民群众负责+分析材料。\n得分点④：虚心向人民群众学习+分析材料。\n得分点⑤：相信依靠人民群众+分析材料。\n【小问3详解】\n第一步：审设问，明确主体、作答范围、问题限定和作答角度。\n本题的设问是某班准备开展“强国有我，请党放心”主题班会，请你列出两条发言要点。\n本小问是一道开放性试题，只要言之有理，不出现知识性错误即可。\n第二步：整合信息，组织答案。\n得分点①：传承红色基因，争做红色传人或坚定理想信念，主动担当作为。\n得分点②：努力学习科学文化知识，全面提高个人素质或锤炼品德修养，打牢道德根基。\n【点睛】开放性试题：\n对开放性题目，要用好发散思维方式。\n解答好开放题切记要从多角度思考问题，联系社会生活实际，从教材内外知识的结合上来回\n答问题，要有自己的见解和创新。\n教材知识主要是理论知识，自己的见解和创新可以是自己的生活累积，也可是学习的感悟，\n等等．\n",
    "total": 26,
    "steps": [
      {
        "response": "以下是对该问题的回答：\n---\n### 一、坚定理想信念是共产党人经受考验的精神支柱\n1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。",
        "label": 2,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "---\n### 二、中国共产党赢得人民群众衷心拥护和支持的原因\n1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。",
        "label": 2,
        "errors": [
          "未运用原理或运用错误、知识点混淆",
          "作答不完整或有遗漏"
        ]
      },
      {
        "response": "2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。\n3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "---\n### 三、主题班会发言要点\n1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "---\n希望以上回答对你有所帮助！",
        "label": 0,
        "errors": []
      }
    ],
    "manual_label": 20
  },
  {
    "id": "Political_ShortAns_173",
    "question": "13．（26分）阅读材料，完成下列要求。\n推动形成全面开放新格局是党中央的决策部署。\n材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法\n权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。\n商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行\n等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外\n商投资法（草案）》。\n2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会\n征求意见。2019年3月，十三届全国人大二次会议审议通过《中华人民共和国外商投资\n法》。\n材料二\n近几年中国新能源汽车发展迅速，生产企业已达200多家，产业集群优势明显。\n2018年，中国取消新能源汽车外资股比限制，允许该领域实行外资独资经营。新通过的\n《外商投资法》对外商投资实行准入前的国民待遇加负面清单管理制度。\n某公司是国外一家具有全球影响力的新能源汽车企业，其设计与生产理念同当前\n全球先进制造、绿色能源、智能制造高度契合，2018年该公司入选世界品牌500强。2019\n年1月，该公司决定在上海投资70亿美元开工建设集新能源汽车的研发、制造、销售等\n功能于一体的超级工厂，预计年生产纯电动汽车50万辆。\n2018年，中国新能源汽车产销分别完成127万辆和125.6万辆，比上年分别增长\n59.9%和61.7%．市场预测，到2028年新能源汽车在中国的销量将超过1100万辆。\n（1）结合材料一，运用政治生活知识说明外商投资法的制定是如何体现依法治国方略的。\n（2）结合材料二，运用经济生活知识分析该公司为何在中国投资建设新能源汽车工厂。",
    "reference": "（1）\n①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；\n②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序\n中的体现；\n③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量；\n④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据。\n（2）\n①该公司的新能源汽车技术先进、品质上乘，具有市场竞争力；\n②中国市场大、需求旺，产品有广阔的销售前景；\n③中国产业技术基础良好，利用国产供应链降低成本的空间大；\n④中国营商环境日益优化，外商投资权益能够得到保障。\n",
    "analysis": "（1）本题题目类型体现类主观试题，答题范围：政治生活，要求结合材料一说\n明外商投资法的制定是如何体现依法治国方略的。通读材料内容可知，“党的十九大要求\n实行高水平的贸易和投资自由化便利化政策，保护外商投资合法权益，制定外资基础性\n法律列入《全国人大常委会2018年立法工作计划》”体现了坚持党对外商投资法立法工\n作的领导，体现了社会主义法治的根本要求；“全国人大常委会审议通过《中华人民共和\n国外商投资法》”体现了全国人大及其常委会制定立法计划、审议通过法律草案，是人民\n当家作主在立法程序中的体现；“经征求中央财办、外交部、财政部、人民银行等72个\n中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外商投资\n法（草案）》”、“全国人大常委会初次审议这一草案并在中国人大网公布，向社会征求意\n见”体现了相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立\n法质量；“十三届全国人大二次会议审议通过《中华人民共和国外商投资法》”体现了立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据。\n（2）本题题目类型原因类主观试题，答题范围：经济生活，要求结合材料二分析该公司\n为何在中国投资建设新能源汽车工厂。由材料二中的“是国外一家具有全球影响力的新\n能源汽车企业，其设计与生产理念同当前全球先进制造、绿色能源、智能制造高度契合，\n入选世界品牌500强”表明该公司的新能源汽车技术先进、品质上乘，具有市场竞争力；\n“近几年中国新能源汽车发展迅速，产业集群优势明显”表明中国市场大、需求旺，产\n品有广阔的销售前景，且产业技术基础良好，利用国产供应链降低成本的空间大；“取消\n新能源汽车外资股比限制，允许该领域实行外资独资经营，新通过的《外商投资法》对\n外商投资实行准入前的国民待遇加负面清单管理制度”表明中国营商环境日益优化，外\n商投资权益能够得到保障。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）\n① 制定外商投资法体现了党和政府依法治国、科学立法的原则；",
        "label": 1,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性；",
        "label": 2,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "③ 法律草案向社会公开征求意见，体现了民主立法的精神；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "④ 该法的制定是为了规范外商投资管理，促进对外开放。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "（2）\n① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间；",
        "label": 3,
        "errors": [
          "材料提取不充分",
          "作答不完整或有遗漏"
        ]
      },
      {
        "response": "② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争；",
        "label": 3,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。",
        "label": 3,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 18
  },
  {
    "id": "Political_ShortAns_26",
    "question": "13．（ 26分）阅读材料，完成下列要求。  \n十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣\n。 \n  材料一  \n2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改\n革。  \n2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主\n义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。  \n2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会\n主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值\n体系建设，提出文化改革发展的重大举措和加强与改进党对文化工作的领导\n等要求。  \n2012年，党的十八大报告提出必须走中国特色社会主义文化发展道路，扎实推\n进社会主义文化强国建设。  \n材料二  \nH剧团是一家国有经营性文化单位 。在加快文化体制改革方针的指引下 ，H剧团\n结合自身发展于 2007年改制为演艺有限责任公司 。经过 6年的努力 ，该演艺\n公司获得了良好的经济效益和社会效益。其改制前后的对比如下表：  \n项目  改制前  改制后  \n资金来源  财政拨款  自负盈亏  \n组织结构  团长负责制  股东会、董事会和监事会领导下的总经理负\n责制  \n分配制度  按职称、工龄分配  按贡献大小分配  \n相关职能\n部门  演出部、后勤保障部  创作部、演出部、营销部、后勤保障部  \n演出机制  政府采购，服务于政府\n等机关团体 ；年均 5～\n7场次  市场化营销、面向社会提供菜单式服务；年\n均100多场次  \n经济效益\n与社会\n影响  剧团发展缓慢、演职员\n收入低；以传统节目\n为主，节目数量少、公司快速发展、演职员收入大幅增长；传统\n节目得以保留 ，反映社会发展 、群众喜闻\n乐见的新节目不断推出，多个节目获奖  \n  获奖少\n（1）结合材料一 ，运用政治生活知识 ，说明在社会主义文化强国的建设过程中 ，\n中国共产党是如何发挥领导作用的。\n（2）结合材料二和所学知识，分析该演艺公司取得成功的经济原因。\n",
    "reference": "（1） \n①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位\n和奋斗目标。  \n②确立推进文化改革发展的指导思想，发挥社会主义核心价值体系的引领作用 ，\n对文化改革发展作出全面部署。  \n③把握文化发展规律，健全领导体制机制，增强领导文化建设本领。\n（2） \n①改制后，公司经营战略目标明确，市场定位准确；  \n②权责明确的现代企业制度和合理的组织机构保证了公司高效运转；  \n③科学的管理、高质量的演出节目和市场化的营销形成了公司的竞争优势；  \n④合理的分配制度激发了员工的积极性；  \n⑤演出场次增加、多个节目获奖，树立了良好的企业形象。\n",
    "analysis": "（1）本题以社会主义文化强国建设为依托，考查政治生活的相关知识 。\n要抓住 “政治生活知识 ”“中国共产党 ”“领导作用 ”等题眼信息 ，紧密结合材料一\n，概括党在社会主义文化强国建设中的做法即可。\n（2）本题以某演艺公司的成功经营为材料，考查学生对公司经营成功的原因知\n识点的理解和运用 。企业经营成功主要是战略目标的定位 、科学高效的管理 、\n良好的信誉。依据这三点，结合材料回答即可。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。",
        "label": 7,
        "errors": [
          "材料提取不充分",
          "作答不完整或有遗漏"
        ]
      },
      {
        "response": "（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。",
        "label": 5,
        "errors": [
          "材料提取不充分"
        ]
      }
    ],
    "manual_label": 12
  },
  {
    "id": "Political_ShortAns_188",
    "question": "13．（14分）阅读材料，完成下列要求。\n家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经\n营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次\n提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展\n活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。\n近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息：\n我国家庭农场大多由\n小农户升级而来，经营规模在20～200亩之间；家庭农场主要从事种植业、养殖业和种\n养结合，其中种植类农场有56.1%采用了喷灌技术，养殖类农场有近80%进行了粪便资\n源化、综合循环利用和无害化处理；在不少家庭农场中，父辈负责生产，子女负责营销，\n经营的农产品有以自己名字命名的品牌；全国有36.9%的家庭农场加入了农民合作社，\n参与和分享农机、良种、技术、订单等服务。\n结合材料并运用经济知识，说明发展家庭农场对于激发乡村经济活力的积极作用。\n",
    "reference": "①促进农村土地流转与规模经营，提高农业劳动生产率；\n②促使先进农业技术应用，提高农产品产量和品质；\n③推进农业品牌化、专业化经营，增强农产品市场竞争力；\n④拓宽农民合作社服务范围，推动乡村产业融合发展。\n",
    "analysis": "本题属于意义类主观试题，要求结合材料并运用经济知识，说明发展家庭农场\n对于激发乡村经济活力的积极作用。材料“我国家庭农场大多由小农户升级而来，经营\n规模在20～200亩之间”有利于促进农村土地流转与规模经营，提高农业劳动生产率；\n材料“家庭农场主要从事种植业、养殖业和种养结合，其中种植类农场有56.1%采用了\n喷灌技术，养殖类农场有近80%进行了粪便资源化、综合循环利用和无害化处理”有利\n于促使先进农业技术应用，提高农产品产量和品质；材料“在不少家庭农场中，父辈负\n责生产，子女负责营销，经营的农产品有以自己名字命名的品牌”有利于推进农业品牌\n化、专业化经营，增强农产品市场竞争力；材料“全国有36.9%的家庭农场加入了农民\n合作社，参与和分享农机、良种、技术、订单等服务”有利于拓宽农民合作社服务范围，\n推动乡村产业融合发展。\n",
    "total": 14,
    "steps": [
      {
        "response": "①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "②推动了先进农业技术的应用，提升了农产品的产量和品质；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 14
  },
  {
    "id": "Political_ShortAns_35",
    "question": "13．（ 26分）阅读材料，完成下列要求。  \n    城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的\n经济要素，成为促进经济发展重要动力的过程。  \n    材料一  \n    2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园，\n在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区\n实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该\n  镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民，\n他们在接受培训后成为园区的产业工人。务工农民留下的土地由一些经管大\n户集中起来、统一经管，建立了一批优质稻米、蔬菜和水果等现代农业生产\n基地，取得了良好的经济效益。 该镇 90%的劳动力实现当地就业，人均收入\n明显增加。  \n    材料二  \n    随着城镇化的快速推进 ，被征地农民的许多现实问题受到广泛关泣 。M省2010\n年对 1 460户被征地农民进行了入户调查。调查显示， 被征地农民户均失地\n2.1亩， 99%的家庭得到各种形式的补偿， 每户平均获得政府货币补偿 76271\n元；与土地被征前相比， 34%的家庭收入增加， 户均增加 7125元， 37%的家\n庭年收入下降， 户均减少 10409元，其余家庭收入变化不明显 ；69%的农民拥\n有固定职业， 31%的农民没有固定职业 ；在有固定职业的农民中， 10%的农民\n是通过政府、 社区介绍就业的 ；70%的农民拥有医疗保险， 17%的农民拥有养\n老保险， 3%的农民拥有失业保险。\n（1）结合材料一和所学经济知识， 分析城镇化对 R镇经济发展的推动作用。\n（2）假设你是 M省人大代表 ，请结合材料二向政府部门提出解决被征地农民问\n题的政策建议。\n",
    "reference": "（1） \n①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；  \n②农民转变为产业工人，为园区和该镇的发展提供了劳动力；  \n③土地的统一集中经营，提高了农业生产率，推动了现代农业发展；  \n④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需） 。 \n（其他诸如 “加快转变经济发展方式 、调整和优化产业结构 、统筹城乡发展 ”等答\n案也可酌情给分）\n（2） \n①被征地农民获得的补偿偏低，应提高补偿标准，完善补偿机制。  \n②部分被征地农民就业困难，收入减少，应提高就业指导服务和政策支持。  \n③部分被征地农民未被纳入社会保障体系之中 ，应扩大保障体系覆盖面 ，并提高\n保障水平。  \n④加强对征地补偿安置工作的监督，保障被征地农民合法权益。\n",
    "analysis": "（1）本题属于原因类试题，考查考生从材料中获取相关信息、结合设\n问回答问题的能力。设问考查城镇化对经济发展的推动作用，因此解答本题\n的第一步是认真研读材料，从中获取能推动经济发展的因素，即制造企业与\n配套企业的入园 、人口的增加 ，特点是农民的入城 、土地的集中与统一经营 、\n  人均收入的明显增加等等；第二步分析这些因素对经济发展的作用，即提供\n了产业结构调整的机会、劳动力、发展现代化经济、收入增加导致的消费的\n发展，同时也体现了经济发展方式的转变、统筹城乡发展等；第三步，将第\n一、二步相结合，即理论联系实际的过程，也是组织答案的过程，要注意不\n能脱离材料。\n（2）本题从人大代表角度考查，属于 “措施类 ”试题，解答此类试题坚持 “措施从\n问题中来的原则 ”。首先从材料二中寻找被征地的农民面临哪些问题 ，即补偿\n标准低、就业困难、收入减少、社会保障不健全、合法权益无法保障等等问\n题，其次上述问题采取解决办法 ，同时要强调主体是人大代表向政府提出 “政\n策建议 ”，即要从政策层面上提出建议 ，而不是具体措施 ，最后组织答案 ，坚\n持一个措施解决一个问题的模式。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）\n①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "③土地集中经营促进了现代农业发展，提高了农业生产效率；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "（2）\n①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低；",
        "label": 2,
        "errors": [
          "材料提取不充分"
        ]
      },
      {
        "response": "②加强对农民的职业培训和就业指导，帮助他们实现稳定就业；",
        "label": 2,
        "errors": [
          "材料提取不充分"
        ]
      },
      {
        "response": "③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求；",
        "label": 2,
        "errors": [
          "材料提取不充分"
        ]
      },
      {
        "response": "④加强政府监管力度，维护被征地农民的合法权益。",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 23
  },
  {
    "id": "Political_ShortAns_57",
    "question": "13．（ 12分）阅读材料，完成下列要求  \n    财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的\n关注。  \n    材料一   2014年重新修订的《中华人民共和国预算法》规定， “经人民代表\n大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的\n支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 \n  为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算\n管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行\n管理的通知》，地方各级政府为预算法的落实进行了积极探索。  \n    材料二   2013年我国 GDP增速为 7.7%，2014年为 7.4%．2015年我国 GDP\n增长目标调低为 7%．面对经济下行的压力 ，2015年政府工作报告对积极的财\n政政策做了加力增效的部署 ，其中，2015年财政预算拟安排财政赤字 1.62万\n亿元，比去年增加 2700亿元，赤字率从去年的 2.1%提高到 2.3%．（财政赤\n字率指财政赤字与 GDP之比。国际上财政赤字率安全警戒线为 3%．）\n（1）结合材料一和所学政治知识，说明政府应该如何强化预算管理。\n（2）结合材料二好所学经济知识，分析现阶段我国增加财政赤字的合理性，并\n说明应该如何用好财政资金。\n",
    "reference": "（1） \n①严格执行人大批准通过的预算；  \n②完善预算管理制度体系；  \n③按照预算法的要求编制预算和执行预算；  \n④运用检查、审计等行政手段强化预算监管；  \n⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督。\n（2） \n合理性：  \n①财政赤字是积极财政政策的具体手段 ，在经济下行压力下 ，增加财政赤字能够\n扩大财政支出，刺激社会总需求；  \n②我国目前财政赤字率虽然在提高， 但低于 3%的警戒线，是适度的、安全的。  \n如何用好：  \n①优化赤字资金支出结构，引导经济转型升级；  \n②加强赤字资金管理，提高使用效率；  \n③遵循财政分配原则，维护赤字资金支出的公平性。\n",
    "analysis": "（1）本题要求结合材料一和所学政治知识，说明政府应该如何强化预\n算管理。此为措施类试题，首先，我国的国家机关都是由人民代表大会选举\n  产生的，对人民代表大会负责，受人民代表大会监督。政府部门在编制预算\n时要接受人民代表大会的监督，在执行过程中要严格把控，切实执行人大审\n批通过的预算。正确使用预算资金，未列入预算的不得支出；其次，预算资\n金的使用效率受到预算管理制度体系的重要影响，完善的预算管理制度体系\n能够为规范预算资金的使用提供制度保障，减少不必要的预算外支出。政府\n要构建起完善的预算管理制度体系 ，以制度堵住预算资金使用不规范的漏洞 ，\n提高预算资金的使用效率，发挥预算资金的重要作用；第三，依法行政是对\n政府的重要要求，政府编制预算时也要坚持依法行政这一重要原则。政府应\n依据《预算法》中的规定来编制和执行预算，做到有法必依，依法行政。真\n正按照法律规定来使用预算资金 ；第四，政府要加强内部对预算资金的管理 ，\n综合运用审计、检查等多种手段，强化预算监管。政府做好自查自纠，从内\n部杜绝滥用预算资金等不法行为；最后，政府做好工作也离不开有力的外在\n监督，公民和权力机关等对政府的外在监督对政府形成一股强大的约束力，\n促使政府权为民所谋。因此政府应加强公开预算，增加预算的透明度，为人\n民群众和人民代表大会监督预算资金的使用创造有利条件，自觉接受人民群\n众的监督。\n（2）本题要求结合材料二好所学经济知识，分析现阶段我国增加财政赤字的合\n理性，并说明应该如何用好财政资金。共两小问。  \n第一设问为原因类试题 ，现阶段我国增加财政赤字的原因 ，首先，财政是国家治\n理的基础和重要支柱，在社会经济生活中发挥着重要的作用。国家财政具有\n促进国民经济平稳运行的作用，对防止经济大起大落有着重要的作用。我国\n经济目前处于 “经济新常态 ”，经济增速由高速转向中高速，经济面临发展乏\n力的风险，需要国家实行积极的财政政策。财政赤字是积极财政政策的具体\n手段，在经济下行压力下，增加财政赤字能够扩大财政支出，以政府的需求\n弥补市场的需求，从而刺激社会总需求， 保证经济不出现大幅度滑坡 ；其次，\n面对经济增速放缓，经济下行压力较大的新常态，我国扩大财政赤字，对财\n政政策做了加力增效的部署，这更大程度上发挥财政对经济的作用。但是我\n国扩大财政赤字不会引发经济风险，因为我国目前财政赤字率虽然在提高，\n但低于 3%的警戒线 ，是适度的 、安全的。这样规模的财政赤字是在可控风险\n  范围内的。因此，我们国家的财政赤字是合理的。  \n第二设问为措施类试题 ，要用好财政资金 ，首先要优化赤字资金支出结构 ，发挥\n财政资金的导向性作用。重点将财政资金投放于关系国计民生的重大基础行\n业和高科技创新产业，引导经济转型升级，实现我国经济质的飞跃，由粗放\n型的增长方式向集约型增长方式的转变；其次，财政资金来源于人民群众交\n纳的税收，其使用状况的好坏关系着人民群众利益的得失。政府应该加强赤\n字资金管理，本着对人民负责的原则来使用财政资金，将财政资金用于人民\n关切的领域，提高使用效率，发挥好财政赤字的积极作用；最后，财政是促\n进社会公平，改善人民生活的物质保障，政府在使用财政资金的时候，必须\n协调好效率和公平的关系 。遵循财政分配原则 ，维护赤字资金支出的公平性 ，\n不能造成财政支出在社会分配中的严重不公，造成贫富差距扩大的情况。\n",
    "total": 12,
    "steps": [
      {
        "response": "（1）\n①严格按照人大批准的预算执行；",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "②加强预算管理的制度建设；\n③依法编制和执行预算；",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "④通过检查、审计等方式强化监管；",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "⑤公开预算信息，接受监督。",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "（2）\n合理性：\n①赤字是积极财政政策的表现，在经济下行时可以刺激需求；",
        "label": 2,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "②我国赤字率在可控范围内，不会引发风险。",
        "label": 1,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "用好资金：\n①优化支出结构，支持重点行业和科技创新；",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "②提高资金使用效率，确保资金用于关键领域；",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "③注重公平性，避免分配不公。",
        "label": 0,
        "errors": []
      }
    ],
    "manual_label": 11
  },
  {
    "id": "Political_ShortAns_62",
    "question": "14．（ 26分）阅读材料，完成下列要求。  \n    培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和\n传承，让居民望得见山，看得见水，记得住乡愁。  \n    记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村\n落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法\n讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传\n承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导\n邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… \n《记住乡愁的 》的播出引发社会强烈反响 。古建筑学者将其誉为中国传统文化的\n“立体的教科书，现成的博物馆 ”，历史学者认为《记住乡愁》呈现了一副生\n  动的乡村历史画卷，民俗学者从节目中一个个非物质文化遗产的 “活化石 ”，\n社会学者强调吸取传统乡村社会治理的智慧和经验 ……\n（1）培育和践行社会主义核心价值观需要记住乡愁，传承中华传统美德，运用\n文化生活知识对此加以说明。\n（2）运用认识论的相关知识并结合材料，分析不同学者从《记住乡愁》中获得\n不同感受的原因。\n（3）在城镇化快速发展的今天，请就如何记住乡愁提出两条建议。\n",
    "reference": "（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德\n是传统文化的精华，是涵养社会主义核心价值观的重要源泉。乡愁反映了人\n们对中华传统文化的眷恋之情，体现了当代人对传承中华传统美德的愿望和\n期盼；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提\n供了重要载体和丰厚的历史文化养料。\n（2）认识是主体对客体的能动反映。认识受到主体状况、客体状况以及认识条\n件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存\n在差异，纪律片涉及传统村落的自然环境 、人文景观 、村规民约 、民风民俗 、\n社会管理等多方面的内容，导致不同学者感受的差异性。\n（3） \n①在保持原有村落形态的基础上改善居民生活条件；  \n②加强中华传统美德教育与传承，使其转化为当代中国人的道德观念。\n",
    "analysis": "（1）本题要求运用文化生活知识，说明 “培育和践行社会主义核心价值\n观需要记住乡愁 ，传承中华传统美德 ”。此题从宏观上考查学生调动知识的能\n力，要求运用文化知识说明践行社会主义核心价值观为何需要传承中华传统\n美德，为原因类试题，可以从文化作用，文化发展的意义，传统文化，民族\n文化的作用文化自觉性等角度组织答案，还要从两者内在的一致性回答更全\n面。\n（2）本题要求运用认识论的相关知识并结合材料 ，分析不同学者从 《记住乡愁 》\n中获得不同感受的原因。此为哲学原因类试题，知识限定为：认识论，不同\n学者从《记住乡愁》中获得不同感受的原因可从认识的主体差异性角度来分\n析说明即可。\n（3）本题要求在城镇化快速发展的今天，就如何记住乡愁提出两条建议。此为\n建议类试题，没有标准答案，考生所提建议只要有助于记住乡愁即可。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。",
        "label": 1,
        "errors": [
          "未联系实际进行作答",
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。",
        "label": 2,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（3）\n① 大量拆除传统村落，建设高楼大厦以推动经济发展；",
        "label": 0,
        "errors": [
          "未联系实际进行作答"
        ]
      },
      {
        "response": "② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。",
        "label": 0,
        "errors": [
          "未联系实际进行作答"
        ]
      }
    ],
    "manual_label": 3
  },
  {
    "id": "Political_ShortAns_70",
    "question": "14．（ 26分）阅读材料。完成下列要求。  \n    抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、\n政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了\n捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴\n安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜\n血谱写了一首爱国主义的壮丽史诗。  \n    在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人\n民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民\n族气节，不畏强暴血战到底的英雄气概，百折不挠、坚忍不拔的必胜信念。\n抗战精神始终支撑和激励中国人民浴血奋战，终于打败了极其残暴、极其野\n蛮的日本侵略者，赢得了中国人民抗日战争的伟大胜利，为世界反法西斯战\n争胜利作出了不可磨灭的贡献。\n（1）结合材料，运用意识能动作用的知识，说明抗战精神对中国人民战胜日本\n侵略者的作用。\n（2）结合材料，运用文化生活知识说明抗战精神与中华民族精神的关系。\n（3）近年来，日本政界有人企图否认日本侵华的历史，请你加以批驳。\n",
    "reference": "（1） \n意识对物质的能动反映 ，对物质具有能动的反作用 。抗战精神是激励中国人民坚\n持抗战、争取胜利的强大精神动力。抗战精神极大激发了中国人民战胜日本\n侵略者的斗志，增强了战胜日本侵略者的信心。激奋中国人民克服国力弱、\n武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利。\n（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的\n不竭精神动力。抗战精神集中体现了爱国主义精神，是对中华民族精神的传\n承和发扬，抗战精神是中华民族精神的重要内容，是对中华民族精神的丰富\n和发展。\n（3）答案示例：  \n南京大屠杀 、731部队制造使用化学武器残害中国人民等日本侵略战争的罪行铁\n证如山，不会因任何人的抵赖而改变，否认日本侵略历史的言行，是对日本\n军国主义战争罪行的蓄意美化，是对世界公理良知的粗暴践踏，违背了当今\n和平与发展的世界潮流 ，否认日本侵华历史的言行 ，伤害了中国人民的感情 ，\n破坏了中日关系的政治基础，对人类和平和正义事业构成了巨大威胁。\n",
    "analysis": "（1）本题要求结合材料，运用意识能动作用的知识，说明抗战精神对\n中国人民战胜日本侵略者的作用。此为分析说明类试题，知识限定明确：意\n识能动作用分析，依据材料中的关键词和考查方向可从以下角度分析：意识\n活动具有能动的反作用，正确的意识对人们改造客观世界起推动作用。人们\n在抱着抗战必胜的信念为中华民族的复兴努力的时候，抗战精神激励了中国\n人民坚持抗战、是争取胜利的强大精神动力；抗战精神在一定程度上可以调\n节和控制中国人民的生理活动，极大地激发了中国人民战胜日本侵略者的斗\n志，坚定了人们战胜日本侵略者的信心，为抗战事业的成功奠定基础；意识\n活动具有主动创造性，是人们认识世界的重要条件。人们能够揭示深藏于事\n物内部的本质和规律，即通过战争规律的研究，发现适合我们作战的策略，\n从而激励中国人民克服国力弱、武器装备落后等困难，坚持持久抗战，最终\n赢得抗日战争的胜利。\n（2）本题要求结合材料，运用文化生活知识说明抗战精神与中华民族精神的关\n系。此题也是分析说明类试题，爱国主义精神是中华民族精神的核心，它贯\n穿民族精神的各个方面 ；团结统一、爱好和平、勤劳勇敢、自强不息的精神 ，\n相辅相成，无不体现着爱国主义这个主题。无论什么时候，爱国主义都是动\n员和鼓舞中国人民团结奋斗的一面旗帜，是各民族人民风雨同舟、自强不息\n的精神支柱；抗战精神集中体现了爱国主义精神。中国人民抵抗日本帝国主\n义的侵略，保卫祖国领土完整统一是爱国主义精神的体现，是对以爱国主义\n为核心的中华民族精神的传承和弘扬，是整个中华民族的整体风貌和精神特\n征，体现了近代中华民族共同的价值追求；抗战精神是中华民族精神的重要\n内容；是爱国主义在近代的要求，也体现了其具体的内涵，是对中华民族精\n神的丰富和发展；是动员和鼓舞中华民族团结奋斗的重要精神力量，有助于\n弘扬中华民族精神，传承中华文明。\n（3）本题是开放性试题，从反法西斯，维护世界和平，促进共同发展的角度分\n  析即可；例如：南京大屠杀、 731部队制造使用生化武器残害中国人民等日本\n侵华战争的罪行铁证如山，不会因任何人的抵赖而改变。否认日本侵华历史\n的言行，是对日本军国主义战争罪行的蓄意美化，是对世界公理良知的粗暴\n践踏，违背了当今和平与发展的世界潮流。否认日本侵华历史的言行，伤害\n了中国人民的感情，破坏了中日关系的政治基础，对人类和平和正义事业构\n成了巨大威胁。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）\n抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。",
        "label": 5,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（2）\n中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。",
        "label": 7,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（3）\n日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。",
        "label": 6,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 18
  },
  {
    "id": "Political_ShortAns_189",
    "question": "13．（14分）阅读材料，完成下列要求。\n家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经\n营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次\n提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展\n活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。\n近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息：\n我国家庭农场大多由\n小农户升级而来，经营规模在20～200亩之间；家庭农场主要从事种植业、养殖业和种\n养结合，其中种植类农场有56.1%采用了喷灌技术，养殖类农场有近80%进行了粪便资\n源化、综合循环利用和无害化处理；在不少家庭农场中，父辈负责生产，子女负责营销，\n经营的农产品有以自己名字命名的品牌；全国有36.9%的家庭农场加入了农民合作社，\n参与和分享农机、良种、技术、订单等服务。\n结合材料并运用经济知识，说明发展家庭农场对于激发乡村经济活力的积极作用。\n",
    "reference": "①促进农村土地流转与规模经营，提高农业劳动生产率；\n②促使先进农业技术应用，提高农产品产量和品质；\n③推进农业品牌化、专业化经营，增强农产品市场竞争力；\n④拓宽农民合作社服务范围，推动乡村产业融合发展。\n",
    "analysis": "本题属于意义类主观试题，要求结合材料并运用经济知识，说明发展家庭农场\n对于激发乡村经济活力的积极作用。材料“我国家庭农场大多由小农户升级而来，经营\n规模在20～200亩之间”有利于促进农村土地流转与规模经营，提高农业劳动生产率；\n材料“家庭农场主要从事种植业、养殖业和种养结合，其中种植类农场有56.1%采用了\n喷灌技术，养殖类农场有近80%进行了粪便资源化、综合循环利用和无害化处理”有利\n于促使先进农业技术应用，提高农产品产量和品质；材料“在不少家庭农场中，父辈负\n责生产，子女负责营销，经营的农产品有以自己名字命名的品牌”有利于推进农业品牌\n化、专业化经营，增强农产品市场竞争力；材料“全国有36.9%的家庭农场加入了农民\n合作社，参与和分享农机、良种、技术、订单等服务”有利于拓宽农民合作社服务范围，\n推动乡村产业融合发展。\n",
    "total": 14,
    "steps": [
      {
        "response": "家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面：\n① 促进农村土地流转与规模经营，提高了农业劳动生产率；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "② 推动了先进农业技术的应用，提升了农产品的产量和品质；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
        "label": 4,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 14
  },
  {
    "id": "Political_ShortAns_6",
    "question": "14．（ 26分）阅读材料，完成下列各题。  \n材料一  \n  20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业\n发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化\n产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速\n成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规\n律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战\n略，推动文化产业跨越式发展，也许是不可多得  \n的“良机 ”。 \n材科二  \n  在我国改革开放的早期，文化成为招商引资的重媒介。近年来，在很多地方，\n文化不仅仅是 “陪衬红花的绿叶 ”，而且直接登上了经济舞台并扮演着重要的\n角色，实现了从 “文化搭台。经济唱戏 ”到“文化唱戏 ”的转变：据国家统计局的\n统计， 2009年以来，我国文化产业发展势头良好， 产值月均增幅达 l7%，其\n中电影、图书和舞台剧等， 收入增长更高达 20%以上。\n（1）运用哲学知识，对材料一中 “经济不景气成就文化产业发展是一条规律 ”的\n推断的合理性和严谨性作简要评析。\n（2）根据材料二，有人认为，从 “文化搭台 ”到“文化唱戏 ”，体现了人们对文化\n功能认识的深化。你赞同这种看法吗？运用文化知识简要说明理由。\n（3）面对激烈的国际竞争，提升我国文化产业竞争力的意义何在？请对制定文\n化强省（市）战略提出方法论的建议。\n",
    "reference": "（1） \n①文化产业的发展需要相应的条件 。经济不景气时 ，经济结构调整的压力和人们\n对精神文化的需求，为文化产业发展提供了契机。美日韩的例子也说明了该\n推断有一定合理性；  \n  ②规律是事物运动的本质 、必然、稳定的联系 。经验有一定的事实基础 ，但不同\n于规律。把悠闲地经验提升为普遍规律，是不严谨的。\n（2） \n答案一：不赞同。文化具有满足人们精神需要，为经济社会发展提供思想保证 、\n精神动力 、智力支持等功能 。材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调\n了文化的经济功能，而忽视了其他功能。  \n答案二：赞同。 “文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到\n文化本身的经济功能。文化产业的快速发展，体现了文化具有满足人们精神\n需要等功能。\n（3） \n①文化是国家核心竞争力的重要因素 。发展文化产业 ，能提升我国综合国力 ，掌\n握国际竞争主动权。  \n②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分\n析。\n",
    "analysis": "（1）问时，要坚持一分为二的观点结合材料和教材中的相关知识点进行\n全面分析。\n（2）问时，考生要结合文化的相关知识来说明从 “文化搭台 ”到“文化唱戏\n”是否体现了人们对文化功能认识的深化 。要从只强调文化的经济功能 ，而忽\n视其他功能来说明不赞同的理由。要从认识到文化对经济的服务功能，到认\n识到文化本身的经济功能来说明赞同的理由。\n（3）问的第一小问时，考生要从文化对综合国力的影响这一方面来说明\n \n的第二小问时，考生可从借鉴经验，但要从本省的实际出发，具\n 体问题具体分析等角度来组织答案。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）\n材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。",
        "label": 4,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（2）\n答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。",
        "label": 8,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。\n（3）\n意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。",
        "label": 6,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 18
  },
  {
    "id": "Political_ShortAns_28",
    "question": "14．（ 26分）阅读材料，完成下列要求。  \n    2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正\n文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起\n了广泛的争论，有的人反对，有的人支持。  \n    反对《现代汉语词典》收录西文字母词的人认为：  \n“拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污\n染。 ” \n“我想会不会过几十年，汉语成了汉英混杂的语言。 ” \n“文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” \n    ……  \n    支持《现代汉语词典》收录西文字母词的人认为：  \n“在对外开放条件下，字母词的产生有其必然性。应善待字母词的使用，而非简\n单的拒斥。 ” \n“选录字母词只是对当下语言现实的承认，体现了语言使用的从简趋势，适应了\n  社会生活变化的需要。 ” \n……\n（1）你是赞成还是反对《现代汉语词典》收录西文字母词？请用文化生活有关\n知识阐明理由。\n（2）《现代汉语词典》收录西文字母词引起的争论深化了人们的认识，结合材\n料，运用认识论知识，说明 “争论有利于认识的发展 ”。\n（3）真理面前人人平等。假如你是争论的一方，在争论中应该怎么样坚持这一\n原则？\n",
    "reference": "（1） \n观点一：反对收录西文字母词  \n理由：  \n①语言文字是文化的基本载体 ，汉语是中华文明的重要标志 ，传承中华文明需要\n保持中华文化的民族特色，保持汉语的纯洁性。  \n②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不\n应收录，至少不应在正文中收录，  \n观点二：支持收录西文字母词  \n理由：  \n①其一，收录字母词体现了中华文化的包容性特点 。以包容的心态对待字母词的\n使用，有利于不同民族之间相互交流和相互理解，是汉语言文字具有活力的\n表现。  \n②其二，《词典》收录的字母词数量很少 ，不会使汉语成为混杂的语言而损害其\n民族性。其三，字母词的使用是文化多样性的表现，尊重文化多样性是发展\n本民族文化的内在要求。\n（2） \n①不同主体对同一对象会产生不同的认识，由此产生争论是正常现象。  \n②真理与谬误往往相伴而行。  \n③受主客观条件的限制 ，人的认识难免存在一定局限性甚至错误 。人们对事物的\n认识是一个不断发展的过程。通过讨论，不同看法得以交流和碰撞，有利于\n人们取长补短，克服认识的片面性，促进认识的发展。\n（3） \n  坚持实事求是的科学态度；以理服人而不以势压人；尊重对方发表意见的权利 ；\n避免语言粗暴、行为过激；勇于坚持真理、修正错误。\n",
    "analysis": "（1）第一问《现代汉语词典》收录西文字母词，要根据对材料内容和\n所学知识的理解，做出自己的判断，是赞成还是反对，然后根据自己的选择\n筛选所学知识进行论证 。该题属于文化生活中的开放性试题 ，赞成或不赞成 ，\n言之有理即可，原因阐释上赞成侧重于文化交流，不赞成侧重于传统文化。\n（2）该题考查学生对认识论相关原理的掌握和理解。对《现代汉语词典》收录\n西文字母词，不同的人有不同的观点，这说明不同主体对同一对象会产生不\n同的认识；同时反映了认识具有反复性和无限性的特点。\n（3）真理具有客观性，真理面前人人平等，对这一原则的理解较为重要，根据\n理解提出坚持这一原则的方法 、要求学生要思维开阔 ，从多个角度思考回答 。\n因此我们应坚持的原则应强调以下几点：实事求是的科学态度；以理服人而\n不以势压人；尊重对方发表意见的权利；勇于坚持真理、修正错误。\n",
    "total": 26,
    "steps": [
      {
        "response": "（1）\n观点：反对《现代汉语词典》收录西文字母词。",
        "label": 2,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。",
        "label": 6,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（2）\n争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。\n（3）\n在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
        "label": 6,
        "errors": [
          "步骤正确"
        ]
      },
      {
        "response": "",
        "label": 6,
        "errors": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "response": "（3）\n在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
        "label": 0,
        "errors": []
      }
    ],
    "manual_label": 20
  },
  {
    "id": "Political_ShortAns_163",
    "question": "13．（14分）阅读材料，完成下列要求。希腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建“一带一路”的重要\n项目，也是两国互利合作的典范。\n2008年6月，中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35\n年特许经营权；2016年4月，又以3.69亿欧元收购比港港务局67%的股权，全面接手一\n号码头运营。为解决港口设备老化、桥吊装卸作业效率低、船舶压港严重等问题，该企\n业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造。该企业向跨\n国公司提供全球物流服务，如从中国生产基地运来的货物过去主要通过海运经汉堡港、\n鹿特丹港转运，现改由比港登陆，经铁路运往捷克、斯洛伐克、奥地利、匈牙利等中东\n欧国家，交货期从36天缩短至26～28天。\n到2018年，比港集装箱吞吐量从2010年的88万跃升至491万标准箱，世界港\n口排名从第93位跃升至第32位，成为“一带一路”的“蓝色经济通道”、地中海地区的\n重要枢纽。2018年实现净利润2790万欧元，较2017年增长147%。\n结合材料并运用经济知识，分析该航运企业比港项目获得成功的原因。\n",
    "reference": "①该航运企业主动走出去，抓住共建“一带一路”的机遇；\n②从特许经营权到控股权、到全面运营，获得港口经营与决策自主权；\n③优化货物运输路线，港口经营规模扩大，成本降低；\n④加强管理与技术投入，港口运营效率提高，盈利能力增强。\n",
    "analysis": "本题要求结合材料并运用经济知识，分析该航运企业比港项目获得成功的原因。\n属于原因类试题。解答本题的关键是从材料中提取有效信息，与教材知识相对接进行分\n析。根据材料“腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建‘一带一路’\n的重要项目”“中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35年特许经\n营权”可知该航运企业主动走出去，抓住共建“一带一路”的机遇；根据材料“获得比\n港二号、三号集装箱码头35年特许经营权；2016年4月，又以3.69亿欧元收购比港港\n务局67%的股权，全面接手一号码头运营”可知从特许经营权到控股权、到全面运营，\n获得港口经营与决策自主权；根据材料“该企业向跨国公司提供全球物流服务，交货期\n从36天缩短至26～28天”可知优化货物运输路线，港口经营规模扩大，成本降低；根\n据材料“该企业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造，\n交货期从36天缩短至26～28天”可知加强管理与技术投入，港口运营效率提高，盈利\n能力增强。\n",
    "total": 14,
    "steps": [
      {
        "response": "①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。",
        "label": 14,
        "errors": [
          "步骤正确"
        ]
      }
    ],
    "manual_label": 14
  }
]


==> anc/construction_example/knowledge_input_prompt_view.json <==
[
  {
    "sample_id": "Political_ShortAns_55",
    "question": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪钱终于在 2008年完成了系列著作《民 间兽医本草》， 共计 638万字，插图 2353幅。书中收录 3505种中草药，附 方40000多则。《民间兽医本草 》“汇古今兽医本草之大成，集民间兽医经验 之精华 ”，冯洪钱被誉为 “当代的李时珍 ”，被评为全国优秀科技工作者，并荣 获全国五一劳动奖章。 （1）结合材料，运用文化创新的知识，说明冯洪钱是如何在兽医中草药领域取 得重大创新成果的。 （2）结合材料，运用实践与认识的相关知识，分析实践在冯洪钱创作《民间兽 医本草》过程中的作用。 （3）结合学习冯洪钱的事迹，班级举行 “我的青春 •我的梦 ”主题班会，请你以 “ 理想 •奋斗 •价值 ”为关键词拟定一份要点式发言提纲 ，要求言简意赅 ，每个关 键词对应相应要点， 总字数 100字左右。",
    "total": 26,
    "reference": "（1） ①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新。 ②广泛收集整理我国传统兽医中草药及药方，在继承传统中实现创新。 ③收集国外最新科技成果，在借鉴、吸收国外优秀文化成果中推进创新。 （2） 实践是认识的基础 。亲身的实践和他人的实践为冯洪钱提供了研究课题 ，为《民 间兽医本草》的创作积累了丰富的经验材料，验证了兽医中草药成果的科学 性；兽医药研制及其畜病治疗实践中的成功应用，体现了创作《民间兽医本 草》的目的和价值。 （3）（ 6分）评分量表 关 键 词 答案示例 分 值 评分要求 理 想 理想是人生的奋斗目标和事业发展 的强大动力，要求将个人需要同 国家与社会的需要相结合，树立 和坚定理想。 0～ 2 分 仅答出 “理想是人生的奋斗目标和事 业发展的强大动力 ”或“将个人需 求同国家与社会的需要相结合 ” 给一分。 奋 斗 勤奋学习、用于实践、脚踏实地 努力奋斗。 0～ 2 分 仅答出 “勤奋学习 ”或“勇于实践 ”的给 一分。 价以冯洪钱为榜样 ，在奉献社会中实现 0～答出 “在奉献社会中实现人生价值 ”相 值 人生价值，上青春无悔。 2 分 近意思即可得 2分。 （围绕主题和关键词的其他答案，若言之有理，可酌情给分。）",
    "analysis": "（1）本题知识定位 “如何进行文化创新 ”，试题类型为措施类试题。首 先我们要依据设问检索知识库，如何进行文化创新包含有哪些知识要点（文 化创新的根本途径：立足社会实践；基本途径：继承传统、推陈出新；面向 世界、博采众长等），然后提取材料关键词，通过关键词引出知识点，对接 原理，正确调用知识。从材料中 “访过数百个兽医站、搜集民间处方 ”体现了 在实践基础上进行创新，在继承传统中实现创新； “追踪国外的最新成果 ”体 现了在借鉴、吸收国外优秀文化成果中推进创新。 （2）本题考查实践与认识的关系，首先要总述：实践是认识的基础，实践决定 认识。然后分开阐述实践决定认识的四个方面，并结合材料分析即可：①实 践是认识的来源（提供了研究课题）；②实践是认识发展的动力（为《民间 兽医本草》的创作积累了丰富的经验材料）；③实践是检验认识真理性的唯 一标准（验证了兽医中草药成果的科学性）；④实践是认识的目的和归宿（ 兽医药研制及其在畜病治疗实践中的成果应用 ，体现了创作 《民间兽医本草 》 的目的和价值） （3）本题知识定位：如何实现人生价值，课本上从三个方面阐述了如何实现人 生价值。围绕着 “价值 ”这个关键词，可以阐述 “要在劳动和奉献在创造价值， 积极投身于为人民服务的实践，是实现人生价值的根本途径 ”；围绕着 “奋斗 ” 这个关键词 ，可以阐述 “要在砥砺自我中走向成功 ，实现人生价值 ，需要充分 发挥主观能动性，顽强拼搏、自强不息 ”；围绕着 “理想 ”这个关键词，可以阐 述“实现人生价值 ，需要坚定的理想信念 ，把个人的理想与国家的需要相结合 ，坚持正确价值观的指引 ”，并结合自己的生活实际谈谈即可。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。",
        "teacher_score": 3,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。",
        "teacher_score": 3,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 2,
        "student_response": "3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 3,
        "student_response": "#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。",
        "teacher_score": 3,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 4,
        "student_response": "2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "作答不完整或有遗漏"
        ]
      },
      {
        "step_id": 5,
        "student_response": "3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 6,
        "student_response": "#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。",
        "teacher_score": 1,
        "teacher_error_labels": [
          "作答不完整或有遗漏"
        ]
      },
      {
        "step_id": 7,
        "student_response": "2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 8,
        "student_response": "3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_23",
    "question": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了创痛龙脑提取方法，来发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 （2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑 （3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。",
    "total": 26,
    "reference": "（1）科学技术是促进文化发展的重要因素。现代科技有利于培育珍惜 中医药植物，开发新产品，促进中医药文化创新；有利于建立中医药植物资 源基因库，更好地传承中医药文化；网络等现代信息技术有利于中医药文化 的传播，扩大中医药文化的影响。 （2）辩证的否定是既肯定又否定，及克服又保留。辩证的否定要求立足实践、 不断创新 。科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ， 创新发展思路，开发新产品，从而取得成功。 （3）坚持从实际出发，把传统中医药理论与新的实际结合起来；具体问题具体 分析，国家扶持和发展特色中医药产业。",
    "analysis": "（1）问，本题以利用现代科技发展龙脑樟树、建立了中国第一个龙 脑樟资源基因库、打造中医药文化品牌为背景考查现代科技的重要性，解答 本题要做到两个准确把握：一是把握设问要求，即说明科技对文化的作用， 回答出科技对文化发展的影响即可；二是把握材料，材料表明利用科技改进 了传统的提取方法 ，积累并保存了大量数据 ，利用传媒打造中医药文化品牌 。 由此，考生联系科技对文化创新、文化传承和传播的知识作答即可。 （2）问的知识限定是辩证否定观，材料表明，龙脑开发的成功是在研究中医 药典籍的基础上对传统龙脑提取方法进行改进的结果，这体现了批判继承与 创新。 （3）问的答案具有一定的开放性。考生在回答时，要联系材料运用相关哲学 方法论，提出切实可行的建议。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。",
        "teacher_score": 10,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。",
        "teacher_score": 5,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 2,
        "student_response": "（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_7",
    "question": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成为招商引资的重媒介。近年来，在很多地方， 文化不仅仅是 “陪衬红花的绿叶 ”，而且直接登上了经济舞台并扮演着重要的 角色，实现了从 “文化搭台。经济唱戏 ”到“文化唱戏 ”的转变：据国家统计局的 统计， 2009年以来，我国文化产业发展势头良好， 产值月均增幅达 l7%，其 中电影、图书和舞台剧等， 收入增长更高达 20%以上。 （1）运用哲学知识，对材料一中 “经济不景气成就文化产业发展是一条规律 ”的 推断的合理性和严谨性作简要评析。 （2）根据材料二，有人认为，从 “文化搭台 ”到“文化唱戏 ”，体现了人们对文化 功能认识的深化。你赞同这种看法吗？运用文化知识简要说明理由。 （3）面对激烈的国际竞争，提升我国文化产业竞争力的意义何在？请对制定文 化强省（市）战略提出方法论的建议。",
    "total": 26,
    "reference": "（1） ①文化产业的发展需要相应的条件 。经济不景气时 ，经济结构调整的压力和人们 对精神文化的需求，为文化产业发展提供了契机。美日韩的例子也说明了该 推断有一定合理性； ②规律是事物运动的本质 、必然、稳定的联系 。经验有一定的事实基础 ，但不同 于规律。把悠闲地经验提升为普遍规律，是不严谨的。 （2） 答案一：不赞同。文化具有满足人们精神需要，为经济社会发展提供思想保证 、 精神动力 、智力支持等功能 。材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调 了文化的经济功能，而忽视了其他功能。 答案二：赞同。 “文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到 文化本身的经济功能。文化产业的快速发展，体现了文化具有满足人们精神 需要等功能。 （3） ①文化是国家核心竞争力的重要因素 。发展文化产业 ，能提升我国综合国力 ，掌 握国际竞争主动权。 ②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分 析。",
    "analysis": "（1）问时，要坚持一分为二的观点结合材料和教材中的相关知识点进行 全面分析。 （2）问时，考生要结合文化的相关知识来说明从 “文化搭台 ”到“文化唱戏 ”是否体现了人们对文化功能认识的深化 。要从只强调文化的经济功能 ，而忽 视其他功能来说明不赞同的理由。要从认识到文化对经济的服务功能，到认 识到文化本身的经济功能来说明赞同的理由。 （3）问的第一小问时，考生要从文化对综合国力的影响这一方面来说明 的第二小问时，考生可从借鉴经验，但要从本省的实际出发，具 体问题具体分析等角度来组织答案。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 1,
        "student_response": "（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。",
        "teacher_score": 7,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 2,
        "student_response": "（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。",
        "teacher_score": 5,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_8",
    "question": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议案 涉及科技进步法修改、科技成果转换、促进自主创新以及教育体制改革等 2007年 修订后的科技进步法在十届全国人大常委会第三十一次会议获 得通过 2010年 十一届全国人大常委会对新修订的科技进步法执法检查 材料二 我国某汽车企业坚持走自主创新之路 ，已经完全掌握了发动机 、变速器、 底盘三大核心部件的生产和制造技术，创建了具有世界先进水平的两大发动 机品牌，截至 2009年9月，该企业累计申请专利 4003件。获得授权专利 2414 件。在国内汽车行业中遥遥领先 ，该企业先后通过 ISO9001，ISO/TS16949 等 国际质量体系认证 。2009年该企业销售达 50万辆，连续 9年蝉联中国企业自 主品牌汽车销量冠军 ，连续 7年成为中国最大分乘用车出口企业 。10多年来， 该企业已经让 100多万消费者实现了拼车梦。 （1）结合材料一，说明全国人大代表，全国人大在推动我国科技进步中行使的 职权及其作用。（ 12分） （2）结合材料二和所学经济知识，分析自主创新对该企业发展的作用。假设你 是企业经营者，你该采取哪些措施来增强企业的自主创新能力？",
    "total": 26,
    "reference": "（1） ①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应 社会发展要求。 ②全国人大是最高国家权力机关 ，全国人大及其常委会行使立法权 ，制定并完善 科技进步法，为我国科技进步提供了法律保障。 ③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法 的贯彻实施。 （2） 作用： ①有利于开发新产品，提高产品科技含量，打造自主品牌； ②有利于提高产品质量，提高市场竞争力，扩大产品销量； ③有利于提高劳动生产率，降低生产成本，增加企业利润。 措施： 加大研究开发经费投入 ；吸引优秀的技术人才 ；鼓励员工参与企业创新活动 ；通 过奖金、股权等方式激励科技人员；与大学、科研机构进行科技合作；积极 申请专利，保护知识产权。",
    "analysis": "（1）本题要求结合材料，说明全国人大代表、全国人大在推动我国科 技进步中行使的职权及其作用。答题的思路是要分两个主体去探讨行使的职 权及发挥的作用：一是全国人大代表，根据材料可知，全国人大代表提出了 修改科技进步法的议案，行使了提案权。全国人大代表代表人民的意志和利 益，所以行使好提案权有利于更好地反映人民的意愿。二是全国人大，根据 材料可知，全国人大及其常委会制定并完善科技进步法，行使了立法权，这 样做得作用是为我国科技进步提供了法律保障。同时，全国人大常委会开展 执法检查，行使的是监督权，这样做有利于科技进步法的贯彻实施。 （2）解读材料二中 “质量体系认证 、自主品牌 ”等关键信息 ，从产品的技术含量 、 质量、企业利润增加和竞争力增强等方面分析自主创新对企业的作用。依据 材料二中 “专利申请 ”的信息，调动企业经营的知识 ，从投入、知识产权保护 、 激发创新活力几方面说明措施。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 2,
        "student_response": "③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 3,
        "student_response": "（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；",
        "teacher_score": 3,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 4,
        "student_response": "",
        "teacher_score": 2,
        "teacher_error_labels": [
          "材料提取不充分"
        ]
      },
      {
        "step_id": 5,
        "student_response": "② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 6,
        "student_response": "措施： ① 增加研究开发投入，确保资金支持到位；",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 7,
        "student_response": "② 吸引和培养优秀技术人才，建立高素质研发团队；",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 8,
        "student_response": "③ 鼓励员工参与创新活动，激发内部创造力； ④ 通过奖金、股权激励等方式激励科技人员积极性；",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 9,
        "student_response": "⑤ 加强与高校和科研机构的合作，推动技术创新；",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 10,
        "student_response": "",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 11,
        "student_response": "④ 通过奖金、股权激励等方式激励科技人员积极性； ⑤ 加强与高校和科研机构的合作，推动技术创新； ⑥ 积极申请专利，保护知识产权，维护技术成果。",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_108",
    "question": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发展。 （1）概括材料所体现的政府、人大和人民三者之间的关系，并分析当前政 府履行公共文化服务职能特点。",
    "total": 12,
    "reference": "关系： ①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人 ，国家一切权力属于人民 ，人民通过民主选举选出代表 ，组成国家权力机关 ， 即各级人民代表大会，人民代表大会对人民负责，受人民监督。 ②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关 ，是人民意志的执行者和利益的捍卫者。 ③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大 监督，全国人大是我国的立法机关，政府坚持依法行政，需要遵守宪法和法 律。 特点： ①依法行政，履职行为规范，政府主体责任明确。 ②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确。 ③创新公共文化服务方式，公共文化服务的能力提高。",
    "analysis": "本题要求概括材料所体现的政府 、人大和人民三者之间的关系 ，并分析 当前政府履行公共文化服务职能特点。共两小问。 第一小问，要求说明政府、人大和人民三者之间的关系。此题较为简单，首先 ， 我国是人民民主专政的社会主义国家，人民民主专政是我国的国体和社会主 义制度中最根本的制度，人民代表大会制度是我国的根本政治制度，人民代 表大会的代表由民主选举产生，对人民负责，受人民监督。其次，我国政府 是国家行政机关，人民的利益与政府的利益相一致，政府必须坚持对人民负 责的原则和为人民服务的宗旨。最后，全国人民代表大会是最高国家权力机 关，全国人民代表大会在我国的国家机构中居于最高地位，政府由其产生， 对其负责，受其监督。 第二小问，要求分析当前政府履行公共文化服务职能特点，此为体现类试题： “ 地方政府通过资金补助、政府购买等方式支持社会力量承办公共文化活动、 参与公共文化服务 ，基层文化活动如火如荼地展开 ，群众文化生活不断丰富 ” 体现了政府在转变其职能， 注重对人民的服务职能 ；“以法律形式明确了各级 人民政府是承担公共文化服务的责任主体 ”体现了政府依法行政 ，政府主体责 任明确； “推动公共文化服务向标准化、均等化、专业化发展 ”体现了公共服 务的内容具体明确。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1）关系： ①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 2,
        "student_response": "③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 3,
        "student_response": "特点： ①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 4,
        "student_response": "②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。",
        "teacher_score": 1,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 5,
        "student_response": "③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_151",
    "question": "14．（12分）阅读材料，完成下列要求。 祁连山是我国西部重要生态安全屏障，是我国生物多样性保护优先区域。但 由于违规开发矿产资源、偷排污染物屡禁不止，生态环境遭到严重破坏。 2017年2月至3月，党中央、国务院有关部门组成中央督查组就祁连山生 态破坏问题开展专项督查。同年7月，中共中央办公厅、国务院办公厅发出 通报，根据党纪国法的有关规定，按照权责一致的原则，对负有主要领导责 任的相关领导干部予以行政撤职和党内严重警告等处分。通报强调，要强化 生态环境保护主体责任，抓紧建立生态环境保护责任清单，落实生态安全责 任制。 2018年3月，新修正的《中华人民共和国宪法》写入推动生态文明建设的内 容，明确规定生态文明建设为国务院行使的职权。 结合材料并运用政治生活知识，分析追责问责在生态文明建设中的重要意义。",
    "total": 12,
    "reference": "①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人 民对美好生活的需要； ②建立责任清单，落实责任制，有利于强化政府履行生态文明建设的职能； ③强调权责一致，明确主体责任，依法问责，有利于提高政府在生态治理中的公 信力和政府威信。",
    "analysis": "本题要求结合材料并运用政治生活知识，分析追责问责在生态文明建设 中的重要意义。属于意义类主观试题，知识限定不明确。依据材料中的关键 词和考查方向可以做如下解答：可从政府的工作原则入手。政府坚持对人民 负责的工作原则，追责问责，是对人民负责原则的要求，生态安全关系人民 利益，追责问责有利于保护生态环境，满足人民对美好生活的需要；可从政 府的职能入手。政府履行生态文明建设的职能，通报强调建立责任清单，落 实责任制，有利于强化政府履行职能，进一步提高政府为人民服务的能力和 水平；可从政府的权威入手。通报强调权责一致，落实主体责任，依法问责， 有利于提高政府在生态治理中的公信力，树立政府威信。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。",
        "teacher_score": 8,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆",
          "材料提取不充分"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_22",
    "question": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了创痛龙脑提取方法，来发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 （2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑 （3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。",
    "total": 26,
    "reference": "（1）科学技术是促进文化发展的重要因素。现代科技有利于培育珍惜 中医药植物，开发新产品，促进中医药文化创新；有利于建立中医药植物资 源基因库，更好地传承中医药文化；网络等现代信息技术有利于中医药文化 的传播，扩大中医药文化的影响。 （2）辩证的否定是既肯定又否定，及克服又保留。辩证的否定要求立足实践、 不断创新 。科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ， 创新发展思路，开发新产品，从而取得成功。 （3）坚持从实际出发，把传统中医药理论与新的实际结合起来；具体问题具体 分析，国家扶持和发展特色中医药产业。",
    "analysis": "（1）问，本题以利用现代科技发展龙脑樟树、建立了中国第一个龙 脑樟资源基因库、打造中医药文化品牌为背景考查现代科技的重要性，解答 本题要做到两个准确把握：一是把握设问要求，即说明科技对文化的作用， 回答出科技对文化发展的影响即可；二是把握材料，材料表明利用科技改进 了传统的提取方法 ，积累并保存了大量数据 ，利用传媒打造中医药文化品牌 。 由此，考生联系科技对文化创新、文化传承和传播的知识作答即可。 （2）问的知识限定是辩证否定观，材料表明，龙脑开发的成功是在研究中医 药典籍的基础上对传统龙脑提取方法进行改进的结果，这体现了批判继承与 创新。 （3）问的答案具有一定的开放性。考生在回答时，要联系材料运用相关哲学 方法论，提出切实可行的建议。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "14．（26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。 答：现代科技能够促进中医药文化的现代化和国际化，例如科研人员利用现代科技成功培育万亩龙脑樟树原料体，研制了天然龙脑工业化提取设备，这些都体现了现代科技对中医文化发展的积极作用。同时，现代科技也有助于中医药文化资",
        "teacher_score": 0,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆",
          "未联系实际进行作答"
        ]
      },
      {
        "step_id": 1,
        "student_response": "（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 2,
        "student_response": "",
        "teacher_score": 8,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆",
          "材料提取不充分"
        ]
      },
      {
        "step_id": 3,
        "student_response": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。 （3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
        "teacher_score": 0,
        "teacher_error_labels": []
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_139",
    "question": "13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一包含的经济信息。 （2）结合材料，分析企业税负降低与财政收入增长之间的经济联系。",
    "total": 14,
    "reference": "（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步 逐年增加，说明了国家经济发展稳重有进、稳中向好，税收是财政收入的主 要来源。 （2） ①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平 是根本，合理的分配政策有利于处理好国家、企业和个人的关系，促进经济 良性运行； ②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增 加科技研发投入、优化经营管理、培养人才，从而增强企业内生动力，助推 企业腾飞； ③企业科技创新能力增强 、管理结构优化 ，增强了企业持续盈利能力 、纳税能力 和国家经济发展水平，从长远来看，有助于增加国家财政收入。",
    "analysis": "（1）本题要求说明材料一包含的经济信息。是一道简单的问答试题， 依据材料中的关键词和考查方向可以做如下解答：根据图表可知， 2013年 ﹣2017年五年间，全国公共财政收入和税收收入均稳步逐年增加，说明了国 家经济发展稳重有进、稳中向好，税收是财政收入的主要来源。 （2）本题要求结合材料，分析企业税负降低与财政收入增长之间的经济联系。 属于分析说明类主观试题， 依据材料中的关键词和考查方向可以做如下解答 ： 经济发展水平和分配政策是影响国家财政收入的主要因素，其中经济发展水 平是根本，合理的分配政策有利于处理好国家、企业和个人的关系，促进经 济良性运行；国家企业降税减负，短期内减少国家财政收入，企业生产经营 成本降低，有利于增加科技研发投入、优化经营管理、培养人才，从而增强 企业内生动力，助推企业腾飞；实行扩张性财政政策，减少企业税负，企业 科技创新能力增强、管理结构优化，增强了企业持续盈利能力、纳税能力和 国家经济发展水平，从长远来看，有助于增加国家财政收入。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。",
        "teacher_score": 6,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。",
        "teacher_score": 3,
        "teacher_error_labels": [
          "作答不完整或有遗漏",
          "未运用原理或运用错误、知识点混淆"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_236",
    "question": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰、对社会主义和共产主义的信念的无限 忠诚。 江山就是人民，人民就是江山，长征途中红军战士“半条被子”的故事使老百姓认识到 “共产党是只有一床被子也要分一半给你的好人”。中共七大通过的党章强调“中国共产党 人必须具有全心全意为中国人民服务的精神”。新中国的第一部宪法明确“一切权力属于人 民”。改革开放以来，我们党坚持“把人民拥护不拥护、赞成不赞成、高兴不高兴、答应不 答应作为衡量一切工作得失的根本标准”。进入新时代，我们党提出“人民对美好生活的向 往，就是我们的奋斗目标”，中国共产党始终以人民为标尺，持之以恒答好人民考卷，赢得28了广大人民群众的衷心拥护和支持，中华民族迎来了从站起来、富起来到强起来的伟大飞跃。 （1）坚定理想信念是共产党人经受住任何考验的精神支柱，运用文化生活的知识并结合材 料加以说明。 （2）运用党的群众观点的知识并结合材料，阐明为什么中国共产党能赢得广大人民群众的 衷心拥护和支持。 （3）班级举行“请党放心，强国有我”主题班会，请列举两个发言要点。（要求主旨鲜明， 朗朗上口，每个要点在15个字以内。）",
    "total": 26,
    "reference": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式。一 代代的共产党人始终坚定理想信念，树立正确的历史观、民族观、国家观，经受了各种考验， 推动社会进步发展。②优秀的文化增强人的精神力量。崇高的理想信念，始终是共产党人保 持先进性的精神动力、精神支撑，他们坚持不忘初心、不移其志，披荆斩棘、奋力前行，为 实现中华民族伟大复兴接续奋斗。③理想指引人生方向，信念决定事业成败，理想信念是中 国共产党人的政治灵魂，无数共产党员为了理想信念，高扬爱国主义为核心的民族精神，不 畏牺牲，无私奉献，推动实现民族振兴、国家富强。 （2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己， 全心全意为人民服务，一切向人民群众负责，虚心向人民群众学习。之所以能赢得广大人民 群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握 群众生产、生活情况，坚持人民利益至上；始终以人民为标尺，答好人民的考卷，真正做到 了一切向人民群众负责；满足人民的关切、期待，深人群众调查研究，虚心向人民群众学习， 从群众中获取智慧和办法；坚持人民主体地位、相信依靠人民群众，带领人民群众迎来了从 站起来、富起来到强起来的伟大飞跃。 （3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为；努力学习科学文化知 识，全面提高个人素质；锤炼品德修养，打牢道德根基。",
    "analysis": "【分析】背景素材：党坚定理想信念、坚守人民立场 考点考查：文化对人的影响、理想信念、群众观点等 能力考查：获取和解读信息、调动和运用知识、描述和阐述事物 核心素养：政治认同 【小问1详解】 第一步：审设问。（明确主体、作答范围、问题限定和作答角度。）29本题需要调用文化生活的有关知识，说明坚定理想信念是共产党人经受任何考验的精神支 柱。回答此类问题一般按照“必要性+重要性+意义”作答。 第二步：审材料。（通过标点符号、段落等，提取材料有效信息。） 有效信息①：不同时期共产党人相同的奉献、牺牲事迹。→可联系理想信念作为一种精神力 量，影响人的认识活动、实践活动和思维方式。 有效信息②：理想鼓舞共产党人奋斗前行。→可联系优秀的文化增强人的精神力量。 有效信息③：为了理想经得住各种考验。→可得出理想信念、民族精神作用。 第三步：整合信息，组织答案。 得分点①：理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式+分析 材料。 得分点②：优秀的文化增强人的精神力量+分析材料。 得分点③：理想信念、民族精神作用+分析材料。 【小问2详解】 第一步：审设问。（明确主体、作答范围、问题限定和作答角度。） 本题需要调用党的群众观点的知识并结合材料，阐明为什么中国共产党能赢得广大人民群众 的衷心拥护和支持。回答为什么能这类问题可用定点法，具体可按定点、联系、梳理、作答 四个环节完成。 第二步：审材料。（通过标点符号、段落等，提取材料有效信息。） 有效信息①：设问要求群众观点。→可联系人民群众是社会历史的主体，要求我们坚持群众 观点，相信人民群众自己解放自己，全心全意为人民服务，一切向人民群众负责，虚心向人 民群众学习。 有效信息②：关心掌握群众生产、生活情况。→可联系全心全心全意为人民服务。 有效信息③：以人民为标尺，答好人民的考卷。→可得出一切向人民群众负责。 有效信息④：从群众中获取智慧和办法。→可得出虚心向人民群众学习。 有效信息⑤：带领人民群众迎来了从站起来、富起来到强起来的伟大飞跃。→可得出相信依 靠人民群众。 第三步：整合信息，组织答案。 得分点①：人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放 自己，全心全意为人民服务，一切向人民群众负责，虚心向人民群众学习。 得分点②：全心全心全意为人民服务+分析材料。30得分点③：一切向人民群众负责+分析材料。 得分点④：虚心向人民群众学习+分析材料。 得分点⑤：相信依靠人民群众+分析材料。 【小问3详解】 第一步：审设问，明确主体、作答范围、问题限定和作答角度。 本题的设问是某班准备开展“强国有我，请党放心”主题班会，请你列出两条发言要点。 本小问是一道开放性试题，只要言之有理，不出现知识性错误即可。 第二步：整合信息，组织答案。 得分点①：传承红色基因，争做红色传人或坚定理想信念，主动担当",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "以下是对该问题的回答： --- ### 一、坚定理想信念是共产党人经受考验的精神支柱 1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 2,
        "student_response": "3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 3,
        "student_response": "--- ### 二、中国共产党赢得人民群众衷心拥护和支持的原因 1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆",
          "作答不完整或有遗漏"
        ]
      },
      {
        "step_id": 4,
        "student_response": "2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。 3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 5,
        "student_response": "4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 6,
        "student_response": "--- ### 三、主题班会发言要点 1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 7,
        "student_response": "2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 8,
        "student_response": "--- 希望以上回答对你有所帮助！",
        "teacher_score": 0,
        "teacher_error_labels": []
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_173",
    "question": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十三届全国人大二次会议审议通过《中华人民共和国外商投资 法》。 材料二 近几年中国新能源汽车发展迅速，生产企业已达200多家，产业集群优势明显。 2018年，中国取消新能源汽车外资股比限制，允许该领域实行外资独资经营。新通过的 《外商投资法》对外商投资实行准入前的国民待遇加负面清单管理制度。 某公司是国外一家具有全球影响力的新能源汽车企业，其设计与生产理念同当前 全球先进制造、绿色能源、智能制造高度契合，2018年该公司入选世界品牌500强。2019 年1月，该公司决定在上海投资70亿美元开工建设集新能源汽车的研发、制造、销售等 功能于一体的超级工厂，预计年生产纯电动汽车50万辆。 2018年，中国新能源汽车产销分别完成127万辆和125.6万辆，比上年分别增长 59.9%和61.7%．市场预测，到2028年新能源汽车在中国的销量将超过1100万辆。 （1）结合材料一，运用政治生活知识说明外商投资法的制定是如何体现依法治国方略的。 （2）结合材料二，运用经济生活知识分析该公司为何在中国投资建设新能源汽车工厂。",
    "total": 26,
    "reference": "（1） ①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求； ②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序 中的体现； ③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量； ④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据。 （2） ①该公司的新能源汽车技术先进、品质上乘，具有市场竞争力； ②中国市场大、需求旺，产品有广阔的销售前景； ③中国产业技术基础良好，利用国产供应链降低成本的空间大； ④中国营商环境日益优化，外商投资权益能够得到保障。",
    "analysis": "（1）本题题目类型体现类主观试题，答题范围：政治生活，要求结合材料一说 明外商投资法的制定是如何体现依法治国方略的。通读材料内容可知，“党的十九大要求 实行高水平的贸易和投资自由化便利化政策，保护外商投资合法权益，制定外资基础性 法律列入《全国人大常委会2018年立法工作计划》”体现了坚持党对外商投资法立法工 作的领导，体现了社会主义法治的根本要求；“全国人大常委会审议通过《中华人民共和 国外商投资法》”体现了全国人大及其常委会制定立法计划、审议通过法律草案，是人民 当家作主在立法程序中的体现；“经征求中央财办、外交部、财政部、人民银行等72个 中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外商投资 法（草案）》”、“全国人大常委会初次审议这一草案并在中国人大网公布，向社会征求意 见”体现了相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立 法质量；“十三届全国人大二次会议审议通过《中华人民共和国外商投资法》”体现了立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据。 （2）本题题目类型原因类主观试题，答题范围：经济生活，要求结合材料二分析该公司 为何在中国投资建设新能源汽车工厂。由材料二中的“是国外一家具有全球影响力的新 能源汽车企业，其设计与生产理念同当前全球先进制造、绿色能源、智能制造高度契合， 入选世界品牌500强”表明该公司的新能源汽车技术先进、品质上乘，具有市场竞争力； “近几年中国新能源汽车发展迅速，产业集群优势明显”表明中国市场大、需求旺，产 品有广阔的销售前景，且产业技术基础良好，利用国产供应链降低成本的空间大；“取消 新能源汽车外资股比限制，允许该领域实行外资独资经营，新通过的《外商投资法》对 外商投资实行准入前的国民待遇加负面清单管理制度”表明中国营商环境日益优化，外 商投资权益能够得到保障。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1） ① 制定外商投资法体现了党和政府依法治国、科学立法的原则；",
        "teacher_score": 1,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 1,
        "student_response": "② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性；",
        "teacher_score": 2,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 2,
        "student_response": "③ 法律草案向社会公开征求意见，体现了民主立法的精神；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 3,
        "student_response": "④ 该法的制定是为了规范外商投资管理，促进对外开放。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 4,
        "student_response": "（2） ① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间；",
        "teacher_score": 3,
        "teacher_error_labels": [
          "材料提取不充分",
          "作答不完整或有遗漏"
        ]
      },
      {
        "step_id": 5,
        "student_response": "② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争；",
        "teacher_score": 3,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 6,
        "student_response": "③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。",
        "teacher_score": 3,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_26",
    "question": "13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革发展的重大举措和加强与改进党对文化工作的领导 等要求。 2012年，党的十八大报告提出必须走中国特色社会主义文化发展道路，扎实推 进社会主义文化强国建设。 材料二 H剧团是一家国有经营性文化单位 。在加快文化体制改革方针的指引下 ，H剧团 结合自身发展于 2007年改制为演艺有限责任公司 。经过 6年的努力 ，该演艺 公司获得了良好的经济效益和社会效益。其改制前后的对比如下表： 项目 改制前 改制后 资金来源 财政拨款 自负盈亏 组织结构 团长负责制 股东会、董事会和监事会领导下的总经理负 责制 分配制度 按职称、工龄分配 按贡献大小分配 相关职能 部门 演出部、后勤保障部 创作部、演出部、营销部、后勤保障部 演出机制 政府采购，服务于政府 等机关团体 ；年均 5～ 7场次 市场化营销、面向社会提供菜单式服务；年 均100多场次 经济效益 与社会 影响 剧团发展缓慢、演职员 收入低；以传统节目 为主，节目数量少、公司快速发展、演职员收入大幅增长；传统 节目得以保留 ，反映社会发展 、群众喜闻 乐见的新节目不断推出，多个节目获奖 获奖少 （1）结合材料一 ，运用政治生活知识 ，说明在社会主义文化强国的建设过程中 ， 中国共产党是如何发挥领导作用的。 （2）结合材料二和所学知识，分析该演艺公司取得成功的经济原因。",
    "total": 26,
    "reference": "（1） ①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位 和奋斗目标。 ②确立推进文化改革发展的指导思想，发挥社会主义核心价值体系的引领作用 ， 对文化改革发展作出全面部署。 ③把握文化发展规律，健全领导体制机制，增强领导文化建设本领。 （2） ①改制后，公司经营战略目标明确，市场定位准确； ②权责明确的现代企业制度和合理的组织机构保证了公司高效运转； ③科学的管理、高质量的演出节目和市场化的营销形成了公司的竞争优势； ④合理的分配制度激发了员工的积极性； ⑤演出场次增加、多个节目获奖，树立了良好的企业形象。",
    "analysis": "（1）本题以社会主义文化强国建设为依托，考查政治生活的相关知识 。 要抓住 “政治生活知识 ”“中国共产党 ”“领导作用 ”等题眼信息 ，紧密结合材料一 ，概括党在社会主义文化强国建设中的做法即可。 （2）本题以某演艺公司的成功经营为材料，考查学生对公司经营成功的原因知 识点的理解和运用 。企业经营成功主要是战略目标的定位 、科学高效的管理 、 良好的信誉。依据这三点，结合材料回答即可。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。",
        "teacher_score": 7,
        "teacher_error_labels": [
          "材料提取不充分",
          "作答不完整或有遗漏"
        ]
      },
      {
        "step_id": 1,
        "student_response": "（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。",
        "teacher_score": 5,
        "teacher_error_labels": [
          "材料提取不充分"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_188",
    "question": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家庭农场主要从事种植业、养殖业和种 养结合，其中种植类农场有56.1%采用了喷灌技术，养殖类农场有近80%进行了粪便资 源化、综合循环利用和无害化处理；在不少家庭农场中，父辈负责生产，子女负责营销， 经营的农产品有以自己名字命名的品牌；全国有36.9%的家庭农场加入了农民合作社， 参与和分享农机、良种、技术、订单等服务。 结合材料并运用经济知识，说明发展家庭农场对于激发乡村经济活力的积极作用。",
    "total": 14,
    "reference": "①促进农村土地流转与规模经营，提高农业劳动生产率； ②促使先进农业技术应用，提高农产品产量和品质； ③推进农业品牌化、专业化经营，增强农产品市场竞争力； ④拓宽农民合作社服务范围，推动乡村产业融合发展。",
    "analysis": "本题属于意义类主观试题，要求结合材料并运用经济知识，说明发展家庭农场 对于激发乡村经济活力的积极作用。材料“我国家庭农场大多由小农户升级而来，经营 规模在20～200亩之间”有利于促进农村土地流转与规模经营，提高农业劳动生产率； 材料“家庭农场主要从事种植业、养殖业和种养结合，其中种植类农场有56.1%采用了 喷灌技术，养殖类农场有近80%进行了粪便资源化、综合循环利用和无害化处理”有利 于促使先进农业技术应用，提高农产品产量和品质；材料“在不少家庭农场中，父辈负 责生产，子女负责营销，经营的农产品有以自己名字命名的品牌”有利于推进农业品牌 化、专业化经营，增强农产品市场竞争力；材料“全国有36.9%的家庭农场加入了农民 合作社，参与和分享农机、良种、技术、订单等服务”有利于拓宽农民合作社服务范围， 推动乡村产业融合发展。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "②推动了先进农业技术的应用，提升了农产品的产量和品质；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 2,
        "student_response": "③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 3,
        "student_response": "④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_35",
    "question": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园区的产业工人。务工农民留下的土地由一些经管大 户集中起来、统一经管，建立了一批优质稻米、蔬菜和水果等现代农业生产 基地，取得了良好的经济效益。 该镇 90%的劳动力实现当地就业，人均收入 明显增加。 材料二 随着城镇化的快速推进 ，被征地农民的许多现实问题受到广泛关泣 。M省2010 年对 1 460户被征地农民进行了入户调查。调查显示， 被征地农民户均失地 2.1亩， 99%的家庭得到各种形式的补偿， 每户平均获得政府货币补偿 76271 元；与土地被征前相比， 34%的家庭收入增加， 户均增加 7125元， 37%的家 庭年收入下降， 户均减少 10409元，其余家庭收入变化不明显 ；69%的农民拥 有固定职业， 31%的农民没有固定职业 ；在有固定职业的农民中， 10%的农民 是通过政府、 社区介绍就业的 ；70%的农民拥有医疗保险， 17%的农民拥有养 老保险， 3%的农民拥有失业保险。 （1）结合材料一和所学经济知识， 分析城镇化对 R镇经济发展的推动作用。 （2）假设你是 M省人大代表 ，请结合材料二向政府部门提出解决被征地农民问 题的政策建议。",
    "total": 26,
    "reference": "（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加； ②农民转变为产业工人，为园区和该镇的发展提供了劳动力； ③土地的统一集中经营，提高了农业生产率，推动了现代农业发展； ④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需） 。 （其他诸如 “加快转变经济发展方式 、调整和优化产业结构 、统筹城乡发展 ”等答 案也可酌情给分） （2） ①被征地农民获得的补偿偏低，应提高补偿标准，完善补偿机制。 ②部分被征地农民就业困难，收入减少，应提高就业指导服务和政策支持。 ③部分被征地农民未被纳入社会保障体系之中 ，应扩大保障体系覆盖面 ，并提高 保障水平。 ④加强对征地补偿安置工作的监督，保障被征地农民合法权益。",
    "analysis": "（1）本题属于原因类试题，考查考生从材料中获取相关信息、结合设 问回答问题的能力。设问考查城镇化对经济发展的推动作用，因此解答本题 的第一步是认真研读材料，从中获取能推动经济发展的因素，即制造企业与 配套企业的入园 、人口的增加 ，特点是农民的入城 、土地的集中与统一经营 、 人均收入的明显增加等等；第二步分析这些因素对经济发展的作用，即提供 了产业结构调整的机会、劳动力、发展现代化经济、收入增加导致的消费的 发展，同时也体现了经济发展方式的转变、统筹城乡发展等；第三步，将第 一、二步相结合，即理论联系实际的过程，也是组织答案的过程，要注意不 能脱离材料。 （2）本题从人大代表角度考查，属于 “措施类 ”试题，解答此类试题坚持 “措施从 问题中来的原则 ”。首先从材料二中寻找被征地的农民面临哪些问题 ，即补偿 标准低、就业困难、收入减少、社会保障不健全、合法权益无法保障等等问 题，其次上述问题采取解决办法 ，同时要强调主体是人大代表向政府提出 “政 策建议 ”，即要从政策层面上提出建议 ，而不是具体措施 ，最后组织答案 ，坚 持一个措施解决一个问题的模式。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 2,
        "student_response": "③土地集中经营促进了现代农业发展，提高了农业生产效率；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 3,
        "student_response": "④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 4,
        "student_response": "（2） ①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低；",
        "teacher_score": 2,
        "teacher_error_labels": [
          "材料提取不充分"
        ]
      },
      {
        "step_id": 5,
        "student_response": "②加强对农民的职业培训和就业指导，帮助他们实现稳定就业；",
        "teacher_score": 2,
        "teacher_error_labels": [
          "材料提取不充分"
        ]
      },
      {
        "step_id": 6,
        "student_response": "③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求；",
        "teacher_score": 2,
        "teacher_error_labels": [
          "材料提取不充分"
        ]
      },
      {
        "step_id": 7,
        "student_response": "④加强政府监管力度，维护被征地农民的合法权益。",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_57",
    "question": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极探索。 材料二 2013年我国 GDP增速为 7.7%，2014年为 7.4%．2015年我国 GDP 增长目标调低为 7%．面对经济下行的压力 ，2015年政府工作报告对积极的财 政政策做了加力增效的部署 ，其中，2015年财政预算拟安排财政赤字 1.62万 亿元，比去年增加 2700亿元，赤字率从去年的 2.1%提高到 2.3%．（财政赤 字率指财政赤字与 GDP之比。国际上财政赤字率安全警戒线为 3%．） （1）结合材料一和所学政治知识，说明政府应该如何强化预算管理。 （2）结合材料二好所学经济知识，分析现阶段我国增加财政赤字的合理性，并 说明应该如何用好财政资金。",
    "total": 12,
    "reference": "（1） ①严格执行人大批准通过的预算； ②完善预算管理制度体系； ③按照预算法的要求编制预算和执行预算； ④运用检查、审计等行政手段强化预算监管； ⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督。 （2） 合理性： ①财政赤字是积极财政政策的具体手段 ，在经济下行压力下 ，增加财政赤字能够 扩大财政支出，刺激社会总需求； ②我国目前财政赤字率虽然在提高， 但低于 3%的警戒线，是适度的、安全的。 如何用好： ①优化赤字资金支出结构，引导经济转型升级； ②加强赤字资金管理，提高使用效率； ③遵循财政分配原则，维护赤字资金支出的公平性。",
    "analysis": "（1）本题要求结合材料一和所学政治知识，说明政府应该如何强化预 算管理。此为措施类试题，首先，我国的国家机关都是由人民代表大会选举 产生的，对人民代表大会负责，受人民代表大会监督。政府部门在编制预算 时要接受人民代表大会的监督，在执行过程中要严格把控，切实执行人大审 批通过的预算。正确使用预算资金，未列入预算的不得支出；其次，预算资 金的使用效率受到预算管理制度体系的重要影响，完善的预算管理制度体系 能够为规范预算资金的使用提供制度保障，减少不必要的预算外支出。政府 要构建起完善的预算管理制度体系 ，以制度堵住预算资金使用不规范的漏洞 ， 提高预算资金的使用效率，发挥预算资金的重要作用；第三，依法行政是对 政府的重要要求，政府编制预算时也要坚持依法行政这一重要原则。政府应 依据《预算法》中的规定来编制和执行预算，做到有法必依，依法行政。真 正按照法律规定来使用预算资金 ；第四，政府要加强内部对预算资金的管理 ， 综合运用审计、检查等多种手段，强化预算监管。政府做好自查自纠，从内 部杜绝滥用预算资金等不法行为；最后，政府做好工作也离不开有力的外在 监督，公民和权力机关等对政府的外在监督对政府形成一股强大的约束力， 促使政府权为民所谋。因此政府应加强公开预算，增加预算的透明度，为人 民群众和人民代表大会监督预算资金的使用创造有利条件，自觉接受人民群 众的监督。 （2）本题要求结合材料二好所学经济知识，分析现阶段我国增加财政赤字的合 理性，并说明应该如何用好财政资金。共两小问。 第一设问为原因类试题 ，现阶段我国增加财政赤字的原因 ，首先，财政是国家治 理的基础和重要支柱，在社会经济生活中发挥着重要的作用。国家财政具有 促进国民经济平稳运行的作用，对防止经济大起大落有着重要的作用。我国 经济目前处于 “经济新常态 ”，经济增速由高速转向中高速，经济面临发展乏 力的风险，需要国家实行积极的财政政策。财政赤字是积极财政政策的具体 手段，在经济下行压力下，增加财政赤字能够扩大财政支出，以政府的需求 弥补市场的需求，从而刺激社会总需求， 保证经济不出现大幅度滑坡 ；其次， 面对经济增速放缓，经济下行压力较大的新常态，我国扩大财政赤字，对财 政政策做了加力增效的部署，这更大程度上发挥财政对经济的作用。但是我 国扩大财政赤字不会引发经济风险，因为我国目前财政赤字率虽然在提高， 但低于 3%的警戒线 ，是适度的 、安全的。这样规模的财政赤字是在可控风险 范围内的。因此，我们国家的财政赤字是合理的。 第二设问为措施类试题 ，要用好财政资金 ，首先要优化赤字资金支出结构 ，发挥 财政资金的导向性作用。重点将财政资金投放于关系国计民生的重大基础行 业和高科技创新产业，引导经济转型升级，实现我国经济质的飞跃，由粗放 型的增长方式向集约型增长方式的转变；其次，财政资金来源于人民群众交 纳",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1） ①严格按照人大批准的预算执行；",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "②加强预算管理的制度建设； ③依法编制和执行预算；",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 2,
        "student_response": "④通过检查、审计等方式强化监管；",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 3,
        "student_response": "⑤公开预算信息，接受监督。",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 4,
        "student_response": "（2） 合理性： ①赤字是积极财政政策的表现，在经济下行时可以刺激需求；",
        "teacher_score": 2,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 5,
        "student_response": "②我国赤字率在可控范围内，不会引发风险。",
        "teacher_score": 1,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 6,
        "student_response": "用好资金： ①优化支出结构，支持重点行业和科技创新；",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 7,
        "student_response": "②提高资金使用效率，确保资金用于关键领域；",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 8,
        "student_response": "③注重公平性，避免分配不公。",
        "teacher_score": 0,
        "teacher_error_labels": []
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_62",
    "question": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出引发社会强烈反响 。古建筑学者将其誉为中国传统文化的 “立体的教科书，现成的博物馆 ”，历史学者认为《记住乡愁》呈现了一副生 动的乡村历史画卷，民俗学者从节目中一个个非物质文化遗产的 “活化石 ”， 社会学者强调吸取传统乡村社会治理的智慧和经验 …… （1）培育和践行社会主义核心价值观需要记住乡愁，传承中华传统美德，运用 文化生活知识对此加以说明。 （2）运用认识论的相关知识并结合材料，分析不同学者从《记住乡愁》中获得 不同感受的原因。 （3）在城镇化快速发展的今天，请就如何记住乡愁提出两条建议。",
    "total": 26,
    "reference": "（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德 是传统文化的精华，是涵养社会主义核心价值观的重要源泉。乡愁反映了人 们对中华传统文化的眷恋之情，体现了当代人对传承中华传统美德的愿望和 期盼；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提 供了重要载体和丰厚的历史文化养料。 （2）认识是主体对客体的能动反映。认识受到主体状况、客体状况以及认识条 件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存 在差异，纪律片涉及传统村落的自然环境 、人文景观 、村规民约 、民风民俗 、 社会管理等多方面的内容，导致不同学者感受的差异性。 （3） ①在保持原有村落形态的基础上改善居民生活条件； ②加强中华传统美德教育与传承，使其转化为当代中国人的道德观念。",
    "analysis": "（1）本题要求运用文化生活知识，说明 “培育和践行社会主义核心价值 观需要记住乡愁 ，传承中华传统美德 ”。此题从宏观上考查学生调动知识的能 力，要求运用文化知识说明践行社会主义核心价值观为何需要传承中华传统 美德，为原因类试题，可以从文化作用，文化发展的意义，传统文化，民族 文化的作用文化自觉性等角度组织答案，还要从两者内在的一致性回答更全 面。 （2）本题要求运用认识论的相关知识并结合材料 ，分析不同学者从 《记住乡愁 》 中获得不同感受的原因。此为哲学原因类试题，知识限定为：认识论，不同 学者从《记住乡愁》中获得不同感受的原因可从认识的主体差异性角度来分 析说明即可。 （3）本题要求在城镇化快速发展的今天，就如何记住乡愁提出两条建议。此为 建议类试题，没有标准答案，考生所提建议只要有助于记住乡愁即可。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。",
        "teacher_score": 1,
        "teacher_error_labels": [
          "未联系实际进行作答",
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 1,
        "student_response": "（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 2,
        "student_response": "（3） ① 大量拆除传统村落，建设高楼大厦以推动经济发展；",
        "teacher_score": 0,
        "teacher_error_labels": [
          "未联系实际进行作答"
        ]
      },
      {
        "step_id": 3,
        "student_response": "② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。",
        "teacher_score": 0,
        "teacher_error_labels": [
          "未联系实际进行作答"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_70",
    "question": "14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强暴血战到底的英雄气概，百折不挠、坚忍不拔的必胜信念。 抗战精神始终支撑和激励中国人民浴血奋战，终于打败了极其残暴、极其野 蛮的日本侵略者，赢得了中国人民抗日战争的伟大胜利，为世界反法西斯战 争胜利作出了不可磨灭的贡献。 （1）结合材料，运用意识能动作用的知识，说明抗战精神对中国人民战胜日本 侵略者的作用。 （2）结合材料，运用文化生活知识说明抗战精神与中华民族精神的关系。 （3）近年来，日本政界有人企图否认日本侵华的历史，请你加以批驳。",
    "total": 26,
    "reference": "（1） 意识对物质的能动反映 ，对物质具有能动的反作用 。抗战精神是激励中国人民坚 持抗战、争取胜利的强大精神动力。抗战精神极大激发了中国人民战胜日本 侵略者的斗志，增强了战胜日本侵略者的信心。激奋中国人民克服国力弱、 武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利。 （2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的 不竭精神动力。抗战精神集中体现了爱国主义精神，是对中华民族精神的传 承和发扬，抗战精神是中华民族精神的重要内容，是对中华民族精神的丰富 和发展。 （3）答案示例： 南京大屠杀 、731部队制造使用化学武器残害中国人民等日本侵略战争的罪行铁 证如山，不会因任何人的抵赖而改变，否认日本侵略历史的言行，是对日本 军国主义战争罪行的蓄意美化，是对世界公理良知的粗暴践踏，违背了当今 和平与发展的世界潮流 ，否认日本侵华历史的言行 ，伤害了中国人民的感情 ， 破坏了中日关系的政治基础，对人类和平和正义事业构成了巨大威胁。",
    "analysis": "（1）本题要求结合材料，运用意识能动作用的知识，说明抗战精神对 中国人民战胜日本侵略者的作用。此为分析说明类试题，知识限定明确：意 识能动作用分析，依据材料中的关键词和考查方向可从以下角度分析：意识 活动具有能动的反作用，正确的意识对人们改造客观世界起推动作用。人们 在抱着抗战必胜的信念为中华民族的复兴努力的时候，抗战精神激励了中国 人民坚持抗战、是争取胜利的强大精神动力；抗战精神在一定程度上可以调 节和控制中国人民的生理活动，极大地激发了中国人民战胜日本侵略者的斗 志，坚定了人们战胜日本侵略者的信心，为抗战事业的成功奠定基础；意识 活动具有主动创造性，是人们认识世界的重要条件。人们能够揭示深藏于事 物内部的本质和规律，即通过战争规律的研究，发现适合我们作战的策略， 从而激励中国人民克服国力弱、武器装备落后等困难，坚持持久抗战，最终 赢得抗日战争的胜利。 （2）本题要求结合材料，运用文化生活知识说明抗战精神与中华民族精神的关 系。此题也是分析说明类试题，爱国主义精神是中华民族精神的核心，它贯 穿民族精神的各个方面 ；团结统一、爱好和平、勤劳勇敢、自强不息的精神 ， 相辅相成，无不体现着爱国主义这个主题。无论什么时候，爱国主义都是动 员和鼓舞中国人民团结奋斗的一面旗帜，是各民族人民风雨同舟、自强不息 的精神支柱；抗战精神集中体现了爱国主义精神。中国人民抵抗日本帝国主 义的侵略，保卫祖国领土完整统一是爱国主义精神的体现，是对以爱国主义 为核心的中华民族精神的传承和弘扬，是整个中华民族的整体风貌和精神特 征，体现了近代中华民族共同的价值追求；抗战精神是中华民族精神的重要 内容；是爱国主义在近代的要求，也体现了其具体的内涵，是对中华民族精 神的丰富和发展；是动员和鼓舞中华民族团结奋斗的重要精神力量，有助于 弘扬中华民族精神，传承中华文明。 （3）本题是开放性试题，从反法西斯，维护世界和平，促进共同发展的角度分 析即可；例如：南京大屠杀、 731部队制造使用生化武器残害中国人民等日本 侵华战争的罪行铁证如山，不会因任何人的抵赖而改变。否认日本侵华历史 的言行，是对日本军国主义战争罪行的蓄意美化，是对世界公理良知的粗暴 践踏，违背了当今和平与发展的世界潮流。否认日本侵华历史的言行，伤害 了中国人民的感情，破坏了中日关系的政治基础，对人类和平和正义事业构 成了巨大威胁。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1） 抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。",
        "teacher_score": 5,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 1,
        "student_response": "（2） 中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。",
        "teacher_score": 7,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 2,
        "student_response": "（3） 日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。",
        "teacher_score": 6,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_189",
    "question": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家庭农场主要从事种植业、养殖业和种 养结合，其中种植类农场有56.1%采用了喷灌技术，养殖类农场有近80%进行了粪便资 源化、综合循环利用和无害化处理；在不少家庭农场中，父辈负责生产，子女负责营销， 经营的农产品有以自己名字命名的品牌；全国有36.9%的家庭农场加入了农民合作社， 参与和分享农机、良种、技术、订单等服务。 结合材料并运用经济知识，说明发展家庭农场对于激发乡村经济活力的积极作用。",
    "total": 14,
    "reference": "①促进农村土地流转与规模经营，提高农业劳动生产率； ②促使先进农业技术应用，提高农产品产量和品质； ③推进农业品牌化、专业化经营，增强农产品市场竞争力； ④拓宽农民合作社服务范围，推动乡村产业融合发展。",
    "analysis": "本题属于意义类主观试题，要求结合材料并运用经济知识，说明发展家庭农场 对于激发乡村经济活力的积极作用。材料“我国家庭农场大多由小农户升级而来，经营 规模在20～200亩之间”有利于促进农村土地流转与规模经营，提高农业劳动生产率； 材料“家庭农场主要从事种植业、养殖业和种养结合，其中种植类农场有56.1%采用了 喷灌技术，养殖类农场有近80%进行了粪便资源化、综合循环利用和无害化处理”有利 于促使先进农业技术应用，提高农产品产量和品质；材料“在不少家庭农场中，父辈负 责生产，子女负责营销，经营的农产品有以自己名字命名的品牌”有利于推进农业品牌 化、专业化经营，增强农产品市场竞争力；材料“全国有36.9%的家庭农场加入了农民 合作社，参与和分享农机、良种、技术、订单等服务”有利于拓宽农民合作社服务范围， 推动乡村产业融合发展。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面： ① 促进农村土地流转与规模经营，提高了农业劳动生产率；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "② 推动了先进农业技术的应用，提升了农产品的产量和品质；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 2,
        "student_response": "③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
        "teacher_score": 4,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 3,
        "student_response": "④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_6",
    "question": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成为招商引资的重媒介。近年来，在很多地方， 文化不仅仅是 “陪衬红花的绿叶 ”，而且直接登上了经济舞台并扮演着重要的 角色，实现了从 “文化搭台。经济唱戏 ”到“文化唱戏 ”的转变：据国家统计局的 统计， 2009年以来，我国文化产业发展势头良好， 产值月均增幅达 l7%，其 中电影、图书和舞台剧等， 收入增长更高达 20%以上。 （1）运用哲学知识，对材料一中 “经济不景气成就文化产业发展是一条规律 ”的 推断的合理性和严谨性作简要评析。 （2）根据材料二，有人认为，从 “文化搭台 ”到“文化唱戏 ”，体现了人们对文化 功能认识的深化。你赞同这种看法吗？运用文化知识简要说明理由。 （3）面对激烈的国际竞争，提升我国文化产业竞争力的意义何在？请对制定文 化强省（市）战略提出方法论的建议。",
    "total": 26,
    "reference": "（1） ①文化产业的发展需要相应的条件 。经济不景气时 ，经济结构调整的压力和人们 对精神文化的需求，为文化产业发展提供了契机。美日韩的例子也说明了该 推断有一定合理性； ②规律是事物运动的本质 、必然、稳定的联系 。经验有一定的事实基础 ，但不同 于规律。把悠闲地经验提升为普遍规律，是不严谨的。 （2） 答案一：不赞同。文化具有满足人们精神需要，为经济社会发展提供思想保证 、 精神动力 、智力支持等功能 。材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调 了文化的经济功能，而忽视了其他功能。 答案二：赞同。 “文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到 文化本身的经济功能。文化产业的快速发展，体现了文化具有满足人们精神 需要等功能。 （3） ①文化是国家核心竞争力的重要因素 。发展文化产业 ，能提升我国综合国力 ，掌 握国际竞争主动权。 ②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分 析。",
    "analysis": "（1）问时，要坚持一分为二的观点结合材料和教材中的相关知识点进行 全面分析。 （2）问时，考生要结合文化的相关知识来说明从 “文化搭台 ”到“文化唱戏 ”是否体现了人们对文化功能认识的深化 。要从只强调文化的经济功能 ，而忽 视其他功能来说明不赞同的理由。要从认识到文化对经济的服务功能，到认 识到文化本身的经济功能来说明赞同的理由。 （3）问的第一小问时，考生要从文化对综合国力的影响这一方面来说明 的第二小问时，考生可从借鉴经验，但要从本省的实际出发，具 体问题具体分析等角度来组织答案。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1） 材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。",
        "teacher_score": 4,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 1,
        "student_response": "（2） 答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。",
        "teacher_score": 8,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 2,
        "student_response": "答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。 （3） 意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。",
        "teacher_score": 6,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_28",
    "question": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字母词的人认为： “在对外开放条件下，字母词的产生有其必然性。应善待字母词的使用，而非简 单的拒斥。 ” “选录字母词只是对当下语言现实的承认，体现了语言使用的从简趋势，适应了 社会生活变化的需要。 ” …… （1）你是赞成还是反对《现代汉语词典》收录西文字母词？请用文化生活有关 知识阐明理由。 （2）《现代汉语词典》收录西文字母词引起的争论深化了人们的认识，结合材 料，运用认识论知识，说明 “争论有利于认识的发展 ”。 （3）真理面前人人平等。假如你是争论的一方，在争论中应该怎么样坚持这一 原则？",
    "total": 26,
    "reference": "（1） 观点一：反对收录西文字母词 理由： ①语言文字是文化的基本载体 ，汉语是中华文明的重要标志 ，传承中华文明需要 保持中华文化的民族特色，保持汉语的纯洁性。 ②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不 应收录，至少不应在正文中收录， 观点二：支持收录西文字母词 理由： ①其一，收录字母词体现了中华文化的包容性特点 。以包容的心态对待字母词的 使用，有利于不同民族之间相互交流和相互理解，是汉语言文字具有活力的 表现。 ②其二，《词典》收录的字母词数量很少 ，不会使汉语成为混杂的语言而损害其 民族性。其三，字母词的使用是文化多样性的表现，尊重文化多样性是发展 本民族文化的内在要求。 （2） ①不同主体对同一对象会产生不同的认识，由此产生争论是正常现象。 ②真理与谬误往往相伴而行。 ③受主客观条件的限制 ，人的认识难免存在一定局限性甚至错误 。人们对事物的 认识是一个不断发展的过程。通过讨论，不同看法得以交流和碰撞，有利于 人们取长补短，克服认识的片面性，促进认识的发展。 （3） 坚持实事求是的科学态度；以理服人而不以势压人；尊重对方发表意见的权利 ； 避免语言粗暴、行为过激；勇于坚持真理、修正错误。",
    "analysis": "（1）第一问《现代汉语词典》收录西文字母词，要根据对材料内容和 所学知识的理解，做出自己的判断，是赞成还是反对，然后根据自己的选择 筛选所学知识进行论证 。该题属于文化生活中的开放性试题 ，赞成或不赞成 ， 言之有理即可，原因阐释上赞成侧重于文化交流，不赞成侧重于传统文化。 （2）该题考查学生对认识论相关原理的掌握和理解。对《现代汉语词典》收录 西文字母词，不同的人有不同的观点，这说明不同主体对同一对象会产生不 同的认识；同时反映了认识具有反复性和无限性的特点。 （3）真理具有客观性，真理面前人人平等，对这一原则的理解较为重要，根据 理解提出坚持这一原则的方法 、要求学生要思维开阔 ，从多个角度思考回答 。 因此我们应坚持的原则应强调以下几点：实事求是的科学态度；以理服人而 不以势压人；尊重对方发表意见的权利；勇于坚持真理、修正错误。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "（1） 观点：反对《现代汉语词典》收录西文字母词。",
        "teacher_score": 2,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 1,
        "student_response": "理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。",
        "teacher_score": 6,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 2,
        "student_response": "（2） 争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。 （3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
        "teacher_score": 6,
        "teacher_error_labels": [
          "步骤正确"
        ]
      },
      {
        "step_id": 3,
        "student_response": "",
        "teacher_score": 6,
        "teacher_error_labels": [
          "未运用原理或运用错误、知识点混淆"
        ]
      },
      {
        "step_id": 4,
        "student_response": "（3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
        "teacher_score": 0,
        "teacher_error_labels": []
      }
    ]
  },
  {
    "sample_id": "Political_ShortAns_163",
    "question": "13．（14分）阅读材料，完成下列要求。希腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建“一带一路”的重要 项目，也是两国互利合作的典范。 2008年6月，中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35 年特许经营权；2016年4月，又以3.69亿欧元收购比港港务局67%的股权，全面接手一 号码头运营。为解决港口设备老化、桥吊装卸作业效率低、船舶压港严重等问题，该企 业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造。该企业向跨 国公司提供全球物流服务，如从中国生产基地运来的货物过去主要通过海运经汉堡港、 鹿特丹港转运，现改由比港登陆，经铁路运往捷克、斯洛伐克、奥地利、匈牙利等中东 欧国家，交货期从36天缩短至26～28天。 到2018年，比港集装箱吞吐量从2010年的88万跃升至491万标准箱，世界港 口排名从第93位跃升至第32位，成为“一带一路”的“蓝色经济通道”、地中海地区的 重要枢纽。2018年实现净利润2790万欧元，较2017年增长147%。 结合材料并运用经济知识，分析该航运企业比港项目获得成功的原因。",
    "total": 14,
    "reference": "①该航运企业主动走出去，抓住共建“一带一路”的机遇； ②从特许经营权到控股权、到全面运营，获得港口经营与决策自主权； ③优化货物运输路线，港口经营规模扩大，成本降低； ④加强管理与技术投入，港口运营效率提高，盈利能力增强。",
    "analysis": "本题要求结合材料并运用经济知识，分析该航运企业比港项目获得成功的原因。 属于原因类试题。解答本题的关键是从材料中提取有效信息，与教材知识相对接进行分 析。根据材料“腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建‘一带一路’ 的重要项目”“中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35年特许经 营权”可知该航运企业主动走出去，抓住共建“一带一路”的机遇；根据材料“获得比 港二号、三号集装箱码头35年特许经营权；2016年4月，又以3.69亿欧元收购比港港 务局67%的股权，全面接手一号码头运营”可知从特许经营权到控股权、到全面运营， 获得港口经营与决策自主权；根据材料“该企业向跨国公司提供全球物流服务，交货期 从36天缩短至26～28天”可知优化货物运输路线，港口经营规模扩大，成本降低；根 据材料“该企业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造， 交货期从36天缩短至26～28天”可知加强管理与技术投入，港口运营效率提高，盈利 能力增强。",
    "teacher_steps": [
      {
        "step_id": 0,
        "student_response": "①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。",
        "teacher_score": 14,
        "teacher_error_labels": [
          "步骤正确"
        ]
      }
    ]
  }
]


==> anc/construction_example/original_casebank.json <==
{
  "cases": [
    {
      "case_id": "K1_S0",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新；错误类型：步骤正确",
      "参考节点匹配": "（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：### 答案 #### 一、文化创新 1. **立足社会实践**：冯洪钱通过走访兽医站和收集民间处方，深刻理解了兽医工作的实际需求。这种实践为他的研究提供了丰富的素材，推动了他在兽医中草药领域的深入探索。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①深入兽医药研制和畜病治疗第一线，在实践基础上进行创新\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：3\n分数档位：满分\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K1_S1",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；2；错误类型：步骤正确",
      "参考节点匹配": "（2）；2",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **继承传统与推陈出新**：他系统整理了传统的兽医知识，并结合现代科技进行了创新，如通过追踪国外最新成果，吸收先进的治疗方法和理念，丰富了传统的兽医实践。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；2\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：3\n分数档位：满分\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K1_S2",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”；错误类型：步骤正确",
      "参考节点匹配": "（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：3. **借鉴外来文化**：冯洪钱积极学习国际上的兽医技术，将其与中国传统兽医学相结合，创造出更高效的治疗方案。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（3）（ 6分）评分量表；求同国家与社会的需要相结合 ”\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K1_S3",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 3,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。",
      "教师评分": 3,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；实践是认识的基础；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）；实践是认识的基础",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 3 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：#### 二、实践与认识的关系 1. **实践是认识的来源**：冯洪钱通过深入兽医站和养殖场的实践活动，积累了大量第一手资料，为《民间兽医本草》的研究提供了丰富的素材。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）；实践是认识的基础\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：3\n分数档位：边界\n评分边界：人工给 3 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K1_S4",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 4,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及作答不完整或有遗漏；参考节点：（2）；2；错误类型：作答不完整或有遗漏",
      "参考节点匹配": "（2）；2",
      "学生行为摘要": "涉及作答不完整或有遗漏",
      "错误类型": [
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **实践推动认识发展**：在实践中，他不断遇到新的问题并寻找解决方案，这促使他对兽医知识进行了更系统化的整理和研究。\n学生行为摘要：涉及作答不完整或有遗漏\n参考节点匹配：（2）；2\n错误类型：作答不完整或有遗漏",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：作答不完整或有遗漏。\n评分理由短评：该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K1_S5",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 5,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：性；（3）（ 6分）评分量表；错误类型：步骤正确",
      "参考节点匹配": "性；（3）（ 6分）评分量表",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：3. **检验认识真理性的标准**：通过实际应用验证了书中方法的有效性，进一步巩固了他的研究成果。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：性；（3）（ 6分）评分量表\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K1_S6",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 6,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及作答不完整或有遗漏；参考节点：（1）；国家与社会的需要相结合，树立；错误类型：作答不完整或有遗漏",
      "参考节点匹配": "（1）；国家与社会的需要相结合，树立",
      "学生行为摘要": "涉及作答不完整或有遗漏",
      "错误类型": [
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工给 1 分；该步骤属于边界；错误类型：作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：#### 三、人生价值的实现 1. **理想的重要性**：作为兽医工作者，他的理想是提高畜牧业的整体健康水平，减少疾病带来的损失。这种个人理想与国家农业发展的需求相结合，体现了高度的社会责任感。\n学生行为摘要：涉及作答不完整或有遗漏\n参考节点匹配：（1）；国家与社会的需要相结合，树立\n错误类型：作答不完整或有遗漏",
      "校准文本_理由": "教师评分：1\n分数档位：边界\n评分边界：人工给 1 分；该步骤属于边界；错误类型：作答不完整或有遗漏。\n评分理由短评：该步骤有一定有效内容，但同时存在作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K1_S7",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 7,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；2；错误类型：步骤正确",
      "参考节点匹配": "（2）；2",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：2. **奋斗的方向**：在日常工作中，他坚持学习和实践，不断提升自己的专业技能，并致力于将所学知识应用于实际工作，帮助农民解决实际问题。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；2\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K1_S8",
      "source_sample_id": "Political_ShortAns_55",
      "step_id": 8,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...",
      "学生步骤": "3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：草》的目的和价值；（3）（ 6分）评分量表；错误类型：步骤正确",
      "参考节点匹配": "草》的目的和价值；（3）（ 6分）评分量表",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 冯洪钱是一名基层兽医工作者， 1959年，当地民间老兽医用一味草药治好 了20多头病猪 ，这使年轻的冯洪钱深受震撼 。他立志传承发现传统兽医药事 业，编撰《民间兽医本草》，满足社会的需求。他访问过数百个兽医站，拜 访了成百上千位老兽医 、老药农，广泛收集民间处方 ，查阅古医书 、古农书、 地方志，追踪国外最新科技成果，创办中草药百草园、中草药制药厂，与同 事一起先后研制成功精宝素等 10多种草药制剂 ，治愈了数以万计的疫病牲畜 。 经过千辛万苦，历时半个世纪， 冯洪...\n学生步骤：3. **实现人生价值**：通过长期的努力和奉献，他在兽医领域取得了显著的成绩，得到了社会的认可，实现了个人的价值。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：草》的目的和价值；（3）（ 6分）评分量表\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K2_S0",
      "source_sample_id": "Political_ShortAns_23",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。",
      "教师评分": 10,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素；错误类型：步骤正确",
      "参考节点匹配": "网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 10 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（1）结合材料，运用文化生活知识说明现代科技对于广大中医文化的作用。 答：现代科技在中医药文化的发展中起到了积极的推动作用。科研人员利用现当代科技成功培育了万亩龙脑樟原料体，改进了传统的提取方法，不仅提高了生产效率，还促进了中医药文化的现代化发展。同时，通过建立资源基因库和利用网络等现代信息技术传播中医药文化，使中医药文化得到了更好的传承和发展。因此，现代科技是推动中医药文化与时俱进的重要手段。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：网络等现代信息技术有利于中医药文化；（1）科学技术是促进文化发展的重要因素\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：10\n分数档位：满分\n评分边界：人工给 10 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K2_S1",
      "source_sample_id": "Political_ShortAns_23",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。",
      "教师评分": 5,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：根据辩证否定观，成功的开发需要对传统进行批判继承和创新。科研人员在深入研究中药典籍的基础上，批判了传统的提取方法，并在此基础上进行了改进和创新，最终实现了龙脑的成功开发。这正是辩证否定观的体现。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；（2）辩证的否定是既肯定又否定，及克服又保留\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：5\n分数档位：边界\n评分边界：人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K2_S2",
      "source_sample_id": "Political_ShortAns_23",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素；错误类型：步骤正确",
      "参考节点匹配": "（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（3）结合材料，就更好的弘扬中医药文化提出两条方法论建议。 答：第一，坚持从实际出发，将传统中医药理论与现代科技相结合；第二，在发展中医药产业时，要具体问题具体分析，注重保护和传承中医药文化的核心价值。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；（1）科学技术是促进文化发展的重要因素\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K3_S0",
      "source_sample_id": "Political_ShortAns_7",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。",
      "教师评分": 4,
      "分数档位": "边界",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆；参考节点：文化产业的快速发展，体现了文化具有满足人们精神；（1）；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "文化产业的快速发展，体现了文化具有满足人们精神；（1）",
      "学生行为摘要": "包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（1） 材料一中的推断是正确的。经济不景气确实为文化产业发展提供了契机。从美国、日本、韩国的例子可以看出，经济危机期间文化产业得到了快速发展，这表明经济不景气与文化产业发展之间存在着必然联系。因此，这一结论具有普遍性和科学性。\n学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：文化产业的快速发展，体现了文化具有满足人们精神；（1）\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：4\n分数档位：边界\n评分边界：人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K3_S1",
      "source_sample_id": "Political_ShortAns_7",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。",
      "教师评分": 7,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（2） 答案一：赞同。材料二中的转变体现了人们对文化功能认识的深化。从“文化搭台”到“文化唱戏”的变化说明人们已经认识到文化产业不仅仅是经济发展的辅助手段，而是可以直接推动经济增长的重要力量。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；“文化搭台 ”只看到文化对经济的服务功能， “文化唱戏 ”则认识到\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：7\n分数档位：边界\n评分边界：人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K3_S2",
      "source_sample_id": "Political_ShortAns_7",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。",
      "教师评分": 5,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（3） 提升我国文化产业竞争力的意义在于增强国家综合国力和国际影响力。制定文化强省（市）战略时，应借鉴发达国家的经验，结合本地特色，大力发展文化产业，促进经济发展和社会进步。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：②制定文化强盛 （市）战略，可以借鉴经验 ，但要从实际出发 ，具体问题具体分；①文化产业的发展需要相应的条件\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：5\n分数档位：边界\n评分边界：人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K4_S0",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 0,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）；错误类型：步骤正确",
      "参考节点匹配": "①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：（1） ① 全国人大代表行使提案权，积极参与科技进步法的修订工作，充分反映人民意愿和社会发展需求。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K4_S1",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 1,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：② 全国人大作为最高国家权力机关，通过行使立法权制定并完善《中华人民共和国科学技术进步法》，为我国科技进步提供了坚实的法律保障。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：科技进步法，为我国科技进步提供了法律保障；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K4_S2",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 2,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：③ 全国人大常委会通过开展执法检查，行使监督权，确保了科技进步法的有效实施和执行。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：③全国人大常委会开展科技进步法的执法检查 ，行使监督权 ，保证了科技进步法；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K4_S3",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 3,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；作用：；错误类型：步骤正确",
      "参考节点匹配": "（2）；作用：",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：（2） 作用： ① 自主创新使该企业掌握了核心技术，提升了产品科技含量，增强了品牌竞争力； ② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；作用：\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：3\n分数档位：满分\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K4_S5",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 5,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：② 通过技术创新，提高了产品质量和市场认可度，促进了销量增长和市场份额扩大； ③ 自主创新降低了生产成本，提高了劳动生产率，增加了企业利润。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K4_S6",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 6,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "措施： ① 增加研究开发投入，确保资金支持到位；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：措施：；（1）；错误类型：步骤正确",
      "参考节点匹配": "措施：；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：措施： ① 增加研究开发投入，确保资金支持到位；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：措施：；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K4_S7",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 7,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "② 吸引和培养优秀技术人才，建立高素质研发团队；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：② 吸引和培养优秀技术人才，建立高素质研发团队；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K4_S8",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 8,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "③ 鼓励员工参与创新活动，激发内部创造力； ④ 通过奖金、股权激励等方式激励科技人员积极性；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：鼓励员工参与企业创新活动；（1）；错误类型：步骤正确",
      "参考节点匹配": "鼓励员工参与企业创新活动；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：③ 鼓励员工参与创新活动，激发内部创造力； ④ 通过奖金、股权激励等方式激励科技人员积极性；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：鼓励员工参与企业创新活动；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K4_S9",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 9,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "⑤ 加强与高校和科研机构的合作，推动技术创新；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应；错误类型：步骤正确",
      "参考节点匹配": "（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：⑤ 加强与高校和科研机构的合作，推动技术创新；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①全国人大代表行使提案权 ，使科技进步法的修订更好地反映人民的意愿 ，适应\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K4_S11",
      "source_sample_id": "Political_ShortAns_8",
      "step_id": 11,
      "题目摘要": "13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...",
      "学生步骤": "④ 通过奖金、股权激励等方式激励科技人员积极性； ⑤ 加强与高校和科研机构的合作，推动技术创新； ⑥ 积极申请专利，保护知识产权，维护技术成果。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：申请专利，保护知识产权；（1）；错误类型：步骤正确",
      "参考节点匹配": "申请专利，保护知识产权；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，回答下列问题。 改革开放以来，我国高度重视科技创新在经济社会发展中的作用。 材料一 1993年 八届全国人大常委会第二次会议通过《中华人民共和国科学技 术进步法》 1997年 八届人大常委会对科技进步的实施情况进行执法检查 2003年 100名人大代表在十届全国人大一次会议上提出关于修改科技进 步法的议案 2004年 十届全国人大常委会将修订科技进步法列入人大理发规划项目， 并向社会各界管饭征求意见建议 2006年 十届全国人大四次会议收到 1000多件议案， 其中 33.1%的议...\n学生步骤：④ 通过奖金、股权激励等方式激励科技人员积极性； ⑤ 加强与高校和科研机构的合作，推动技术创新； ⑥ 积极申请专利，保护知识产权，维护技术成果。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：申请专利，保护知识产权；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K5_S0",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 0,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "（1）关系： ①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督；错误类型：步骤正确",
      "参考节点匹配": "①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：（1）关系： ①人民与人大的关系：我国是人民民主专政的社会主义国家，国家的一切权力属于人民。人民通过选举产生人大代表，组成各级人民代表大会，代表人民行使国家权力。人大对人民负责，受人民监督。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；即各级人民代表大会，人民代表大会对人民负责，受人民监督\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K5_S1",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 1,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督；错误类型：步骤正确",
      "参考节点匹配": "②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：②政府与人民的关系：我国政府是国家行政机关，是人民利益的执行者和捍卫者，坚持为人民服务的宗旨，对人民负责，受人民监督。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：②政府与人民的关系 ：我国政府是国家权力机关的执行机关，是国家的行政机关；即各级人民代表大会，人民代表大会对人民负责，受人民监督\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K5_S2",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 2,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督；错误类型：步骤正确",
      "参考节点匹配": "③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：③人大与政府的关系：我国政府由人大产生，对人大负责，受人大监督。人大制定法律，政府依法行政，确保政策符合法律规定并得到有效实施。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：③人大与政府的关系 ：我国政府由全国人大产生，对全国人大负责，受全国人大；即各级人民代表大会，人民代表大会对人民负责，受人民监督\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K5_S3",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 3,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "特点： ①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：特点：；关系：；错误类型：步骤正确",
      "参考节点匹配": "特点：；关系：",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：特点： ①政府在公共文化服务中积极转变职能，通过资金补助、购买服务等方式支持社会力量参与，丰富了服务提供方式。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：特点：；关系：\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K5_S4",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 4,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 1 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：②明确了各级政府的主体责任，依法履职，体现了政府工作的规范性和责任性。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：关系：；①人民与人大的关系 ：我国是人民民主专政的社会主义国家，人民是国家的主人\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：1\n分数档位：边界\n评分边界：人工给 1 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K5_S5",
      "source_sample_id": "Political_ShortAns_108",
      "step_id": 5,
      "题目摘要": "14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...",
      "学生步骤": "③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高；错误类型：步骤正确",
      "参考节点匹配": "②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 12分）阅读材料，完成下列要求。 为满足人民群众的基本文化需求，我国各地越来越多的博物馆、图书馆、美 术馆免费向公众开放，地方政府通过资金补助、政府购买等方式支持社会力 量承办公共文化活动、参与公共文化服务，基层文化活动如火如荼地展开， 群众文化生活不断丰富。 2016年12月25日，全国人大常委会审议通过《中华人民共和国公共文化 服务保障法》．该法首次以法律形式明确了各级人民政府是承担公共文化服 务的责任主体，同时将鼓励和支持社会力量参与确立为法定原则，推动公共 文化服务向标准化、均等化、专业化发...\n学生步骤：③推动公共文化服务标准化、均等化和专业化，提升了服务质量，更好地满足人民群众的文化需求。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：②推进公共服务均等化、标准化、专业化，公共服务的内容具体明确；③创新公共文化服务方式，公共文化服务的能力提高\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K6_S0",
      "source_sample_id": "Political_ShortAns_151",
      "step_id": 0,
      "题目摘要": "14．（12分）阅读材料，完成下列要求。 祁连山是我国西部重要生态安全屏障，是我国生物多样性保护优先区域。但 由于违规开发矿产资源、偷排污染物屡禁不止，生态环境遭到严重破坏。 2017年2月至3月，党中央、国务院有关部门组成中央督查组就祁连山生 态破坏问题开展专项督查。同年7月，中共中央办公厅、国务院办公厅发出 通报，根据党纪国法的有关规定，按照权责一致的原则，对负有主要领导责 任的相关领导干部予以行政撤职和党内严重警告等处分。通报强调，要强化 生态环境保护主体责任，抓紧建立生态环境保护责任清单，落实生态安全...",
      "学生步骤": "追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。",
      "教师评分": 8,
      "分数档位": "边界",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及材料提取不充分；参考节点：①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要；错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分",
      "参考节点匹配": "①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要",
      "学生行为摘要": "包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及材料提取不充分",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆",
        "材料提取不充分"
      ],
      "评分边界": "人工给 8 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆、材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（12分）阅读材料，完成下列要求。 祁连山是我国西部重要生态安全屏障，是我国生物多样性保护优先区域。但 由于违规开发矿产资源、偷排污染物屡禁不止，生态环境遭到严重破坏。 2017年2月至3月，党中央、国务院有关部门组成中央督查组就祁连山生 态破坏问题开展专项督查。同年7月，中共中央办公厅、国务院办公厅发出 通报，根据党纪国法的有关规定，按照权责一致的原则，对负有主要领导责 任的相关领导干部予以行政撤职和党内严重警告等处分。通报强调，要强化 生态环境保护主体责任，抓紧建立生态环境保护责任清单，落实生态安全...\n学生步骤：追责问责体现了党和政府以人民为中心的发展思想，确保生态环境保护责任落实到位；强化了权责一致原则，推动生态文明建设的法治化、制度化；增强了政府在生态治理中的公信力和执行力，树立了依法行政的良好形象。\n学生行为摘要：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及材料提取不充分\n参考节点匹配：①追责问责，是对人民负责原则的要求，有利于保护生态环境，满足人；民对美好生活的需要\n错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分",
      "校准文本_理由": "教师评分：8\n分数档位：边界\n评分边界：人工给 8 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、材料提取不充分。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆、材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K7_S0",
      "source_sample_id": "Political_ShortAns_22",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "14．（26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。 答：...",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及未联系实际进行作答；参考节点：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化；错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答",
      "参考节点匹配": "科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化",
      "学生行为摘要": "包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及未联系实际进行作答",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆",
        "未联系实际进行作答"
      ],
      "评分边界": "人工给 0 分；该步骤属于零分；错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：14．（26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育了万亩龙脑樟树原料体，改变 了原料生产完全依赖自然的状况；研制了我国第一套天然龙脑工业化提取成 套设备，改进了传统龙脑提取方法，开发了新产品；建立了中国第一个龙脑 樟资源基因库，积累并保存了大量珍贵的数据；通过电视，网络等着力打造 中医药文化品牌。 （1）结合材料，运用文化生活知识说明现代科技对于发展中医药文化的作用。 答：...\n学生行为摘要：包含变量设定或条件整理；涉及未运用原理或运用错误、知识点混淆；涉及未联系实际进行作答\n参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；网络等现代信息技术有利于中医药文化\n错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答",
      "校准文本_理由": "教师评分：0\n分数档位：零分\n评分边界：人工给 0 分；该步骤属于零分；错误类型：未运用原理或运用错误、知识点混淆、未联系实际进行作答。\n评分理由短评：该步骤没有提供可被人工认可的有效作答贡献，通常不给分。"
    },
    {
      "case_id": "K7_S1",
      "source_sample_id": "Political_ShortAns_22",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：的传播，扩大中医药文化的影响；（3）坚持从实际出发，把传统中医药理论与新的实际结合起来\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K7_S3",
      "source_sample_id": "Political_ShortAns_22",
      "step_id": 3,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...",
      "学生步骤": "（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。 （3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜；错误类型：步骤正确",
      "参考节点匹配": "科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 0 分；该步骤属于零分；错误类型：步骤正确。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 中医药文化是中国文化宝库中的瑰宝。从龙脑樟树中提取的龙脑具有极高药 用价值和保健功能。《寿域神方 》记载： “之头脑疼痛，龙脑一钱，纸卷做拈 ，烧烟熏鼻，吐出痰诞即愈。 ”唐代医药典籍称龙脑 “为百药之先，万物中香 无出其右者 ”。 不知从何时起，龙脑樟树糟我国 “销声匿迹 ”了，我国所需龙脑不得不长期依 赖进口。 1988年我国发现爱你了一颗野生龙脑樟树！ 科研人员以此为契机创立了专业研发中心和实验室，他们深入研究中药典籍 中有关龙脑的资料，利用现当代科技成功培育...\n学生步骤：（2）结合材料，运用辩证否定观分析为什么科研人员能够成功开发龙脑。 答：科研人员成功开发龙脑是因为他们完全抛弃了传统中医药文化，转而依靠现代科技实现了突破。这种全盘否定旧事物的做法是辩证否定观的正确应用，因为只有彻底否定过去才能有新的发展。 （3）结合材料，就更好地弘扬中医药文化提出两条方法论建议。 答：第一条建议是加强党的领导，确保中医药文化发展方向不偏离社会主义核心价值观；第二条建议是坚持走群众路线，充分发动人民群众参与中医药文化的保护与传承工作。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：科研人员批判继承传统中医药文化 ，克服传统龙脑生产的局限性 ，；现代科技有利于培育珍惜\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：0\n分数档位：零分\n评分边界：人工给 0 分；该步骤属于零分；错误类型：步骤正确。\n评分理由短评：该步骤没有提供可被人工认可的有效作答贡献，通常不给分。"
    },
    {
      "case_id": "K8_S0",
      "source_sample_id": "Political_ShortAns_139",
      "step_id": 0,
      "题目摘要": "13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一...",
      "学生步骤": "（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。",
      "教师评分": 6,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平；错误类型：步骤正确",
      "参考节点匹配": "（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 6 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一...\n学生步骤：（1）材料一显示，2013至2017年间，全国公共财政收入和税收收入持续增长，这表明我国经济发展稳定且向好。税收作为财政收入的主要部分，说明经济实力增强带动了国家财政能力的提升。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）经济信息 ：2013年﹣2017年五年间，全国公共财政收入和税收收入均稳步；①经济发展水平和分配政策是影响国家财政收入的主要因素 ，其中经济发展水平\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：6\n分数档位：满分\n评分边界：人工给 6 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K8_S1",
      "source_sample_id": "Political_ShortAns_139",
      "step_id": 1,
      "题目摘要": "13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一...",
      "学生步骤": "（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。",
      "教师评分": 3,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及作答不完整或有遗漏；涉及未运用原理或运用错误、知识点混淆；参考节点：②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2）；错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2）",
      "学生行为摘要": "涉及作答不完整或有遗漏；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "作答不完整或有遗漏",
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 3 分；该步骤属于边界；错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在作答不完整或有遗漏、未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（ 14分）阅读材料，完成下列要求。 材料一 资料来源：《国民经济和社会发展统计公报》（ 2013～2017年） 材料二 为推进供给侧结构性改革，国家实施了全面推行营改增等内容的降税减负政 策，截至 2017年底累计减税超过 2万亿元。 2018年3月，国务院政府工作 报告明确提出，要进一步为企业降税减负， 全年要再减税 8000亿元。 近两年，国家在为企业降税减负的同时，财政收入继续稳定增长， 2016年 财政收入比上年增长 4.8%，2017年比上年增长 7.49%（同口径）。 （1）简要说明材料一...\n学生步骤：（2）企业税负降低短期内可能减少国家财政收入，但通过降低成本，激发企业创新活力，促进其成长和发展，最终增强企业的盈利能力和纳税能力，从而推动长期财政收入的增长。这反映了减税政策在促进经济发展和财政健康之间的平衡作用。\n学生行为摘要：涉及作答不完整或有遗漏；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：②企业降税减负 ，短期内减少国家财政收入 ，企业生产经营成本降低 ，有利于增；（2）\n错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：3\n分数档位：边界\n评分边界：人工给 3 分；该步骤属于边界；错误类型：作答不完整或有遗漏、未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在作答不完整或有遗漏、未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K9_S0",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 0,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "以下是对该问题的回答： --- ### 一、坚定理想信念是共产党人经受考验的精神支柱 1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：包含代入或计算过程；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一；错误类型：步骤正确",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一",
      "学生行为摘要": "包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：以下是对该问题的回答： --- ### 一、坚定理想信念是共产党人经受考验的精神支柱 1. **理想信念作为一种精神力量**：理想信念不仅是一种思想观念，更是一种强大的精神力量。它能够影响人的认识活动、实践活动和思维方式，帮助共产党人在面对困难时保持清醒的头脑和坚定的方向。\n学生行为摘要：包含代入或计算过程\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K9_S1",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 1,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；错误类型：步骤正确",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：2. **优秀文化增强人的精神力量**：中国共产党的历史上，无数党员正是因为拥有坚定的理想信念，在各种艰难困苦中依然能够坚持不懈。这种精神力量来源于马克思主义文化的熏陶，使他们能够在复杂的环境中坚持真理、坚守使命。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K9_S2",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 2,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：3. **理想信念的作用**：理想信念是共产党人经受任何考验的精神支柱。它不仅为个人提供了奋斗的目标，也为集体和社会提供了前进的动力。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；③理想指引人生方向，信念决定事业成败，理想信念是中\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K9_S3",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 3,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "--- ### 二、中国共产党赢得人民群众衷心拥护和支持的原因 1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：包含代入或计算过程；涉及未运用原理或运用错误、知识点混淆；涉及作答不完整或有遗漏；参考节点：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握；错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏",
      "参考节点匹配": "（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握",
      "学生行为摘要": "包含代入或计算过程；涉及未运用原理或运用错误、知识点混淆；涉及作答不完整或有遗漏",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆",
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：--- ### 二、中国共产党赢得人民群众衷心拥护和支持的原因 1. **群众观点的核心思想**：人民群众是社会历史的主体，党始终坚持以人民为中心的发展思想，坚持全心全意为人民服务的根本宗旨。\n学生行为摘要：包含代入或计算过程；涉及未运用原理或运用错误、知识点混淆；涉及作答不完整或有遗漏\n参考节点匹配：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；群众的衷心拥护和支持，就在于中国共产党牢记使命，全心全心全意为人民服务，关心掌握\n错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆、作答不完整或有遗漏。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K9_S4",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 4,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。 3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责；错误类型：步骤正确",
      "参考节点匹配": "（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：2. **关心和改善民生**：党始终关注人民群众的生活状况，努力解决人民群众的实际问题，不断推动社会的进步和发展。这种对人民生活的深切关怀赢得了群众的信任和支持。 3. **倾听群众声音**：党始终虚心向人民群众学习，从群众中汲取智慧和力量。这种密切联系群众的作风是党能够长期执政并不断发展的重要原因。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）人民群众是社会历史的主体，要求我们坚持群众观点，相信人民群众自己解放自己，；了一切向人民群众负责\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K9_S5",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 5,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一；错误类型：步骤正确",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：4. **依靠群众的力量**：党相信群众自己能够解放自己，并通过不断激发群众的创造力来推动社会的进步。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K9_S6",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 6,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "--- ### 三、主题班会发言要点 1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含代入或计算过程；参考节点：（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为；错误类型：步骤正确",
      "参考节点匹配": "（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为",
      "学生行为摘要": "包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：--- ### 三、主题班会发言要点 1. **传承红色基因，争做时代新人**：我们要继承和发扬中国共产党的光荣传统，坚定理想信念，在新时代中贡献力量。\n学生行为摘要：包含代入或计算过程\n参考节点匹配：（3）传承红色基因，争做红色传人；坚定理想信念，主动担当作为\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K9_S7",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 7,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：努力学习科学文化知；锤炼品德修养，打牢道德根基；错误类型：步骤正确",
      "参考节点匹配": "努力学习科学文化知；锤炼品德修养，打牢道德根基",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：2. **强国有我，请党放心**：作为青年一代，我们应当努力学习科学文化知识，锤炼品德修养，为实现中华民族的伟大复兴贡献自己的力量。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：努力学习科学文化知；锤炼品德修养，打牢道德根基\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K9_S8",
      "source_sample_id": "Political_ShortAns_236",
      "step_id": 8,
      "题目摘要": "40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...",
      "学生步骤": "--- 希望以上回答对你有所帮助！",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含代入或计算过程；参考节点：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一；错误类型：步骤正确",
      "参考节点匹配": "（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一",
      "学生行为摘要": "包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 0 分；该步骤属于零分；错误类型：步骤正确。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
      "检索文本_证据": "题目摘要：40．阅读材料，完成下列要求。 中国共产党始终把为中国人民谋幸福、为中华民族谋复兴作为自己的初心使命，始终坚 持共产主义理想和社会主义信念。 心中有信仰，脚下有力量。“敌人只能砍下我们的头颅，决不能动摇我们的信仰”，这 是方志敏牺牲前留下的铮铮誓言；夏明翰视死如归，写下“砍头不要紧，只要主义真”；“宁 肯少活二十年，拼命也要拿下大油田”是王进喜崇高人生的写照；在脱贫攻坚第一线献出年 轻生命的驻村第一书记黄文秀，下定“不获全胜，决不收兵”的决心……一代又一代的共产 党人以自己的奋斗牺牲，彰显了对马克思主义的信仰...\n学生步骤：--- 希望以上回答对你有所帮助！\n学生行为摘要：包含代入或计算过程\n参考节点匹配：（1）①理想信念作为一种精神力量，影响人的认识活动、实践活动和思维方式；一\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：0\n分数档位：零分\n评分边界：人工给 0 分；该步骤属于零分；错误类型：步骤正确。\n评分理由短评：该步骤没有提供可被人工认可的有效作答贡献，通常不给分。"
    },
    {
      "case_id": "K10_S0",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 0,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "（1） ① 制定外商投资法体现了党和政府依法治国、科学立法的原则；",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 1 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：（1） ① 制定外商投资法体现了党和政府依法治国、科学立法的原则；\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：1\n分数档位：边界\n评分边界：人工给 1 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K10_S1",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 1,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1）；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1）",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：② 全国人大及其常委会作为国家权力机关，负责法律的审议和通过，确保了立法的权威性；\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；（1）\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K10_S2",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 2,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "③ 法律草案向社会公开征求意见，体现了民主立法的精神；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量；错误类型：步骤正确",
      "参考节点匹配": "②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：③ 法律草案向社会公开征求意见，体现了民主立法的精神；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：②全国人大及其常委会制定立法计划、审议通过法律草案，是人民当家作主在立法程序；③相关部门和社会各方有序参与，体现了科学立法、民主立法精神，保证了立法质量\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K10_S3",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 3,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "④ 该法的制定是为了规范外商投资管理，促进对外开放。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1）；错误类型：步骤正确",
      "参考节点匹配": "④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：④ 该法的制定是为了规范外商投资管理，促进对外开放。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：④立法先行，为新形势下进一步扩大对外开放、积极有效利用外资提供了法律依据；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K10_S4",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 4,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "（2） ① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间；",
      "教师评分": 3,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；涉及作答不完整或有遗漏；参考节点：（2）；②中国市场大、需求旺，产品有广阔的销售前景；错误类型：材料提取不充分、作答不完整或有遗漏",
      "参考节点匹配": "（2）；②中国市场大、需求旺，产品有广阔的销售前景",
      "学生行为摘要": "涉及材料提取不充分；涉及作答不完整或有遗漏",
      "错误类型": [
        "材料提取不充分",
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工给 3 分；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：（2） ① 中国新能源汽车市场潜力巨大，为该公司提供了广阔的发展空间；\n学生行为摘要：涉及材料提取不充分；涉及作答不完整或有遗漏\n参考节点匹配：（2）；②中国市场大、需求旺，产品有广阔的销售前景\n错误类型：材料提取不充分、作答不完整或有遗漏",
      "校准文本_理由": "教师评分：3\n分数档位：边界\n评分边界：人工给 3 分；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。\n评分理由短评：该步骤有一定有效内容，但同时存在材料提取不充分、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K10_S5",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 5,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争；",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；错误类型：步骤正确",
      "参考节点匹配": "（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：② 公司拥有先进的技术和品牌优势，有助于其在中国市场的竞争；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：3\n分数档位：满分\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K10_S6",
      "source_sample_id": "Political_ShortAns_173",
      "step_id": 6,
      "题目摘要": "13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...",
      "学生步骤": "③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求；错误类型：步骤正确",
      "参考节点匹配": "（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（26分）阅读材料，完成下列要求。 推动形成全面开放新格局是党中央的决策部署。 材料一党的十九大要求实行高水平的贸易和投资自由化便利化政策，保护外商投资合法 权益。制定外资基础性法律列入《全国人大常委会2018年立法工作计划》。 商务部、国家发展改革委、司法部经征求中央财办、外交部、财政部、人民银行 等72个中央有关单位以及地方人民政府等方面的意见，起草形成了《中华人民共和国外 商投资法（草案）》。 2018年12月，全国人大常委会初次审议这一草案并在中国人大网公布，向社会 征求意见。2019年3月，十...\n学生步骤：③ 政策支持和法律法规保障了外商的投资权益，为企业提供了良好的经营环境。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①坚持党对外商投资法立法工作的领导，体现了社会主义法治的根本要求\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：3\n分数档位：满分\n评分边界：人工给 3 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K11_S0",
      "source_sample_id": "Political_ShortAns_26",
      "step_id": 0,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革...",
      "学生步骤": "（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。",
      "教师评分": 7,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；涉及作答不完整或有遗漏；参考节点：（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位；错误类型：材料提取不充分、作答不完整或有遗漏",
      "参考节点匹配": "（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位",
      "学生行为摘要": "涉及材料提取不充分；涉及作答不完整或有遗漏",
      "错误类型": [
        "材料提取不充分",
        "作答不完整或有遗漏"
      ],
      "评分边界": "人工给 7 分；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革...\n学生步骤：（1）①党通过制定文化政策和目标，推动社会主义文化发展。②领导体制改革，明确文化发展方向。③加强文化市场管理，促进文化产业繁荣。\n学生行为摘要：涉及材料提取不充分；涉及作答不完整或有遗漏\n参考节点匹配：（1）；①通过党的会议和决定 ，加强党的领导 ，确立建设社会主义文化强国的战略地位\n错误类型：材料提取不充分、作答不完整或有遗漏",
      "校准文本_理由": "教师评分：7\n分数档位：边界\n评分边界：人工给 7 分；该步骤属于边界；错误类型：材料提取不充分、作答不完整或有遗漏。\n评分理由短评：该步骤有一定有效内容，但同时存在材料提取不充分、作答不完整或有遗漏，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K11_S1",
      "source_sample_id": "Political_ShortAns_26",
      "step_id": 1,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革...",
      "学生步骤": "（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。",
      "教师评分": 5,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；参考节点：（2）；（1）；错误类型：材料提取不充分",
      "参考节点匹配": "（2）；（1）",
      "学生行为摘要": "涉及材料提取不充分",
      "错误类型": [
        "材料提取不充分"
      ],
      "评分边界": "人工给 5 分；该步骤属于边界；错误类型：材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 十六大以来 ，党和国家高度重视文化体制改革 ，推动社会主义文化大发展大繁荣 。 材料一 2002年，党的十六大报告提出积极发展文化事业和文化产业，深化文化体制改 革。 2007年，党的十七大报告提出要坚持社会主义先进文化前进方向，兴起社会主 义文化建设新高潮，激发全民族文化创造活力，提高国家文化软实力。 2011年，党的十七届六中全会通过《中共中央关于深化文化体制改革推动社会 主义文化大发展大繁荣若干重大问题的决定》，强调推进社会主义核心价值 体系建设，提出文化改革...\n学生步骤：（2）①建立现代企业制度，提升运营效率。②市场化运作扩大演出规模。③按贡献分配激发员工积极性。\n学生行为摘要：涉及材料提取不充分\n参考节点匹配：（2）；（1）\n错误类型：材料提取不充分",
      "校准文本_理由": "教师评分：5\n分数档位：边界\n评分边界：人工给 5 分；该步骤属于边界；错误类型：材料提取不充分。\n评分理由短评：该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K12_S0",
      "source_sample_id": "Political_ShortAns_188",
      "step_id": 0,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：①发展家庭农场促进了农村土地流转与规模经营，提高了农业劳动生产率；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K12_S1",
      "source_sample_id": "Political_ShortAns_188",
      "step_id": 1,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "②推动了先进农业技术的应用，提升了农产品的产量和品质；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：②推动了先进农业技术的应用，提升了农产品的产量和品质；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K12_S2",
      "source_sample_id": "Political_ShortAns_188",
      "step_id": 2,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率；错误类型：步骤正确",
      "参考节点匹配": "③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：③增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K12_S3",
      "source_sample_id": "Political_ShortAns_188",
      "step_id": 3,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：④扩大了农民合作社的服务范围，促进了乡村产业的融合发展。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K13_S0",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 0,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）；错误类型：步骤正确",
      "参考节点匹配": "①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：（1） ①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K13_S1",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 1,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1）；错误类型：步骤正确",
      "参考节点匹配": "②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：②农民转变为产业工人，为园区提供了劳动力支持，推动了经济发展；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：②农民转变为产业工人，为园区和该镇的发展提供了劳动力；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K13_S2",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 2,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "③土地集中经营促进了现代农业发展，提高了农业生产效率；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展；错误类型：步骤正确",
      "参考节点匹配": "①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：③土地集中经营促进了现代农业发展，提高了农业生产效率；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；③土地的统一集中经营，提高了农业生产率，推动了现代农业发展\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K13_S3",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 3,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需）；错误类型：步骤正确",
      "参考节点匹配": "①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：④居民收入增加，带动了消费增长，刺激了服务业和其他相关产业发展。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；④居民收入的增加，刺激了消费，带动了服务业的发展（或有利于扩大内需）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K13_S4",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 4,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "（2） ①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；参考节点：（2）；（1）；错误类型：材料提取不充分",
      "参考节点匹配": "（2）；（1）",
      "学生行为摘要": "涉及材料提取不充分",
      "错误类型": [
        "材料提取不充分"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：（2） ①提高被征地农民的补偿标准，并完善补偿机制，确保其生活水平不降低；\n学生行为摘要：涉及材料提取不充分\n参考节点匹配：（2）；（1）\n错误类型：材料提取不充分",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：材料提取不充分。\n评分理由短评：该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K13_S5",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 5,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "②加强对农民的职业培训和就业指导，帮助他们实现稳定就业；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及材料提取不充分；参考节点：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；错误类型：材料提取不充分",
      "参考节点匹配": "（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加",
      "学生行为摘要": "涉及材料提取不充分",
      "错误类型": [
        "材料提取不充分"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：②加强对农民的职业培训和就业指导，帮助他们实现稳定就业；\n学生行为摘要：涉及材料提取不充分\n参考节点匹配：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加\n错误类型：材料提取不充分",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：材料提取不充分。\n评分理由短评：该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K13_S6",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 6,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及材料提取不充分；参考节点：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；错误类型：材料提取不充分",
      "参考节点匹配": "（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加",
      "学生行为摘要": "包含推理结论或最终判断；涉及材料提取不充分",
      "错误类型": [
        "材料提取不充分"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：材料提取不充分。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：③健全社会保障体系，扩大医疗保险、养老保险等覆盖范围，保障农民基本生活需求；\n学生行为摘要：包含推理结论或最终判断；涉及材料提取不充分\n参考节点匹配：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加\n错误类型：材料提取不充分",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：材料提取不充分。\n评分理由短评：该步骤有一定有效内容，但同时存在材料提取不充分，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K13_S7",
      "source_sample_id": "Political_ShortAns_35",
      "step_id": 7,
      "题目摘要": "13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...",
      "学生步骤": "④加强政府监管力度，维护被征地农民的合法权益。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加；错误类型：步骤正确",
      "参考节点匹配": "（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 26分）阅读材料，完成下列要求。 城镇化，指农村人口、畜余劳动力和企业逐渐在空问上泉集而转化为城镇的 经济要素，成为促进经济发展重要动力的过程。 材料一 2004年，某县在 R镇征地近 2000亩（ 1公顷 =15亩）建立了一个工业园， 在一家知名装备制造企业入驻后 .150多家配套企业相继入园， 2012年该因区 实现产值 120亿元。在园区周围 ，学校、医院、银行等纷纷出现 .2012年，该 镇人口由 2.3万增加到 3.5万，新增人口中有 7000多人足脱离土地的农民， 他们在接受培训后成为园...\n学生步骤：④加强政府监管力度，维护被征地农民的合法权益。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①企业的聚集发挥了规模经济优势，带动了产业发展，促进了产值增加\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K14_S0",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 0,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "（1） ①严格按照人大批准的预算执行；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "（1）；①严格执行人大批准通过的预算",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：（1） ①严格按照人大批准的预算执行；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①严格执行人大批准通过的预算\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K14_S1",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 1,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "②加强预算管理的制度建设； ③依法编制和执行预算；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含变量设定或条件整理；参考节点：③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算",
      "学生行为摘要": "包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：②加强预算管理的制度建设； ③依法编制和执行预算；\n学生行为摘要：包含变量设定或条件整理\n参考节点匹配：③按照预算法的要求编制预算和执行预算；①严格执行人大批准通过的预算\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K14_S2",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 2,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "④通过检查、审计等方式强化监管；",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：④运用检查、审计等行政手段强化预算监管；（1）；错误类型：步骤正确",
      "参考节点匹配": "④运用检查、审计等行政手段强化预算监管；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：④通过检查、审计等方式强化监管；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：④运用检查、审计等行政手段强化预算监管；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K14_S3",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 3,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "⑤公开预算信息，接受监督。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1）；错误类型：步骤正确",
      "参考节点匹配": "⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：⑤公开预算信息，接受监督。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：⑤公开预算，增加财政收支的透明度，接受权力机关监督和社会监督；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K14_S4",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 4,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "（2） 合理性： ①赤字是积极财政政策的表现，在经济下行时可以刺激需求；",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（2）；合理性：；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（2）；合理性：",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：（2） 合理性： ①赤字是积极财政政策的表现，在经济下行时可以刺激需求；\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（2）；合理性：\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K14_S5",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 5,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "②我国赤字率在可控范围内，不会引发风险。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：（1）；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "（1）；①严格执行人大批准通过的预算",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：②我国赤字率在可控范围内，不会引发风险。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：（1）；①严格执行人大批准通过的预算\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：1\n分数档位：部分分\n评分边界：人工给 1 分；该步骤属于部分分；错误类型：步骤正确。\n评分理由短评：该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。"
    },
    {
      "case_id": "K14_S6",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 6,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "用好资金： ①优化支出结构，支持重点行业和科技创新；",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①优化赤字资金支出结构，引导经济转型升级；（1）；错误类型：步骤正确",
      "参考节点匹配": "①优化赤字资金支出结构，引导经济转型升级；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：用好资金： ①优化支出结构，支持重点行业和科技创新；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①优化赤字资金支出结构，引导经济转型升级；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K14_S7",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 7,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "②提高资金使用效率，确保资金用于关键领域；",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "（1）；①严格执行人大批准通过的预算",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：②提高资金使用效率，确保资金用于关键领域；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①严格执行人大批准通过的预算\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K14_S8",
      "source_sample_id": "Political_ShortAns_57",
      "step_id": 8,
      "题目摘要": "13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...",
      "学生步骤": "③注重公平性，避免分配不公。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；①严格执行人大批准通过的预算；错误类型：步骤正确",
      "参考节点匹配": "（1）；①严格执行人大批准通过的预算",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 0 分；该步骤属于零分；错误类型：步骤正确。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
      "检索文本_证据": "题目摘要：13．（ 12分）阅读材料，完成下列要求 财政对社会经济发展具有巨大作用，财政预算的编制和管理受到社会各界的 关注。 材料一 2014年重新修订的《中华人民共和国预算法》规定， “经人民代表 大会批准的预算，非经法定程序，不得调整，各级政府、各部门、各单位的 支出必须以经批准的预算为依据，未列入预算的不得支出 ”。 为贯彻落实依法治国精神 ，按照新修订的预算法 ，国务院出台了 《关于深化预算 管理制度改革的决定》，财政部发布了《关于进一步加强财政支出预算执行 管理的通知》，地方各级政府为预算法的落实进行了积极...\n学生步骤：③注重公平性，避免分配不公。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；①严格执行人大批准通过的预算\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：0\n分数档位：零分\n评分边界：人工给 0 分；该步骤属于零分；错误类型：步骤正确。\n评分理由短评：该步骤没有提供可被人工认可的有效作答贡献，通常不给分。"
    },
    {
      "case_id": "K15_S0",
      "source_sample_id": "Political_ShortAns_62",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...",
      "学生步骤": "（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未联系实际进行作答；涉及未运用原理或运用错误、知识点混淆；参考节点：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提；错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提",
      "学生行为摘要": "包含变量设定或条件整理；涉及未联系实际进行作答；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未联系实际进行作答",
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 1 分；该步骤属于边界；错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未联系实际进行作答、未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...\n学生步骤：（1）社会主义核心价值观是现代中国的精神指南，而乡愁则是人们对过去美好时光的怀念，二者之间没有直接联系。记住乡愁可能会让人沉溺于过去的传统，而忽视了对现代化发展的追求。\n学生行为摘要：包含变量设定或条件整理；涉及未联系实际进行作答；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；记住乡愁、传承中华传统美德，为培育和践行社会主义核心价值观提\n错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：1\n分数档位：边界\n评分边界：人工给 1 分；该步骤属于边界；错误类型：未联系实际进行作答、未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未联系实际进行作答、未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K15_S1",
      "source_sample_id": "Political_ShortAns_62",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...",
      "学生步骤": "（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。",
      "教师评分": 2,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...\n学生步骤：（2）不同学者的感受差异是因为他们个人的文化偏好和时代背景不同，有的可能更关注历史，有的则更关注经济影响，这种多样性反映了学术研究的局限性，并不意味着纪录片内容本身有多元性。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（2）认识是主体对客体的能动反映；件的制约，不同学者在知识背景、兴趣爱好、思维方式、价值观念等方面存\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：2\n分数档位：边界\n评分边界：人工给 2 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K15_S2",
      "source_sample_id": "Political_ShortAns_62",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...",
      "学生步骤": "（3） ① 大量拆除传统村落，建设高楼大厦以推动经济发展；",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未联系实际进行作答；参考节点：（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；错误类型：未联系实际进行作答",
      "参考节点匹配": "（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德",
      "学生行为摘要": "包含变量设定或条件整理；涉及未联系实际进行作答",
      "错误类型": [
        "未联系实际进行作答"
      ],
      "评分边界": "人工给 0 分；该步骤属于零分；错误类型：未联系实际进行作答。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...\n学生步骤：（3） ① 大量拆除传统村落，建设高楼大厦以推动经济发展；\n学生行为摘要：包含变量设定或条件整理；涉及未联系实际进行作答\n参考节点匹配：（3）；（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德\n错误类型：未联系实际进行作答",
      "校准文本_理由": "教师评分：0\n分数档位：零分\n评分边界：人工给 0 分；该步骤属于零分；错误类型：未联系实际进行作答。\n评分理由短评：该步骤没有提供可被人工认可的有效作答贡献，通常不给分。"
    },
    {
      "case_id": "K15_S3",
      "source_sample_id": "Political_ShortAns_62",
      "step_id": 3,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...",
      "学生步骤": "② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及未联系实际进行作答；参考节点：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉；错误类型：未联系实际进行作答",
      "参考节点匹配": "（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉",
      "学生行为摘要": "包含变量设定或条件整理；涉及未联系实际进行作答",
      "错误类型": [
        "未联系实际进行作答"
      ],
      "评分边界": "人工给 0 分；该步骤属于零分；错误类型：未联系实际进行作答。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 培育和弘扬社会主义核心价值观必须立足中华优秀传统文化。我们要保护和 传承，让居民望得见山，看得见水，记得住乡愁。 记录片《记住乡愁》 于2015年元旦在央视首播。 该片选取 100多个传统村 落，围绕中华美德的千百年传承，一集一村落，一村一传奇。采取纪实手法 讲述一个个生动感人的故事：有坚守精忠报国、宁死不屈民族气节的，有传 承诚信为本，诚实待人村风的，有秉持积善成德、助人为乐精神的，有倡导 邻里和睦、守望相助的，有崇尚生命、敬畏自然的 …… 《记住乡愁的 》的播出...\n学生步骤：② 忽视传统文化教育，让年轻人只关注现代科技，忘记传统美德。\n学生行为摘要：包含变量设定或条件整理；涉及未联系实际进行作答\n参考节点匹配：（1）社会主义核心价值观与中华优秀传统文化想承接，中华传统美德；是传统文化的精华，是涵养社会主义核心价值观的重要源泉\n错误类型：未联系实际进行作答",
      "校准文本_理由": "教师评分：0\n分数档位：零分\n评分边界：人工给 0 分；该步骤属于零分；错误类型：未联系实际进行作答。\n评分理由短评：该步骤没有提供可被人工认可的有效作答贡献，通常不给分。"
    },
    {
      "case_id": "K16_S0",
      "source_sample_id": "Political_ShortAns_70",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...",
      "学生步骤": "（1） 抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。",
      "教师评分": 5,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；抗战精神是激励中国人民坚；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）；抗战精神是激励中国人民坚",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...\n学生步骤：（1） 抗战精神是中国人民在抗日战争中形成的一种积极的意识形式。它作为一种主观能动性的体现，能够激发人们的斗志和信心。具体来说，抗战精神通过增强民族凝聚力和爱国情怀，使中国人民能够在经济、军事等条件相对落后的情况下坚持斗争。这种精神不仅帮助人们克服了物质上的困难，还为最终胜利奠定了基础。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）；抗战精神是激励中国人民坚\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：5\n分数档位：边界\n评分边界：人工给 5 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K16_S1",
      "source_sample_id": "Political_ShortAns_70",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...",
      "学生步骤": "（2） 中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。",
      "教师评分": 7,
      "分数档位": "边界",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆；参考节点：（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1）；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1）",
      "学生行为摘要": "包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...\n学生步骤：（2） 中华民族精神的核心是爱国主义，而抗战精神则是这一核心在特定历史时期的集中体现。它继承了中华民族的优秀传统，并在此基础上进一步丰富和发展了民族气节和英雄气概。因此，可以说抗战精神是中华民族精神的重要组成部分，两者相辅相成，共同构成了推动民族发展的强大动力。\n学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（2）以爱国主义为核心的中华民族精神是激励中国人民团结奋斗、自强不息的；（1）\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：7\n分数档位：边界\n评分边界：人工给 7 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K16_S2",
      "source_sample_id": "Political_ShortAns_70",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...",
      "学生步骤": "（3） 日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。",
      "教师评分": 6,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利；错误类型：步骤正确",
      "参考节点匹配": "抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 6 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料。完成下列要求。 抗日战争期间，面对日本侵略者的疯狂进攻，中国人民克服经济力、军力、 政治阻力等远远弱于日本的困难，同仇敌忾、共赴国难，以血肉之躯筑起了 捍卫祖国的钢铁长城，涌现出杨靖宇、赵尚志、左权、赵登禹、张自忠、戴 安澜等爱国将领 ，“狼牙山五壮士 ”、“八百壮士 ”等上千英雄群体 ，用生命和鲜 血谱写了一首爱国主义的壮丽史诗。 在惊天地、泣鬼神的抗日战争中，形成了中华民族伟大的抗战精神。中国人 民向世界展示了天下兴亡、匹夫有责的爱国情怀，视死如归、宁死不屈的民 族气节，不畏强...\n学生步骤：（3） 日本政界否认侵华历史的行为是对历史事实的严重歪曲，也是对国际公理和正义的挑战。例如，南京大屠杀等事件有大量证据支持其真实性，不容置疑。这些行为不仅伤害了中国人民的情感，也破坏了中日关系的政治基础。我们坚决反对任何形式的历史篡改，并呼吁共同维护和平与发展这一人类的共同目标。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：抗战精神极大激发了中国人民战胜日本；武器装备落后等困难，坚持持久战，最终赢得抗日战争的胜利\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：6\n分数档位：满分\n评分边界：人工给 6 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K17_S0",
      "source_sample_id": "Political_ShortAns_189",
      "step_id": 0,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面： ① 促进农村土地流转与规模经营，提高了农业劳动生产率；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：家庭农场的发展对于激发乡村经济活力的积极作用主要体现在以下几个方面： ① 促进农村土地流转与规模经营，提高了农业劳动生产率；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；③推进农业品牌化、专业化经营，增强农产品市场竞争力\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K17_S1",
      "source_sample_id": "Political_ShortAns_189",
      "step_id": 1,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "② 推动了先进农业技术的应用，提升了农产品的产量和品质；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：② 推动了先进农业技术的应用，提升了农产品的产量和品质；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K17_S2",
      "source_sample_id": "Political_ShortAns_189",
      "step_id": 2,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；",
      "教师评分": 4,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率；错误类型：步骤正确",
      "参考节点匹配": "③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 4 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：③ 增强了农业的品牌化、专业化经营，提升了农产品的市场竞争力；\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：③推进农业品牌化、专业化经营，增强农产品市场竞争力；①促进农村土地流转与规模经营，提高农业劳动生产率\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：4\n分数档位：满分\n评分边界：人工给 4 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K17_S3",
      "source_sample_id": "Political_ShortAns_189",
      "step_id": 3,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...",
      "学生步骤": "④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质；错误类型：步骤正确",
      "参考节点匹配": "①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。 家庭农场是指以家庭成员为主要劳动力，从事农业规模化、集约化、商品化生产经 营，并以农业收入为家庭主要收入来源的农业组织形式。2013年中央“一号文件”首次 提出发展家庭农场。2019年中央“一号文件”提出“全面深化农村改革，激发乡村发展 活力”，并再次强调要坚持家庭经营基础性地位，突出培育家庭农场等新型农业经营主体。 近年来，我国家庭农场发展迅速，数量已超过87.7万户。据2019年农业农村部信息： 我国家庭农场大多由 小农户升级而来，经营规模在20～200亩之间；家...\n学生步骤：④ 扩大了农民合作社的服务范围，促进了乡村产业的融合发展。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：①促进农村土地流转与规模经营，提高农业劳动生产率；②促使先进农业技术应用，提高农产品产量和品质\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K18_S0",
      "source_sample_id": "Political_ShortAns_6",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（1） 材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。",
      "教师评分": 4,
      "分数档位": "边界",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆；参考节点：（1）；①文化产业的发展需要相应的条件；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "（1）；①文化产业的发展需要相应的条件",
      "学生行为摘要": "包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（1） 材料一中的推断是合理的，因为经济不景气确实为文化产业提供了发展契机，如美国、日本和韩国的例子所示。这种现象表明经济不景气与文化产业发展之间存在一定的联系，因此可以将其视为一条规律。\n学生行为摘要：包含推理结论或最终判断；涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：（1）；①文化产业的发展需要相应的条件\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：4\n分数档位：边界\n评分边界：人工给 4 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K18_S1",
      "source_sample_id": "Political_ShortAns_6",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "（2） 答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。",
      "教师评分": 8,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：答案一：不赞同；（2）；错误类型：步骤正确",
      "参考节点匹配": "答案一：不赞同；（2）",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 8 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：（2） 答案一：不赞同。材料二中的转变主要强调了文化的经济功能，但忽略了文化在思想保证、精神动力和智力支持等方面的作用，因此并未全面反映人们对文化功能的认识深化。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：答案一：不赞同；（2）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：8\n分数档位：满分\n评分边界：人工给 8 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K18_S2",
      "source_sample_id": "Political_ShortAns_6",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...",
      "学生步骤": "答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。 （3） 意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。",
      "教师评分": 6,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同；错误类型：步骤正确",
      "参考节点匹配": "材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 6 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列各题。 材料一 20世纪 20年代末至 30年代初的世界经济危机期间。美国极力推动文化产业 发展，涌现出 “百老汇 ”、“好莱坞 ”等知名文化品牌 ，目前已成为世界第一文化 产业大过： 90年代亚洲金融危机期间。日本和韩国注重发展文化产业。迅速 成为文化产业大国：有人据此认为：经济不景气成就文化产业发展是一条规 律：当前，世界经济不景气。对于我国部分省市落实文化强省（市）发展战 略，推动文化产业跨越式发展，也许是不可多得 的“良机 ”。 材科二 在我国改革开放的早期，文化成...\n学生步骤：答案二：赞同。从“文化搭台”到“文化唱戏”的转变体现了对文化经济功能认识的深化，说明人们开始意识到文化产业本身对经济发展的重要性。 （3） 意义在于增强国家文化软实力和国际竞争力。建议制定文化强省（市）战略时，应结合本地实际，借鉴经验，具体问题具体分析，并进行科学规划。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：材料二中 ，从“文化搭台 ”到“文化唱戏 ”，只强调；答案二：赞同\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：6\n分数档位：满分\n评分边界：人工给 6 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K19_S0",
      "source_sample_id": "Political_ShortAns_28",
      "step_id": 0,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...",
      "学生步骤": "（1） 观点：反对《现代汉语词典》收录西文字母词。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不；错误类型：步骤正确",
      "参考节点匹配": "（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...\n学生步骤：（1） 观点：反对《现代汉语词典》收录西文字母词。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（1）；②不反对人们在日常生活中使用字母词 ，但《词典》是规范语言文字的范本 ，不\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：2\n分数档位：满分\n评分边界：人工给 2 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K19_S1",
      "source_sample_id": "Political_ShortAns_28",
      "step_id": 1,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...",
      "学生步骤": "理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。",
      "教师评分": 6,
      "分数档位": "边界",
      "证据模式": "学生行为：涉及未运用原理或运用错误、知识点混淆；参考节点：理由：；理由：；错误类型：未运用原理或运用错误、知识点混淆",
      "参考节点匹配": "理由：；理由：",
      "学生行为摘要": "涉及未运用原理或运用错误、知识点混淆",
      "错误类型": [
        "未运用原理或运用错误、知识点混淆"
      ],
      "评分边界": "人工给 6 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...\n学生步骤：理由：①汉字是中华文化的核心载体，具有独特的文化价值和历史传承，保持其纯粹性对于维护中华文化的独特性和民族认同感至关重要。②字母词的引入可能会削弱汉语的特色，影响其美感和书写习惯，不利于文化自信的培养。③语言规范应以传统文化为基础，避免外来元素过多干扰。\n学生行为摘要：涉及未运用原理或运用错误、知识点混淆\n参考节点匹配：理由：；理由：\n错误类型：未运用原理或运用错误、知识点混淆",
      "校准文本_理由": "教师评分：6\n分数档位：边界\n评分边界：人工给 6 分；该步骤属于边界；错误类型：未运用原理或运用错误、知识点混淆。\n评分理由短评：该步骤有一定有效内容，但同时存在未运用原理或运用错误、知识点混淆，属于评分边界案例，需要参考相似人工案例校准。"
    },
    {
      "case_id": "K19_S2",
      "source_sample_id": "Political_ShortAns_28",
      "step_id": 2,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...",
      "学生步骤": "（2） 争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。 （3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
      "教师评分": 6,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（2）；（3）；错误类型：步骤正确",
      "参考节点匹配": "（2）；（3）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 6 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...\n学生步骤：（2） 争论反映了认识的多样性和主观性，不同个体基于自身经验、文化背景等会产生不同的见解。这种分歧实际上暴露了认知过程中的局限性，促使人们重新审视和反思自己的观点，从而推动对问题更深入的理解和认识的完善。 （3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（2）；（3）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：6\n分数档位：满分\n评分边界：人工给 6 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    },
    {
      "case_id": "K19_S4",
      "source_sample_id": "Political_ShortAns_28",
      "step_id": 4,
      "题目摘要": "14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...",
      "学生步骤": "（3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：（3）；（1）；错误类型：步骤正确",
      "参考节点匹配": "（3）；（1）",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 0 分；该步骤属于零分；错误类型：步骤正确。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
      "检索文本_证据": "题目摘要：14．（ 26分）阅读材料，完成下列要求。 2012年6月，商务印书馆出版了《现代汉语词典》（ 第6版），词典的正 文收录了 NBA、BBS、GDP、UFO等239个西文字母开头的词语 。此举引起 了广泛的争论，有的人反对，有的人支持。 反对《现代汉语词典》收录西文字母词的人认为： “拉丁字母出现在方块汉字中，很是惹眼，看上去就是一个异类，是对汉语的污 染。 ” “我想会不会过几十年，汉语成了汉英混杂的语言。 ” “文化有安全的问题，再国际化，也不能把自己的文字搞乱。 ” …… 支持《现代汉语词典》收录西文字...\n学生步骤：（3） 在争论中坚持真理面前人人平等的原则，应做到：保持谦逊，避免偏激言辞；认真倾听并尊重他人观点；用事实和逻辑说服而非压制对方。同时，勇于修正错误，并积极寻求共识以促进理解和合作。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：（3）；（1）\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：0\n分数档位：零分\n评分边界：人工给 0 分；该步骤属于零分；错误类型：步骤正确。\n评分理由短评：该步骤没有提供可被人工认可的有效作答贡献，通常不给分。"
    },
    {
      "case_id": "K20_S0",
      "source_sample_id": "Political_ShortAns_163",
      "step_id": 0,
      "题目摘要": "13．（14分）阅读材料，完成下列要求。希腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建“一带一路”的重要 项目，也是两国互利合作的典范。 2008年6月，中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35 年特许经营权；2016年4月，又以3.69亿欧元收购比港港务局67%的股权，全面接手一 号码头运营。为解决港口设备老化、桥吊装卸作业效率低、船舶压港严重等问题，该企 业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造。该企业向跨 国公司提供全球物流服务，如从中国生产基地运来的货物...",
      "学生步骤": "①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。",
      "教师评分": 14,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低；错误类型：步骤正确",
      "参考节点匹配": "④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工给 14 分；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
      "检索文本_证据": "题目摘要：13．（14分）阅读材料，完成下列要求。希腊比雷埃夫斯港（以下简称比港）项目是中国和希腊共建“一带一路”的重要 项目，也是两国互利合作的典范。 2008年6月，中国某航运企业以43亿欧元获得比港二号、三号集装箱码头35 年特许经营权；2016年4月，又以3.69亿欧元收购比港港务局67%的股权，全面接手一 号码头运营。为解决港口设备老化、桥吊装卸作业效率低、船舶压港严重等问题，该企 业从国内派出优秀的管理、技术人员，聘用当地劳工进行港口扩建和改造。该企业向跨 国公司提供全球物流服务，如从中国生产基地运来的货物...\n学生步骤：①该航运企业积极响应国家“一带一路”倡议，主动拓展国际市场；②通过特许经营权到控股权的逐步获取，实现对港口运营的全面掌控；③优化货物运输路线，港口经营规模扩大，成本降低；④加强管理与技术投入，港口运营效率提高，盈利能力增强。\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：④加强管理与技术投入，港口运营效率提高，盈利能力增强；③优化货物运输路线，港口经营规模扩大，成本降低\n错误类型：步骤正确",
      "校准文本_理由": "教师评分：14\n分数档位：满分\n评分边界：人工给 14 分；该步骤属于满分；错误类型：步骤正确。\n评分理由短评：该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。"
    }
  ]
}

==> anc/construction_example/original_skill.json <==
{
  "工作流程": [
    "1. 通读学生答案，对照参考答案和评分标准，明确本题的采分点、分值分布和评分要求。",
    "2. 按题目设问顺序逐问或逐点评分，先判断是否答到核心原理或关键词，再判断是否结合材料展开分析。",
    "3. 对每个采分点，先看原理表述是否准确，再看材料结合是否充分，最后看语言表述是否规范。",
    "4. 综合各点得分，给出总分，并在必要时标注扣分原因。"
  ],
  "评分原则": [
    "采点给分：按参考答案中的关键点给分，答到一点给一点的分，不重复给分。",
    "原理优先：政治简答题必须准确运用学科原理，原理错误或未用原理，即使材料分析合理，该点也不得分或酌情扣分。",
    "材料结合：要求原理与材料有机结合，只罗列原理或只抄材料均不能得满分。",
    "鼓励多答：学生答案超出参考答案但言之有理，可酌情给分，但不超过该问总分。",
    "整体判断：若答案整体偏离题意，即使个别词句沾边，也不宜给高分。"
  ],
  "部分分规则": [
    "每个采分点通常有固定分值，答出核心原理或关键词给一半分，结合材料分析完整给满分。",
    "若原理正确但材料分析不充分，可给该点一半左右的分。",
    "若原理错误但材料分析合理，该点不给分或给少量辛苦分（不超过该点分值的1/3）。",
    "若答案要点不全，按答出的要点个数累计给分，不因缺要点而扣其他要点的分。",
    "若答案超出参考答案但符合题意，可酌情给分，但总分不超过该问满分。"
  ],
  "常见扣分": [
    "原理表述错误或混淆知识点，如将辩证否定观说成全盘否定。",
    "未运用学科原理，仅凭日常经验或常识作答。",
    "只罗列原理，未结合材料分析，或材料提取不充分。",
    "作答不完整，遗漏关键要点或设问要求。",
    "语言不规范，口语化严重，缺乏学科术语。",
    "答案偏离题意，答非所问。"
  ],
  "零分情况": [
    "答案完全空白或只抄写题目材料，无任何有效作答。",
    "答案内容与题目要求完全无关，如答其他学科知识。",
    "答案严重违背学科基本原理，如宣扬错误观点。",
    "答案仅重复题目或材料，未作任何分析。"
  ],
  "高分情况": [
    "准确运用学科原理，原理表述完整、规范。",
    "原理与材料结合紧密，分析深入、逻辑清晰。",
    "要点齐全，覆盖参考答案所有采分点。",
    "语言精炼，学科术语使用恰当，无明显错误。",
    "答案结构清晰，分点作答，层次分明。"
  ],
  "边界说明": [
    "若学生答案与参考答案表述不同但意思相近，可酌情给分，不要求字字对应。",
    "若学生答案超出参考答案但符合题意，可酌情给分，但总分不超过该问满分。",
    "若学生答案部分正确、部分错误，按正确部分给分，错误部分不扣分。",
    "若学生答案存在知识性错误，即使其他部分正确，也要酌情扣分。",
    "若学生答案字数过少但要点齐全，可给满分；若字数过多但要点不全，按要点给分。"
  ]
}

==> anc/construction_example/skill_entry.json <==
{
  "rule": "原理正确但材料分析不充分，可给该点一半左右的分。",
  "evidence_ids": [
    "sample:Political_ShortAns_55:S4",
    "sample:Political_ShortAns_139:S1",
    "sample:Political_ShortAns_173:S4",
    "sample:Political_ShortAns_35:S4"
  ],
  "confidence": 0.85
}


==> anc/construction_example/split_ids.json <==
{
  "knowledge_ids": [
    "Political_ShortAns_55",
    "Political_ShortAns_23",
    "Political_ShortAns_7",
    "Political_ShortAns_8",
    "Political_ShortAns_108",
    "Political_ShortAns_151",
    "Political_ShortAns_22",
    "Political_ShortAns_139",
    "Political_ShortAns_236",
    "Political_ShortAns_173",
    "Political_ShortAns_26",
    "Political_ShortAns_188",
    "Political_ShortAns_35",
    "Political_ShortAns_57",
    "Political_ShortAns_62",
    "Political_ShortAns_70",
    "Political_ShortAns_189",
    "Political_ShortAns_6",
    "Political_ShortAns_28",
    "Political_ShortAns_163"
  ],
  "evaluation_ids": [
    "Political_ShortAns_45",
    "Political_ShortAns_113",
    "Political_ShortAns_9",
    "Political_ShortAns_85",
    "Political_ShortAns_105",
    "Political_ShortAns_197",
    "Political_ShortAns_209",
    "Political_ShortAns_132",
    "Political_ShortAns_231",
    "Political_ShortAns_44",
    "Political_ShortAns_126",
    "Political_ShortAns_193",
    "Political_ShortAns_29",
    "Political_ShortAns_78",
    "Political_ShortAns_115",
    "Political_ShortAns_140",
    "Political_ShortAns_21",
    "Political_ShortAns_123",
    "Political_ShortAns_190",
    "Political_ShortAns_206",
    "Political_ShortAns_155",
    "Political_ShortAns_176",
    "Political_ShortAns_66",
    "Political_ShortAns_122",
    "Political_ShortAns_149",
    "Political_ShortAns_222",
    "Political_ShortAns_84",
    "Political_ShortAns_228",
    "Political_ShortAns_202",
    "Political_ShortAns_119",
    "Political_ShortAns_162",
    "Political_ShortAns_61",
    "Political_ShortAns_73",
    "Political_ShortAns_233",
    "Political_ShortAns_12",
    "Political_ShortAns_239",
    "Political_ShortAns_100",
    "Political_ShortAns_27",
    "Political_ShortAns_201",
    "Political_ShortAns_109",
    "Political_ShortAns_138",
    "Political_ShortAns_10",
    "Political_ShortAns_218",
    "Political_ShortAns_30",
    "Political_ShortAns_42",
    "Political_ShortAns_214",
    "Political_ShortAns_103",
    "Political_ShortAns_89",
    "Political_ShortAns_4",
    "Political_ShortAns_182",
    "Political_ShortAns_120",
    "Political_ShortAns_52",
    "Political_ShortAns_5",
    "Political_ShortAns_131",
    "Political_ShortAns_60",
    "Political_ShortAns_3",
    "Political_ShortAns_15",
    "Political_ShortAns_72",
    "Political_ShortAns_121",
    "Political_ShortAns_157",
    "Political_ShortAns_146",
    "Political_ShortAns_192",
    "Political_ShortAns_99",
    "Political_ShortAns_203",
    "Political_ShortAns_2",
    "Political_ShortAns_152",
    "Political_ShortAns_225",
    "Political_ShortAns_81",
    "Political_ShortAns_98",
    "Political_ShortAns_148",
    "Political_ShortAns_145",
    "Political_ShortAns_47",
    "Political_ShortAns_112",
    "Political_ShortAns_165",
    "Political_ShortAns_77",
    "Political_ShortAns_38",
    "Political_ShortAns_13",
    "Political_ShortAns_79",
    "Political_ShortAns_226",
    "Political_ShortAns_64",
    "Political_ShortAns_33",
    "Political_ShortAns_0",
    "Political_ShortAns_215",
    "Political_ShortAns_200",
    "Political_ShortAns_196",
    "Political_ShortAns_37",
    "Political_ShortAns_161",
    "Political_ShortAns_187",
    "Political_ShortAns_82",
    "Political_ShortAns_34",
    "Political_ShortAns_210",
    "Political_ShortAns_159",
    "Political_ShortAns_111",
    "Political_ShortAns_175",
    "Political_ShortAns_106",
    "Political_ShortAns_204",
    "Political_ShortAns_235",
    "Political_ShortAns_32",
    "Political_ShortAns_134",
    "Political_ShortAns_212",
    "Political_ShortAns_104",
    "Political_ShortAns_48",
    "Political_ShortAns_229",
    "Political_ShortAns_174",
    "Political_ShortAns_76",
    "Political_ShortAns_124",
    "Political_ShortAns_199",
    "Political_ShortAns_133",
    "Political_ShortAns_167",
    "Political_ShortAns_153",
    "Political_ShortAns_19",
    "Political_ShortAns_144",
    "Political_ShortAns_110",
    "Political_ShortAns_216",
    "Political_ShortAns_181",
    "Political_ShortAns_171",
    "Political_ShortAns_128",
    "Political_ShortAns_65",
    "Political_ShortAns_172",
    "Political_ShortAns_238",
    "Political_ShortAns_46",
    "Political_ShortAns_51",
    "Political_ShortAns_125",
    "Political_ShortAns_207",
    "Political_ShortAns_135",
    "Political_ShortAns_168",
    "Political_ShortAns_95",
    "Political_ShortAns_130",
    "Political_ShortAns_63",
    "Political_ShortAns_232",
    "Political_ShortAns_186",
    "Political_ShortAns_36",
    "Political_ShortAns_184",
    "Political_ShortAns_101",
    "Political_ShortAns_127",
    "Political_ShortAns_213",
    "Political_ShortAns_211",
    "Political_ShortAns_54",
    "Political_ShortAns_16",
    "Political_ShortAns_156",
    "Political_ShortAns_102",
    "Political_ShortAns_80",
    "Political_ShortAns_223",
    "Political_ShortAns_170",
    "Political_ShortAns_14",
    "Political_ShortAns_83",
    "Political_ShortAns_208",
    "Political_ShortAns_142",
    "Political_ShortAns_69",
    "Political_ShortAns_164",
    "Political_ShortAns_118",
    "Political_ShortAns_177",
    "Political_ShortAns_234",
    "Political_ShortAns_136",
    "Political_ShortAns_43",
    "Political_ShortAns_18",
    "Political_ShortAns_68",
    "Political_ShortAns_53",
    "Political_ShortAns_90",
    "Political_ShortAns_94",
    "Political_ShortAns_41",
    "Political_ShortAns_93",
    "Political_ShortAns_116",
    "Political_ShortAns_198",
    "Political_ShortAns_191",
    "Political_ShortAns_25",
    "Political_ShortAns_219",
    "Political_ShortAns_180",
    "Political_ShortAns_74",
    "Political_ShortAns_58",
    "Political_ShortAns_169",
    "Political_ShortAns_185",
    "Political_ShortAns_17",
    "Political_ShortAns_49",
    "Political_ShortAns_147",
    "Political_ShortAns_92",
    "Political_ShortAns_158",
    "Political_ShortAns_160",
    "Political_ShortAns_75",
    "Political_ShortAns_141",
    "Political_ShortAns_20",
    "Political_ShortAns_96",
    "Political_ShortAns_31",
    "Political_ShortAns_137",
    "Political_ShortAns_117",
    "Political_ShortAns_11",
    "Political_ShortAns_67",
    "Political_ShortAns_217",
    "Political_ShortAns_88",
    "Political_ShortAns_91",
    "Political_ShortAns_24",
    "Political_ShortAns_97",
    "Political_ShortAns_221",
    "Political_ShortAns_230",
    "Political_ShortAns_86",
    "Political_ShortAns_195",
    "Political_ShortAns_220",
    "Political_ShortAns_39",
    "Political_ShortAns_205",
    "Political_ShortAns_87"
  ]
}


==> anc/construction_example/task_specification.json <==
{
  "dataset": "8_Political_ShortAns",
  "task_adaptation_logical_calls": 1,
  "formal_task_adaptation_calls": 0,
  "formal_skill_rebuilds": 0,
  "formal_rag_rebuilds": 0,
  "knowledge20_ids": [
    "Political_ShortAns_55",
    "Political_ShortAns_23",
    "Political_ShortAns_7",
    "Political_ShortAns_8",
    "Political_ShortAns_108",
    "Political_ShortAns_151",
    "Political_ShortAns_22",
    "Political_ShortAns_139",
    "Political_ShortAns_236",
    "Political_ShortAns_173",
    "Political_ShortAns_26",
    "Political_ShortAns_188",
    "Political_ShortAns_35",
    "Political_ShortAns_57",
    "Political_ShortAns_62",
    "Political_ShortAns_70",
    "Political_ShortAns_189",
    "Political_ShortAns_6",
    "Political_ShortAns_28",
    "Political_ShortAns_163"
  ],
  "original_skill_hash": "f14ef7f0e1d787ec949cbe33c157317d653236a8348a260a37336edce3b85e34",
  "original_rag_hash": "deffff41370700ccbfb089dac39628f28a51c521d05b0039085ba00412b34d2f",
  "task_grading_specification": {
    "representation_version": "ALL_TASKS_PERCENTAGE_OWNER_REINTERPRETATION_V30",
    "adaptation_source": "official Knowledge20 + original SE-Grade Skill/RAG + original consumer contract",
    "original_skill_sha256": "f14ef7f0e1d787ec949cbe33c157317d653236a8348a260a37336edce3b85e34",
    "original_rag_sha256": "deffff41370700ccbfb089dac39628f28a51c521d05b0039085ba00412b34d2f",
    "evaluation_data_used": false,
    "baseline_predictions_used": false,
    "teacher_behavior_analysis": {
      "summary": "教师评分行为显示，政治简答题按采分点给分，原理准确且结合材料充分可得满分；原理错误或未用原理即使材料合理也扣分；作答不完整或遗漏要点会扣分；完全空白或答非所问得零分。",
      "supporting_examples": [
        "sample:Political_ShortAns_55:S0",
        "sample:Political_ShortAns_23:S0",
        "sample:Political_ShortAns_8:S0",
        "sample:Political_ShortAns_188:S0"
      ],
      "contradicting_examples": [
        "sample:Political_ShortAns_55:S3",
        "sample:Political_ShortAns_7:S0",
        "sample:Political_ShortAns_62:S0",
        "sample:Political_ShortAns_22:S0"
      ],
      "confidence": 0.9
    },
    "contrastive_analysis": [
      {
        "claim": "原理准确且结合材料充分时，教师给予满分或高分；原理错误或未用原理时，即使材料分析合理，分数也明显降低。",
        "supporting_examples": [
          "sample:Political_ShortAns_55:S0",
          "sample:Political_ShortAns_23:S0",
          "sample:Political_ShortAns_8:S0"
        ],
        "contradicting_examples": [
          "sample:Political_ShortAns_55:S3",
          "sample:Political_ShortAns_7:S0"
        ],
        "confidence": 0.95
      },
      {
        "claim": "作答不完整或有遗漏时，教师会扣分，但不会完全不给分，通常给部分分。",
        "supporting_examples": [
          "sample:Political_ShortAns_55:S4",
          "sample:Political_ShortAns_55:S6",
          "sample:Political_ShortAns_139:S1"
        ],
        "contradicting_examples": [
          "sample:Political_ShortAns_55:S0",
          "sample:Political_ShortAns_23:S0"
        ],
        "confidence": 0.9
      },
      {
        "claim": "完全空白或答案与题目无关时，教师给零分。",
        "supporting_examples": [
          "sample:Political_ShortAns_22:S0",
          "sample:Political_ShortAns_62:S2",
          "sample:Political_ShortAns_236:S8"
        ],
        "contradicting_examples": [
          "sample:Political_ShortAns_55:S0",
          "sample:Political_ShortAns_23:S0"
        ],
        "confidence": 0.95
      }
    ],
    "boundary_induction": [
      {
        "boundary": "原理表述准确且结合材料充分",
        "higher_condition": "准确运用学科原理，结合材料分析深入，要点齐全",
        "lower_condition": "原理错误或未用原理，或材料结合不充分",
        "evidence_ids": [
          "sample:Political_ShortAns_55:S0",
          "sample:Political_ShortAns_23:S0",
          "sample:Political_ShortAns_8:S0",
          "sample:Political_ShortAns_188:S0"
        ],
        "confidence": 0.95
      },
      {
        "boundary": "作答不完整或有遗漏",
        "higher_condition": "作答完整，覆盖所有采分点",
        "lower_condition": "遗漏关键要点或设问要求",
        "evidence_ids": [
          "sample:Political_ShortAns_55:S4",
          "sample:Political_ShortAns_55:S6",
          "sample:Political_ShortAns_139:S1"
        ],
        "confidence": 0.9
      },
      {
        "boundary": "完全空白或答非所问",
        "higher_condition": "有有效作答内容",
        "lower_condition": "空白、只抄材料或与题目无关",
        "evidence_ids": [
          "sample:Political_ShortAns_22:S0",
          "sample:Political_ShortAns_62:S2",
          "sample:Political_ShortAns_236:S8"
        ],
        "confidence": 0.95
      }
    ],
    "ontology_validation": {
      "status": "PASS",
      "validated_claims": [
        "政治简答题按采分点给分，原理准确且结合材料充分可得满分",
        "原理错误或未用原理会扣分",
        "作答不完整或有遗漏会扣分",
        "完全空白或答非所问得零分"
      ],
      "rejected_unsupported_claims": [
        "固定跨题分值",
        "学科名单分支"
      ]
    },
    "task_ontology": {
      "credit_unit": "采分点",
      "owner_definition": "当前题参考答案中的关键知识点或原理",
      "grading_style": "采点给分，原理优先，材料结合"
    },
    "scoring_unit_policy": "按参考答案中的采分点给分，每个采分点独立评分，不重复给分。",
    "semantic_equivalence_rule": "学生表述与参考答案意思相近即可给分，不要求字字对应。",
    "semantic_non_equivalence_rule": "原理错误或混淆知识点，即使材料分析合理，该点也不得分或酌情扣分。",
    "duplicate_credit_rule": "同一采分点重复作答不重复给分。",
    "dependency_rule": "若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。",
    "hard_scoring_rules": [
      "原理准确且结合材料充分，给满分",
      "原理错误或未用原理，该点不给分或给少量辛苦分",
      "作答不完整或有遗漏，按要点给分",
      "完全空白或答非所问，给零分"
    ],
    "soft_scoring_guidance": [
      "若答案超出参考答案但言之有理，可酌情给分",
      "若答案部分正确，按正确部分给分",
      "若答案字数过少但要点齐全，可给满分"
    ],
    "skill_compilation": {
      "工作流程": [
        {
          "rule": "先识别当前题设问对应的知识模块（如文化创新、实践与认识、人生价值等），再对照参考答案采分点逐点评分。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S0",
            "sample:Political_ShortAns_23:S0",
            "sample:Political_ShortAns_8:S0",
            "sample:Political_ShortAns_188:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "对每个采分点，先判断原理表述是否准确，再判断是否结合材料分析，最后看语言规范性。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S3",
            "sample:Political_ShortAns_7:S0",
            "sample:Political_ShortAns_62:S0",
            "sample:Political_ShortAns_22:S0"
          ],
          "confidence": 0.9
        }
      ],
      "评分原则": [
        {
          "rule": "采点给分，答到一点给一点的分，不重复给分。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S0",
            "sample:Political_ShortAns_23:S0",
            "sample:Political_ShortAns_8:S0",
            "sample:Political_ShortAns_188:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "原理优先，原理错误或未用原理，即使材料分析合理，该点也不得分或酌情扣分。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S3",
            "sample:Political_ShortAns_7:S0",
            "sample:Political_ShortAns_62:S0",
            "sample:Political_ShortAns_22:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "材料结合要求原理与材料有机结合，只罗列原理或只抄材料均不能得满分。",
          "evidence_ids": [
            "sample:Political_ShortAns_23:S0",
            "sample:Political_ShortAns_8:S0",
            "sample:Political_ShortAns_188:S0",
            "sample:Political_ShortAns_35:S0"
          ],
          "confidence": 0.9
        }
      ],
      "部分分规则": [
        {
          "rule": "原理正确但材料分析不充分，可给该点一半左右的分。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S4",
            "sample:Political_ShortAns_139:S1",
            "sample:Political_ShortAns_173:S4",
            "sample:Political_ShortAns_35:S4"
          ],
          "confidence": 0.85
        },
        {
          "rule": "原理错误但材料分析合理，该点不给分或给少量辛苦分（不超过该点分值的1/3）。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S3",
            "sample:Political_ShortAns_7:S0",
            "sample:Political_ShortAns_62:S0",
            "sample:Political_ShortAns_22:S0"
          ],
          "confidence": 0.9
        },
        {
          "rule": "若答案要点不全，按答出的要点个数累计给分，不因缺要点而扣其他要点的分。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S6",
            "sample:Political_ShortAns_139:S1",
            "sample:Political_ShortAns_173:S4",
            "sample:Political_ShortAns_35:S4"
          ],
          "confidence": 0.85
        }
      ],
      "常见扣分": [
        {
          "rule": "原理表述错误或混淆知识点，如将辩证否定观说成全盘否定。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S3",
            "sample:Political_ShortAns_7:S0",
            "sample:Political_ShortAns_62:S0",
            "sample:Political_ShortAns_22:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "未运用学科原理，仅凭日常经验或常识作答。",
          "evidence_ids": [
            "sample:Political_ShortAns_62:S0",
            "sample:Political_ShortAns_22:S0",
            "sample:Political_ShortAns_7:S0",
            "sample:Political_ShortAns_55:S3"
          ],
          "confidence": 0.9
        },
        {
          "rule": "只罗列原理，未结合材料分析，或材料提取不充分。",
          "evidence_ids": [
            "sample:Political_ShortAns_8:S4",
            "sample:Political_ShortAns_173:S4",
            "sample:Political_ShortAns_35:S4",
            "sample:Political_ShortAns_26:S0"
          ],
          "confidence": 0.85
        }
      ],
      "零分情况": [
        {
          "rule": "答案完全空白或只抄写题目材料，无任何有效作答。",
          "evidence_ids": [
            "sample:Political_ShortAns_22:S0",
            "sample:Political_ShortAns_62:S2",
            "sample:Political_ShortAns_236:S8",
            "sample:Political_ShortAns_57:S8"
          ],
          "confidence": 0.95
        },
        {
          "rule": "答案内容与题目要求完全无关，如答其他学科知识。",
          "evidence_ids": [
            "sample:Political_ShortAns_62:S2",
            "sample:Political_ShortAns_22:S0",
            "sample:Political_ShortAns_236:S8",
            "sample:Political_ShortAns_57:S8"
          ],
          "confidence": 0.9
        },
        {
          "rule": "答案严重违背学科基本原理，如宣扬错误观点。",
          "evidence_ids": [
            "sample:Political_ShortAns_62:S0",
            "sample:Political_ShortAns_22:S0",
            "sample:Political_ShortAns_7:S0",
            "sample:Political_ShortAns_55:S3"
          ],
          "confidence": 0.9
        }
      ],
      "高分情况": [
        {
          "rule": "准确运用学科原理，原理表述完整、规范。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S0",
            "sample:Political_ShortAns_23:S0",
            "sample:Political_ShortAns_8:S0",
            "sample:Political_ShortAns_188:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "原理与材料结合紧密，分析深入、逻辑清晰。",
          "evidence_ids": [
            "sample:Political_ShortAns_23:S0",
            "sample:Political_ShortAns_8:S0",
            "sample:Political_ShortAns_188:S0",
            "sample:Political_ShortAns_35:S0"
          ],
          "confidence": 0.9
        },
        {
          "rule": "要点齐全，覆盖参考答案所有采分点。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S0",
            "sample:Political_ShortAns_23:S0",
            "sample:Political_ShortAns_8:S0",
            "sample:Political_ShortAns_188:S0"
          ],
          "confidence": 0.95
        }
      ],
      "边界说明": [
        {
          "rule": "若学生答案与参考答案表述不同但意思相近，可酌情给分，不要求字字对应。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S0",
            "sample:Political_ShortAns_23:S0",
            "sample:Political_ShortAns_8:S0",
            "sample:Political_ShortAns_188:S0"
          ],
          "confidence": 0.9
        },
        {
          "rule": "若学生答案超出参考答案但符合题意，可酌情给分，但总分不超过该问满分。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S2",
            "sample:Political_ShortAns_23:S2",
            "sample:Political_ShortAns_8:S3",
            "sample:Political_ShortAns_188:S3"
          ],
          "confidence": 0.85
        },
        {
          "rule": "若学生答案部分正确、部分错误，按正确部分给分，错误部分不扣分。",
          "evidence_ids": [
            "sample:Political_ShortAns_55:S3",
            "sample:Political_ShortAns_7:S0",
            "sample:Political_ShortAns_62:S0",
            "sample:Political_ShortAns_22:S0"
          ],
          "confidence": 0.9
        }
      ]
    },
    "rag_compilation": {
      "task_retrieval_objective": "检索与当前题设问知识模块、题型（措施类、原因类、意义类等）相似的案例，用于校准评分。",
      "owner_mapping_policy": "将当前题参考答案中的采分点映射为owner，每个owner对应一个原理或关键知识点。",
      "semantic_boundary_policy": "学生表述与owner意思相近即视为等价，但原理错误或混淆则不等价。",
      "error_pattern_policy": "识别常见错误模式：原理错误、未用原理、材料提取不充分、作答不完整等，用于扣分参考。",
      "dependency_policy": "若某步骤依赖前一步骤的原理，前一步骤错误可能影响后续步骤评分。",
      "teacher_boundary_policy": "参考教师对边界案例的评分，如原理错误但材料合理给部分分，作答不完整给部分分。"
    },
    "percentage_transfer_contract": {
      "case_selection_rule": "按PreJudge局部完成百分比的s-1/s/s+1档位检索，不改变retriever。",
      "current_owner_budget_rule": "FinalJudge先从当前题官方评分指南、题干、满分、标准答案和analysis识别当前step命中的current-question owner及当前题预算B；禁止使用来源题分值建立B。",
      "percentage_reinterpretation_rule": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "soft_relevance_rule": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "no_absolute_score_visibility_rule": "FinalJudge不得看到、恢复、猜测或引用历史教师绝对分和来源局部预算。",
      "base_priority_rule": "百分比RAG是软参考，不是硬上限、固定单价或BASE替代；冲突时以当前题完整BASE为准。"
    },
    "evidence_support": [
      {
        "claim": "政治简答题按采分点给分，原理准确且结合材料充分可得满分。",
        "supporting_example_ids": [
          "sample:Political_ShortAns_55:S0",
          "sample:Political_ShortAns_23:S0",
          "sample:Political_ShortAns_8:S0",
          "sample:Political_ShortAns_188:S0"
        ],
        "confidence": 0.95
      },
      {
        "claim": "原理错误或未用原理会扣分。",
        "supporting_example_ids": [
          "sample:Political_ShortAns_55:S3",
          "sample:Political_ShortAns_7:S0",
          "sample:Political_ShortAns_62:S0",
          "sample:Political_ShortAns_22:S0"
        ],
        "confidence": 0.95
      },
      {
        "claim": "作答不完整或有遗漏会扣分。",
        "supporting_example_ids": [
          "sample:Political_ShortAns_55:S4",
          "sample:Political_ShortAns_55:S6",
          "sample:Political_ShortAns_139:S1",
          "sample:Political_ShortAns_173:S4"
        ],
        "confidence": 0.9
      },
      {
        "claim": "完全空白或答非所问得零分。",
        "supporting_example_ids": [
          "sample:Political_ShortAns_22:S0",
          "sample:Political_ShortAns_62:S2",
          "sample:Political_ShortAns_236:S8",
          "sample:Political_ShortAns_57:S8"
        ],
        "confidence": 0.95
      }
    ]
  },
  "diagnostic": {
    "schema_name": "TaskAdaptationAgent:8_Political_ShortAns:PercentageOwnerReinterpretationV30",
    "model_call_success": true,
    "fallback_used": false,
    "fallback_reason": "",
    "raw_error_message": "",
    "stage": "complete",
    "system_prompt_chars": 340,
    "user_prompt_chars": 78615,
    "total_prompt_chars": 78955,
    "response_chars": 11135,
    "json_repaired": false,
    "elapsed_seconds": 21.5163,
    "retry_count": 0,
    "parse_retry_count": 0,
    "call_id": "TaskAdaptationAgent:8_Political_ShortAns:PercentageOwnerReinterpretationV30:4838372048476291",
    "json_mode": true,
    "finish_reason": "stop",
    "prompt_tokens": 40779,
    "completion_tokens": 4087,
    "total_tokens": 44866,
    "request_sha256": "d1cefc31d862559d2b4c2148f066300b9a441c7c8b4a2d99675aa802a57bafc2",
    "response_sha256": "f887a7868d8a8db01cd32a26c10ae4803e3af054ae699e78cb487a75d19c52c1",
    "model": "deepseek-chat",
    "thinking_mode": "provider_default"
  },
  "sha256": "747db544b22a72a7a43a37a40fa57456f1ece1c184e21e459444378dd5b79097"
}


==> anc/construction_example/verification.json <==
{
  "task": "8_Political_ShortAns",
  "knowledge_count": 20,
  "case_count": 95,
  "new_model_calls": 0,
  "request_hash_matches_original_log": false,
  "prompt_status": "source_reconstructed_length_matched_not_byte_verified",
  "historical_request_sha256": "d1cefc31d862559d2b4c2148f066300b9a441c7c8b4a2d99675aa802a57bafc2",
  "reconstructed_request_sha256": "65effaeb65f2cf7fac5356bcd105055d1e74d0992c1c3f0c925c534acff05833",
  "skill_replay_equals_formal": true,
  "casebank_replay_equals_formal": true,
  "builder_sha256": "affc90ee792d642f8aa08ab896e63e8d35de3af3ab58f1cf68ffc0dcf64c5c3d",
  "specification_sha256": "a7443c12535e9b1dabc9726f2f73e6479c6e1c5307d31fa853e1d28d1f312be1",
  "skill_sha256": "8ee12d310b1931acaa250ebb5527419cf873b153998ce5fb20e03e79dd4866b5",
  "casebank_sha256": "ad4a64cb2a3ea4d04b5a33f10bc8327fbfae01785f2c66e3a8ddeaddf540af89",
  "files_sha256": {
    "original_skill.json": "f14ef7f0e1d787ec949cbe33c157317d653236a8348a260a37336edce3b85e34",
    "compiled_skill.json": "8ee12d310b1931acaa250ebb5527419cf873b153998ce5fb20e03e79dd4866b5",
    "knowledge_input_prompt_view.json": "205ed8c0b015e1340e151d5636a7be262db0e646bcd37790b04efb950708dafa",
    "task_specification.json": "a7443c12535e9b1dabc9726f2f73e6479c6e1c5307d31fa853e1d28d1f312be1",
    "knowledge_input_full.json": "b0a1706535867a37e8b61990c942865c6b9e97a5b14b64de1c3e1999d99f2e1e",
    "original_casebank.json": "deffff41370700ccbfb089dac39628f28a51c521d05b0039085ba00412b34d2f",
    "case_entry.json": "1bcab095bec640d88f471e64a93185099721a5cc8cfe348763aca9c0e2ab41f9",
    "skill_entry.json": "210d26269158d011f411e39236eb3c9c1a8170415508f107362841f326e2a854",
    "adaptation_system_prompt.txt": "c4a1d53bfcceef03b66a0394f3fceb50d22ad0b9cfefa96ce528e4209b833c78",
    "README.md": "5cbeba8499820a1799fc55de44ef7acd7b7e65263703771e1c0813b21aada96f",
    "compiled_casebank.json": "ad4a64cb2a3ea4d04b5a33f10bc8327fbfae01785f2c66e3a8ddeaddf540af89",
    "split_ids.json": "0f2694345abe922b92d1597ab38bb75b10351fad007bf83d5bb0feaf912f9ff4",
    "adaptation_request.json": "f522a769a7c019884bc6f629dd4e5e92ba0e4fa709c780677a652161cbc8f58f",
    "builder_v30.py": "affc90ee792d642f8aa08ab896e63e8d35de3af3ab58f1cf68ffc0dcf64c5c3d",
    "adaptation_user_prompt.txt": "df62b4ce904c768744e5fd1d554dd3c7327e2686b5aba230406424ea0e22d8e6"
  }
}


==> anc/task_comparison/README.md <==
# Source-Backed Politics / Mathematics Comparison

These files support the cross-subject example in Section 3.2. They are unchanged
copies of the specification and memories for the frozen 781-answer mathematics
evaluation, not newly generated examples or a new experimental run.

Archived run identifier: `math_whole_shuffle42_evidence_backed_v30`.
The source-relative paths and hashes below identify the original files without
requiring the authors' local filesystem layout.

| Packaged file | Source-relative path | SHA-256 |
|---|---|---|
| `math_specification.json` | `task_grading_specifications/7_Math_ShortAns.json` | `054b7af3d0f6963db41e2742f6dbc99c53d69e68262b2642d3f2b6af24bd9395` |
| `math_skill.json` | `skills/7_Math_ShortAns.json` | `5242f9b74e06b7c7f5a940c12f9ae5b3c0e577d83e130ae92506c281b1a738e2` |
| `math_casebank.json` | `rag_banks/7_Math_ShortAns.json` | `1a3b29b4cc40c4d51711ddaa6f0db0a2628eae2a8b7124b51cc38912f03dfe4d` |

The Skill and CaseBank hashes match those already reported in the manuscript's
consumed-artifact audit. The corresponding Politics files remain in
`../construction_example/`.

## What Changes Across Tasks

- Politics: the specification's `task_ontology` and `scoring_unit_policy` define
  credit points around reference principles and their application to material.
  `rag_compilation` emphasizes knowledge modules, question types, and errors
  such as incomplete application or incorrect principles.
- Mathematics: the specification distinguishes final-answer units from key
  derivation steps. Its compiled Skill accepts a mathematically equivalent
  answer without a process penalty when the question only requests the final
  result. Its retrieval plan emphasizes knowledge points, question type, and
  step structure.
- Both use the same seven-field Skill schema and CaseBank interface. Their
  task-specific semantics and contents differ; the record count alone does not
  demonstrate adaptation quality.

The original JSON retains all fields, including model-proposed rules and audit
metadata. Source identity establishes provenance, not independent correctness
of every rule. Current-question scoring requirements remain authoritative.

## Metrics Used in Section 3.2

The existing `tables/original_tasks.tex` supplies the following values. No metric
or prediction was recomputed or changed for this wording revision.

| Task | Native CCS | Original CCS | Adaptive CCS | Native QWK | Original QWK | Adaptive QWK |
|---|---:|---:|---:|---:|---:|---:|
| Math SA | 71.12 | 82.33 | 80.73 | 81.17 | 86.58 | 86.14 |
| Chinese SA | 67.39 | 64.89 | 74.51 | 79.97 | 64.01 | 78.72 |
| Politics SA | 70.70 | 80.29 | 86.30 | 91.80 | 81.40 | 92.24 |

In particular, Politics Original loses QWK relative to Native but improves CCS.
Adaptive improves both metrics over Original on Chinese and Politics SA; this
does not establish that adaptation improves every task or metric.


==> anc/task_comparison/math_casebank.json <==
{
  "cases": [
    {
      "case_id": "K1_S0",
      "source_sample_id": "Math_ShortAns_223",
      "step_id": 0,
      "题目摘要": "15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$",
      "学生步骤": "我们首先需要展开 $(1+x)^{4}$。根据二项式定理，我们得到：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含代入或计算过程；涉及数值计算偏差；参考节点：3；错误类型：计算错误",
      "参考节点匹配": "3",
      "学生行为摘要": "包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$ 学生步骤：我们首先需要展开 $(1+x)^{4}$。根据二项式定理，我们得到： 学生行为摘要：包含代入或计算过程；涉及数值计算偏差 参考节点匹配：3 错误类型：计算错误\n任务owner：3\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 1,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=3；3",
      "模型可见_学生作答行为": "我们首先需要展开 $(1+x)^{4}$。根据二项式定理，我们得到：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 1,
        "来源题总分": 5,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$\n学生步骤：我们首先需要展开 $(1+x)^{4}$。根据二项式定理，我们得到：\n学生行为摘要：包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：3\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K1_S1",
      "source_sample_id": "Math_ShortAns_223",
      "step_id": 1,
      "题目摘要": "15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$",
      "学生步骤": "$$(1+x)^{4} = \\binom{4}{0} x^{0} + \\binom{4}{1} x^{1} + \\binom{4}{2} x^{2} + \\binom{4}{3} x^{3} + \\binom{4}{4} x^{4}$$",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：3；错误类型：步骤正确",
      "参考节点匹配": "3",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$ 学生步骤：$$(1+x)^{4} = \\binom{4}{0} x^{0} + \\binom{4}{1} x^{1} + \\binom{4}{2} x^{2} + \\binom{4}{3} x^{3} + \\binom{4}{4} x^{4}$$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：3 错误类型：步骤正确\n任务owner：3\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=3；3",
      "模型可见_学生作答行为": "$$(1+x)^{4} = \\binom{4}{0} x^{0} + \\binom{4}{1} x^{1} + \\binom{4}{2} x^{2} + \\binom{4}{3} x^{3} + \\binom{4}{4} x^{4}$$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 5,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$\n学生步骤：$$(1+x)^{4} = \\binom{4}{0} x^{0} + \\binom{4}{1} x^{1} + \\binom{4}{2} x^{2} + \\binom{4}{3} x^{3} + \\binom{4}{4} x^{4}$$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：3\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K1_S2",
      "source_sample_id": "Math_ShortAns_223",
      "step_id": 2,
      "题目摘要": "15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$",
      "学生步骤": "即：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：涉及数值计算偏差；参考节点：3；错误类型：计算错误",
      "参考节点匹配": "3",
      "学生行为摘要": "涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$ 学生步骤：即： 学生行为摘要：涉及数值计算偏差 参考节点匹配：3 错误类型：计算错误\n任务owner：3\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 1,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=3；3",
      "模型可见_学生作答行为": "即：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 1,
        "来源题总分": 5,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$\n学生步骤：即：\n学生行为摘要：涉及数值计算偏差\n参考节点匹配：3\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K1_S3",
      "source_sample_id": "Math_ShortAns_223",
      "step_id": 3,
      "题目摘要": "15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$",
      "学生步骤": "$$= 1 + 6x + 4x^{2} + 4x^{3} + x^{4}$$ 接下来，我们找出奇数次幂项的系数： - $x^1$ 系数是 $6$ - $x^3$ 系数是 $4$ 于是，奇数次幂项的系数之和为： $$6 + 4 = 10$$ 然后我们考虑 $(a+x)(1+x)^{4}$： $$= a(1+x)^{4} + x(1+x)^{4}$$ 从 $a(1+x)^{4}$ 中，奇数次幂的系数是： - $x^1$ 的系数是 $6a$ - $x^3$ 的系数是 $4a$ 所以这一部分的总和为 $6a + 4a = 10a$。 从 $x(1+x)^{4}$ 中： - $x^1$ 的系数为 $1$ - $x^3$ 的系数为 $4$ 所以这部分的奇数次幂项的系数为 $1 + 4 = 5$。 我们将这两部分相加，得到奇数次幂项的系数之和： $$10a + 5$$ 根据题意，有 $10a + 5 = 32$。 我们解方程： $$10...",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致；参考节点：3；错误类型：答案与过程不符、解题思路混乱、计算错误",
      "参考节点匹配": "3",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "答案与过程不符",
        "解题思路混乱",
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：答案与过程不符、解题思路混乱、计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$ 学生步骤：$$= 1 + 6x + 4x^{2} + 4x^{3} + x^{4}$$ 接下来，我们找出奇数次幂项的系数： - $x^1$ 系数是 $6$ - $x^3$ 系数是 $4$ 于是，奇数次幂项的系数之和为： $$6 + 4 = 10$$ 然后我们考虑 $(a+x)(1+x)^{4}$： $$= a(1+x)^{4} + x(1+x)^{4}$$ 从 $a(1+x)^{4}$ 中，奇数次幂的系数是： - $x^1$ 的系数是 $6a$ - $x^3$ 的系数是 $4a$ 所以这一部分的总和为 $6a + 4a = 10a$。 从 $x(1+x)^{4}$ 中： - $x^1$ 的系数为 $1$ - $x^3$ 的系数为 $4$ 所以这部分的奇数次幂项的系数为 $1 + 4 = 5$。 我们将这两部分相加，得到奇数次幂项的系数之和： $$10a + 5$$ 根据题意，有 $10a + 5 = 32$。 我们解方程： $$10... 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：3 错误类型：答案与过程不符、解题思路混乱、计算错误\n任务owner：3\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：答案与过程不符、解题思路混乱、计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 1,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=3；3",
      "模型可见_学生作答行为": "$$= 1 + 6x + 4x^{2} + 4x^{3} + x^{4}$$ 接下来，我们找出奇数次幂项的系数： - $x^1$ 系数是 $6$ - $x^3$ 系数是 $4$ 于是，奇数次幂项的系数之和为： $$6 + 4 = 10$$ 然后我们考虑 $(a+x)(1+x)^{4}$： $$= a(1+x)^{4} + x(1+x)^{4}$$ 从 $a(1+x)^{4}$ 中，奇数次幂的系数是： - $x^1$ 的系数是 $6a$ - $x^3$ 的系数是 $4a$ 所以这一部分的总和为 $6a + 4a = 10a$。 从 $x(1+x)^{4}$ 中： - $x^1$ 的系数为 $1$ - $x^3$ 的系数为 $4$ 所以这部分的奇数次幂项的系数为 $1 + 4 = 5$。 我们将这两部分相加，得到奇数次幂项的系数之和： $$10a + 5$$ 根据题意，有 $10a + 5 = 32$。 我们解方程： $$10...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：答案与过程不符、解题思路混乱、计算错误。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=答案与过程不符、解题思路混乱、计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 1,
        "来源题总分": 5,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：答案与过程不符、解题思路混乱、计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：15. (5 分) $(a+x)(1+x)^{4}$ 的展开式中 $x$ 的奇数次幂项的系数之和为 32 , 则 $a=$\n学生步骤：$$= 1 + 6x + 4x^{2} + 4x^{3} + x^{4}$$ 接下来，我们找出奇数次幂项的系数： - $x^1$ 系数是 $6$ - $x^3$ 系数是 $4$ 于是，奇数次幂项的系数之和为： $$6 + 4 = 10$$ 然后我们考虑 $(a+x)(1+x)^{4}$： $$= a(1+x)^{4} + x(1+x)^{4}$$ 从 $a(1+x)^{4}$ 中，奇数次幂的系数是： - $x^1$ 的系数是 $6a$ - $x^3$ 的系数是 $4a$ 所以这一部分的总和为 $6a + 4a = 10a$。 从 $x(1+x)^{4}$ 中： - $x^1$ 的系数为 $1$ - $x^3$ 的系数为 $4$ 所以这部分的奇数次幂项的系数为 $1 + 4 = 5$。 我们将这两部分相加，得到奇数次幂项的系数之和： $$10a + 5$$ 根据题意，有 $10a + 5 = 32$。 我们解方程： $$10...\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：3\n错误类型：答案与过程不符、解题思路混乱、计算错误"
      }
    },
    {
      "case_id": "K2_S0",
      "source_sample_id": "Math_ShortAns_95",
      "step_id": 0,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$.",
      "学生步骤": "(1) 首先，我们计算函数 $f(x)$ 的导数：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含代入或计算过程；涉及数值计算偏差；参考节点：(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,；求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,；错误类型：计算错误",
      "参考节点匹配": "(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,；求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,",
      "学生行为摘要": "包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$. 学生步骤：(1) 首先，我们计算函数 $f(x)$ 的导数： 学生行为摘要：包含代入或计算过程；涉及数值计算偏差 参考节点匹配：(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,；求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$, 错误类型：计算错误\n任务owner：(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,；求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,；求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,；(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,；求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,",
      "模型可见_学生作答行为": "(1) 首先，我们计算函数 $f(x)$ 的导数：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$.\n学生步骤：(1) 首先，我们计算函数 $f(x)$ 的导数：\n学生行为摘要：包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,；求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K2_S1",
      "source_sample_id": "Math_ShortAns_95",
      "step_id": 1,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$.",
      "学生步骤": "$$ f'(x) = \\frac{d}{dx}(\\ln x) + \\frac{d}{dx}(a x^{2}) + \\frac{d}{dx}((2 a + 1)x) = \\frac{1}{x} + 2ax + 2a + 1. $$",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：所以当 $x=-\\frac{1}{2 a}$ 时函数 $y=f(x)$ 取最大值 $f(x)$ max $=f\\left(-\\frac{1}{2 a}\\right)=-1-\\ln 2-\\frac{1}{4 a}+\\ln$ $\\left(-\\frac{1}{\\mathrm{a}}\\right)$.；(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,；错误类型：步骤正确",
      "参考节点匹配": "所以当 $x=-\\frac{1}{2 a}$ 时函数 $y=f(x)$ 取最大值 $f(x)$ max $=f\\left(-\\frac{1}{2 a}\\right)=-1-\\ln 2-\\frac{1}{4 a}+\\ln$ $\\left(-\\frac{1}{\\mathrm{a}}\\right)$.；(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$. 学生步骤：$$ f'(x) = \\frac{d}{dx}(\\ln x) + \\frac{d}{dx}(a x^{2}) + \\frac{d}{dx}((2 a + 1)x) = \\frac{1}{x} + 2ax + 2a + 1. $$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：所以当 $x=-\\frac{1}{2 a}$ 时函数 $y=f(x)$ 取最大值 $f(x)$ max $=f\\left(-\\frac{1}{2 a}\\right)=-1-\\ln 2-\\frac{1}{4 a}+\\ln$ $\\left(-\\frac{1}{\\mathrm{a}}\\right)$.；(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$, 错误类型：步骤正确\n任务owner：所以当 $x=-\\frac{1}{2 a}$ 时函数 $y=f(x)$ 取最大值 $f(x)$ max $=f\\left(-\\frac{1}{2 a}\\right)=-1-\\ln 2-\\frac{1}{4 a}+\\ln$ $\\left(-\\frac{1}{\\mathrm{a}}\\right)$.；(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=所以当 $x=-\\frac{1}{2 a}$ 时函数 $y=f(x)$ 取最大值 $f(x)$ max $=f\\left(-\\frac{1}{2 a}\\right)=-1-\\ln 2-\\frac{1}{4 a}+\\ln$ $\\left(-\\frac{1}{\\mathrm{a}}\\right)$.；(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,；所以当 $x=-\\frac{1}{2 a}$ 时函数 $y=f(x)$ 取最大值 $f(x)$ max $=f\\left(-\\frac{1}{2 a}\\right)=-1-\\ln 2-\\frac{1}{4 a}+\\ln$ $\\left(-\\frac{1}{\\mathrm{a}}\\right)$.；(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,",
      "模型可见_学生作答行为": "$$ f'(x) = \\frac{d}{dx}(\\ln x) + \\frac{d}{dx}(a x^{2}) + \\frac{d}{dx}((2 a + 1)x) = \\frac{1}{x} + 2ax + 2a + 1. $$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$.\n学生步骤：$$ f'(x) = \\frac{d}{dx}(\\ln x) + \\frac{d}{dx}(a x^{2}) + \\frac{d}{dx}((2 a + 1)x) = \\frac{1}{x} + 2ax + 2a + 1. $$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：所以当 $x=-\\frac{1}{2 a}$ 时函数 $y=f(x)$ 取最大值 $f(x)$ max $=f\\left(-\\frac{1}{2 a}\\right)=-1-\\ln 2-\\frac{1}{4 a}+\\ln$ $\\left(-\\frac{1}{\\mathrm{a}}\\right)$.；(1) 解: 因为 $f(x)=\\ln x+a x^{2}+(2 a+1) x$,\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K2_S2",
      "source_sample_id": "Math_ShortAns_95",
      "step_id": 2,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$.",
      "学生步骤": "要讨论 $f(x)$ 的单调性，我们需要考虑 $f'(x) = 0$ 的点。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,；(1)当 $a=0$ 时, $f^{\\prime}(x)=\\frac{1}{x}+1>0$ 恒成立, 此时 $y=f(x)$ 在 $(0,+\\infty)$ 上单调递增；错误类型：计算错误",
      "参考节点匹配": "求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,；(1)当 $a=0$ 时, $f^{\\prime}(x)=\\frac{1}{x}+1>0$ 恒成立, 此时 $y=f(x)$ 在 $(0,+\\infty)$ 上单调递增",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$. 学生步骤：要讨论 $f(x)$ 的单调性，我们需要考虑 $f'(x) = 0$ 的点。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,；(1)当 $a=0$ 时, $f^{\\prime}(x)=\\frac{1}{x}+1>0$ 恒成立, 此时 $y=f(x)$ 在 $(0,+\\infty)$ 上单调递增 错误类型：计算错误\n任务owner：求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,；(1)当 $a=0$ 时, $f^{\\prime}(x)=\\frac{1}{x}+1>0$ 恒成立, 此时 $y=f(x)$ 在 $(0,+\\infty)$ 上单调递增\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,；(1)当 $a=0$ 时, $f^{\\prime}(x)=\\frac{1}{x}+1>0$ 恒成立, 此时 $y=f(x)$ 在 $(0,+\\infty)$ 上单调递增；求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,；(1)当 $a=0$ 时, $f^{\\prime}(x)=\\frac{1}{x}+1>0$ 恒成立, 此时 $y=f(x)$ 在 $(0,+\\infty)$ 上单调递增",
      "模型可见_学生作答行为": "要讨论 $f(x)$ 的单调性，我们需要考虑 $f'(x) = 0$ 的点。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$.\n学生步骤：要讨论 $f(x)$ 的单调性，我们需要考虑 $f'(x) = 0$ 的点。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：求导 $f^{\\prime}(x)=\\frac{1}{x}+2 a x+(2 a+1)=\\frac{2 a x^{2}+(2 a+1) x+1}{x}=\\frac{(2 a x+1)(x+1)}{x}, \\quad(x>0)$,；(1)当 $a=0$ 时, $f^{\\prime}(x)=\\frac{1}{x}+1>0$ 恒成立, 此时 $y=f(x)$ 在 $(0,+\\infty)$ 上单调递增\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K2_S3",
      "source_sample_id": "Math_ShortAns_95",
      "step_id": 3,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$.",
      "学生步骤": "设 $$ \\frac{1}{x} + 2ax + 2a + 1 = 0 $$ 我们可以变形为 $$ 2ax^2 + (2a + 1)x + 1 = 0 $$ 但由于 $x$ 是正数，所以这个方程有两个实根，根据判别式 $D = (2a + 1)^2 - 8a$。如果 $D < 0$，那么 $f'(x)$ 是始终正的，函数是单调递增的。但我觉得 $D < 0$ 一定成立。 所以这个函数 $f(x)$ 在 $x > 0$ 时一定是递增的。 (2) 当 $a < 0$ 时，我们需要证明 $f(x) \\leq -\\frac{3}{4a} - 2$。首先，我们考虑 $f(x)$ 在 $x=1$ 时的值： $$ f(1) = \\ln 1 + a \\cdot 1^2 + (2a + 1) \\cdot 1 = 0 + a + (2a + 1) = 3a + 1. $$ 对于 $a < 0$，$3a + 1$ 是一个正数，因此 $f(1)$...",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致；参考节点：(3)当 $a<0$ 时, 今 $f^{\\prime}(x)=0$, 解得: $x=-\\frac{1}{2 a}$. 因为当 $x \\in\\left(0,-\\frac{1}{2 a}\\right) f^{\\prime}(x)>0$ 、当 $x \\in\\left(-\\frac{1}{2 a},+\\infty\\right) f^{\\prime}(x)<0$, 所以 $y=f(x)$ 在 $\\left(0,-\\frac{1}{2 \\mathrm{a}}\\right)$ 上单调递增、在 $\\left(-\\frac{1}{2 \\mathrm{a}},+\\infty\\right)$ 上单调递减.；（...；错误类型：解题思路混乱、答案与过程不符、计算错误",
      "参考节点匹配": "(3)当 $a<0$ 时, 今 $f^{\\prime}(x)=0$, 解得: $x=-\\frac{1}{2 a}$. 因为当 $x \\in\\left(0,-\\frac{1}{2 a}\\right) f^{\\prime}(x)>0$ 、当 $x \\in\\left(-\\frac{1}{2 a},+\\infty\\right) f^{\\prime}(x)<0$, 所以 $y=f(x)$ 在 $\\left(0,-\\frac{1}{2 \\mathrm{a}}\\right)$ 上单调递增、在 $\\left(-\\frac{1}{2 \\mathrm{a}},+\\infty\\right)$ 上单调递减.；（...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "解题思路混乱",
        "答案与过程不符",
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$. 学生步骤：设 $$ \\frac{1}{x} + 2ax + 2a + 1 = 0 $$ 我们可以变形为 $$ 2ax^2 + (2a + 1)x + 1 = 0 $$ 但由于 $x$ 是正数，所以这个方程有两个实根，根据判别式 $D = (2a + 1)^2 - 8a$。如果 $D < 0$，那么 $f'(x)$ 是始终正的，函数是单调递增的。但我觉得 $D < 0$ 一定成立。 所以这个函数 $f(x)$ 在 $x > 0$ 时一定是递增的。 (2) 当 $a < 0$ 时，我们需要证明 $f(x) \\leq -\\frac{3}{4a} - 2$。首先，我们考虑 $f(x)$ 在 $x=1$ 时的值： $$ f(1) = \\ln 1 + a \\cdot 1^2 + (2a + 1) \\cdot 1 = 0 + a + (2a + 1) = 3a + 1. $$ 对于 $a < 0$，$3a + 1$ 是一个正数，因此 $f(1)$... 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：(3)当 $a<0$ 时, 今 $f^{\\prime}(x)=0$, 解得: $x=-\\frac{1}{2 a}$. 因为当 $x \\in\\left(0,-\\frac{1}{2 a}\\right) f^{\\prime}(x)>0$ 、当 $x \\in\\left(-\\frac{1}{2 a},+\\infty\\right) f^{\\prime}(x)<0$, 所以 $y=f(x)$ 在 $\\left(0,-\\frac{1}{2 \\mathrm{a}}\\right)$ 上单调递增、在 $\\left(-\\frac{1}{2 \\mathrm{a}},+\\infty\\right)$ 上单调递减.；（... 错误类型：解题思路混乱、答案与过程不符、计算错误\n任务owner：(3)当 $a<0$ 时, 今 $f^{\\prime}(x)=0$, 解得: $x=-\\frac{1}{2 a}$. 因为当 $x \\in\\left(0,-\\frac{1}{2 a}\\right) f^{\\prime}(x)>0$ 、当 $x \\in\\left(-\\frac{1}{2 a},+\\infty\\right) f^{\\prime}(x)<0$, 所以 $y=f(x)$ 在 $\\left(0,-\\frac{1}{2 \\mathrm{a}}\\right)$ 上单调递增、在 $\\left(-\\frac{1}{2 \\mathrm{a}},+\\infty\\right)$ 上单调递减.；（...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(3)当 $a<0$ 时, 今 $f^{\\prime}(x)=0$, 解得: $x=-\\frac{1}{2 a}$. 因为当 $x \\in\\left(0,-\\frac{1}{2 a}\\right) f^{\\prime}(x)>0$ 、当 $x \\in\\left(-\\frac{1}{2 a},+\\infty\\right) f^{\\prime}(x)<0$, 所以 $y=f(x)$ 在 $\\left(0,-\\frac{1}{2 \\mathrm{a}}\\right)$ 上单调递增、在 $\\left(-\\frac{1}{2 \\mathrm{a}},+\\infty\\right)$ 上单调递减.；（...；(3)当 $a<0$ 时, 今 $f^{\\prime}(x)=0$, 解得: $x=-\\frac{1}{2 a}$. 因为当 $x \\in\\left(0,-\\frac{1}{2 a}\\right) f^{\\prime}(x)>0$ 、当 $x \\in\\left(-\\frac{1}{2 a},+\\infty\\right) f^{\\prime}(x)<0$, 所以 $y=f(x)$ 在 $\\left(0,-\\frac{1}{2 \\mathrm{a}}\\right)$ 上单调递增、在 $\\left(-\\frac{1}{2 \\mathrm{a}},+\\infty\\right)$ 上单调递减.；（...",
      "模型可见_学生作答行为": "设 $$ \\frac{1}{x} + 2ax + 2a + 1 = 0 $$ 我们可以变形为 $$ 2ax^2 + (2a + 1)x + 1 = 0 $$ 但由于 $x$ 是正数，所以这个方程有两个实根，根据判别式 $D = (2a + 1)^2 - 8a$。如果 $D < 0$，那么 $f'(x)$ 是始终正的，函数是单调递增的。但我觉得 $D < 0$ 一定成立。 所以这个函数 $f(x)$ 在 $x > 0$ 时一定是递增的。 (2) 当 $a < 0$ 时，我们需要证明 $f(x) \\leq -\\frac{3}{4a} - 2$。首先，我们考虑 $f(x)$ 在 $x=1$ 时的值： $$ f(1) = \\ln 1 + a \\cdot 1^2 + (2a + 1) \\cdot 1 = 0 + a + (2a + 1) = 3a + 1. $$ 对于 $a < 0$，$3a + 1$ 是一个正数，因此 $f(1)$...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=解题思路混乱、答案与过程不符、计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\ln x+a x^{2}+(2 a+1) x$. (1) 讨论 $f(x)$ 的单调性; （2）当 $a<0$ 时, 证明 $f(x) \\leqslant-\\frac{3}{4 a}-2$.\n学生步骤：设 $$ \\frac{1}{x} + 2ax + 2a + 1 = 0 $$ 我们可以变形为 $$ 2ax^2 + (2a + 1)x + 1 = 0 $$ 但由于 $x$ 是正数，所以这个方程有两个实根，根据判别式 $D = (2a + 1)^2 - 8a$。如果 $D < 0$，那么 $f'(x)$ 是始终正的，函数是单调递增的。但我觉得 $D < 0$ 一定成立。 所以这个函数 $f(x)$ 在 $x > 0$ 时一定是递增的。 (2) 当 $a < 0$ 时，我们需要证明 $f(x) \\leq -\\frac{3}{4a} - 2$。首先，我们考虑 $f(x)$ 在 $x=1$ 时的值： $$ f(1) = \\ln 1 + a \\cdot 1^2 + (2a + 1) \\cdot 1 = 0 + a + (2a + 1) = 3a + 1. $$ 对于 $a < 0$，$3a + 1$ 是一个正数，因此 $f(1)$...\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：(3)当 $a<0$ 时, 今 $f^{\\prime}(x)=0$, 解得: $x=-\\frac{1}{2 a}$. 因为当 $x \\in\\left(0,-\\frac{1}{2 a}\\right) f^{\\prime}(x)>0$ 、当 $x \\in\\left(-\\frac{1}{2 a},+\\infty\\right) f^{\\prime}(x)<0$, 所以 $y=f(x)$ 在 $\\left(0,-\\frac{1}{2 \\mathrm{a}}\\right)$ 上单调递增、在 $\\left(-\\frac{1}{2 \\mathrm{a}},+\\infty\\right)$ 上单调递减.；（...\n错误类型：解题思路混乱、答案与过程不符、计算错误"
      }
    },
    {
      "case_id": "K3_S0",
      "source_sample_id": "Math_ShortAns_30",
      "step_id": 0,
      "题目摘要": "24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.",
      "学生步骤": "( I )",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：涉及数值计算偏差；参考节点：证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:；$a^{2}+b^{2}+c^{2} \\geqslant a b+b c+c a$；错误类型：计算错误",
      "参考节点匹配": "证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:；$a^{2}+b^{2}+c^{2} \\geqslant a b+b c+c a$",
      "学生行为摘要": "涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$. 学生步骤：( I ) 学生行为摘要：涉及数值计算偏差 参考节点匹配：证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:；$a^{2}+b^{2}+c^{2} \\geqslant a b+b c+c a$ 错误类型：计算错误\n任务owner：证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:；$a^{2}+b^{2}+c^{2} \\geqslant a b+b c+c a$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:；$a^{2}+b^{2}+c^{2} \\geqslant a b+b c+c a$；证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:；$a^{2}+b^{2}+c^{2} \\geqslant a b+b c+c a$",
      "模型可见_学生作答行为": "( I )",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 14,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.\n学生步骤：( I )\n学生行为摘要：涉及数值计算偏差\n参考节点匹配：证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:；$a^{2}+b^{2}+c^{2} \\geqslant a b+b c+c a$\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K3_S1",
      "source_sample_id": "Math_ShortAns_30",
      "step_id": 1,
      "题目摘要": "24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.",
      "学生步骤": "我们知道 $ a + b + c = 1 $。根据 AM-GM 不等式，我们可以推导出：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：由题设得 $(a+b+c)^{2}=1$, 即 $a^{2}+b^{2}+c^{2}+2 a b+2 b c+2 c a=1$,；所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；错误类型：计算错误",
      "参考节点匹配": "由题设得 $(a+b+c)^{2}=1$, 即 $a^{2}+b^{2}+c^{2}+2 a b+2 b c+2 c a=1$,；所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$. 学生步骤：我们知道 $ a + b + c = 1 $。根据 AM-GM 不等式，我们可以推导出： 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：由题设得 $(a+b+c)^{2}=1$, 即 $a^{2}+b^{2}+c^{2}+2 a b+2 b c+2 c a=1$,；所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$. 错误类型：计算错误\n任务owner：由题设得 $(a+b+c)^{2}=1$, 即 $a^{2}+b^{2}+c^{2}+2 a b+2 b c+2 c a=1$,；所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=由题设得 $(a+b+c)^{2}=1$, 即 $a^{2}+b^{2}+c^{2}+2 a b+2 b c+2 c a=1$,；所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；由题设得 $(a+b+c)^{2}=1$, 即 $a^{2}+b^{2}+c^{2}+2 a b+2 b c+2 c a=1$,；所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.",
      "模型可见_学生作答行为": "我们知道 $ a + b + c = 1 $。根据 AM-GM 不等式，我们可以推导出：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 14,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.\n学生步骤：我们知道 $ a + b + c = 1 $。根据 AM-GM 不等式，我们可以推导出：\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：由题设得 $(a+b+c)^{2}=1$, 即 $a^{2}+b^{2}+c^{2}+2 a b+2 b c+2 c a=1$,；所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K3_S2",
      "source_sample_id": "Math_ShortAns_30",
      "step_id": 2,
      "题目摘要": "24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.",
      "学生步骤": "$$ ab + bc + ca \\leq \\frac{(a + b + c)^2}{3} = \\frac{1^2}{3} = \\frac{1}{3} $$ 因此得证。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；参考节点：所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.；错误类型：计算错误",
      "参考节点匹配": "所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$. 学生步骤：$$ ab + bc + ca \\leq \\frac{(a + b + c)^2}{3} = \\frac{1^2}{3} = \\frac{1}{3} $$ 因此得证。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差 参考节点匹配：所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$. 错误类型：计算错误\n任务owner：所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.；所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.",
      "模型可见_学生作答行为": "$$ ab + bc + ca \\leq \\frac{(a + b + c)^2}{3} = \\frac{1^2}{3} = \\frac{1}{3} $$ 因此得证。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 14,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.\n学生步骤：$$ ab + bc + ca \\leq \\frac{(a + b + c)^2}{3} = \\frac{1^2}{3} = \\frac{1}{3} $$ 因此得证。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差\n参考节点匹配：所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K3_S3",
      "source_sample_id": "Math_ShortAns_30",
      "step_id": 3,
      "题目摘要": "24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.",
      "学生步骤": "( II )",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：涉及数值计算偏差；参考节点：(II ) 因为 $\\frac{a^{2}}{b}+b \\geqslant 2 a, \\frac{b^{2}}{c}+c \\geqslant 2 b, \\frac{c^{2}}{a}+a \\geqslant 2 c$,；证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:；错误类型：计算错误",
      "参考节点匹配": "(II ) 因为 $\\frac{a^{2}}{b}+b \\geqslant 2 a, \\frac{b^{2}}{c}+c \\geqslant 2 b, \\frac{c^{2}}{a}+a \\geqslant 2 c$,；证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:",
      "学生行为摘要": "涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$. 学生步骤：( II ) 学生行为摘要：涉及数值计算偏差 参考节点匹配：(II ) 因为 $\\frac{a^{2}}{b}+b \\geqslant 2 a, \\frac{b^{2}}{c}+c \\geqslant 2 b, \\frac{c^{2}}{a}+a \\geqslant 2 c$,；证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得: 错误类型：计算错误\n任务owner：(II ) 因为 $\\frac{a^{2}}{b}+b \\geqslant 2 a, \\frac{b^{2}}{c}+c \\geqslant 2 b, \\frac{c^{2}}{a}+a \\geqslant 2 c$,；证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(II ) 因为 $\\frac{a^{2}}{b}+b \\geqslant 2 a, \\frac{b^{2}}{c}+c \\geqslant 2 b, \\frac{c^{2}}{a}+a \\geqslant 2 c$,；证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:；(II ) 因为 $\\frac{a^{2}}{b}+b \\geqslant 2 a, \\frac{b^{2}}{c}+c \\geqslant 2 b, \\frac{c^{2}}{a}+a \\geqslant 2 c$,；证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:",
      "模型可见_学生作答行为": "( II )",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 14,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.\n学生步骤：( II )\n学生行为摘要：涉及数值计算偏差\n参考节点匹配：(II ) 因为 $\\frac{a^{2}}{b}+b \\geqslant 2 a, \\frac{b^{2}}{c}+c \\geqslant 2 b, \\frac{c^{2}}{a}+a \\geqslant 2 c$,；证明: ( I ) 由 $a^{2}+b^{2} \\geqslant 2 a b, b^{2}+c^{2} \\geqslant 2 b c, c^{2}+a^{2} \\geqslant 2 c a$ 得:\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K3_S5",
      "source_sample_id": "Math_ShortAns_30",
      "step_id": 5,
      "题目摘要": "24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.",
      "学生步骤": "因此得证。 ( II ) 用 Cauchy-Schwarz 不等式，可以得到： $$ \\left(\\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a}\\right)(ab + bc + ca) \\geq (a + b + c)^2 $$ 但因为 $ ab + bc + ca \\leq \\frac{1}{3} $ 所以： $$ \\left(\\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a}\\right) \\cdot \\frac{1}{3} \\geq 1 $$ 这意味着： $$ \\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a} \\geq 3 $$ 所以不等式成立，得证。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含代入或计算过程；包含推理结论或最终判断；涉及公式使用偏差；涉及推理链不连贯；涉及结论与过程不一致；参考节点：所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.；错误类型：解题思路混乱、答案与过程不符、公式使用错误或遗漏",
      "参考节点匹配": "所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.",
      "学生行为摘要": "包含代入或计算过程；包含推理结论或最终判断；涉及公式使用偏差；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "解题思路混乱",
        "答案与过程不符",
        "公式使用错误或遗漏"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：解题思路混乱、答案与过程不符、公式使用错误或遗漏。",
      "评分理由短评": "该步骤使用的公式或关键表达不符合题目要求，不能支撑后续正确解法，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$. 学生步骤：因此得证。 ( II ) 用 Cauchy-Schwarz 不等式，可以得到： $$ \\left(\\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a}\\right)(ab + bc + ca) \\geq (a + b + c)^2 $$ 但因为 $ ab + bc + ca \\leq \\frac{1}{3} $ 所以： $$ \\left(\\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a}\\right) \\cdot \\frac{1}{3} \\geq 1 $$ 这意味着： $$ \\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a} \\geq 3 $$ 所以不等式成立，得证。 学生行为摘要：包含代入或计算过程；包含推理结论或最终判断；涉及公式使用偏差；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$. 错误类型：解题思路混乱、答案与过程不符、公式使用错误或遗漏\n任务owner：所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：解题思路混乱、答案与过程不符、公式使用错误或遗漏。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 14,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.；所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.",
      "模型可见_学生作答行为": "因此得证。 ( II ) 用 Cauchy-Schwarz 不等式，可以得到： $$ \\left(\\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a}\\right)(ab + bc + ca) \\geq (a + b + c)^2 $$ 但因为 $ ab + bc + ca \\leq \\frac{1}{3} $ 所以： $$ \\left(\\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a}\\right) \\cdot \\frac{1}{3} \\geq 1 $$ 这意味着： $$ \\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a} \\geq 3 $$ 所以不等式成立，得证。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：解题思路混乱、答案与过程不符、公式使用错误或遗漏。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=解题思路混乱、答案与过程不符、公式使用错误或遗漏；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 14,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：解题思路混乱、答案与过程不符、公式使用错误或遗漏。",
        "原评分理由短评": "该步骤使用的公式或关键表达不符合题目要求，不能支撑后续正确解法，因此给零分。",
        "原检索文本_证据": "题目摘要：24.（14 分）【选修 4- -5 ；不等式选讲】 设 $a, b, c$ 均为正数, 且 $a+b+c=1$, 证明: ( I ) $a b+b c+c a \\leqslant \\frac{1}{3}$ ( II ) $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.\n学生步骤：因此得证。 ( II ) 用 Cauchy-Schwarz 不等式，可以得到： $$ \\left(\\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a}\\right)(ab + bc + ca) \\geq (a + b + c)^2 $$ 但因为 $ ab + bc + ca \\leq \\frac{1}{3} $ 所以： $$ \\left(\\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a}\\right) \\cdot \\frac{1}{3} \\geq 1 $$ 这意味着： $$ \\frac{a^2}{b} + \\frac{b^2}{c} + \\frac{c^2}{a} \\geq 3 $$ 所以不等式成立，得证。\n学生行为摘要：包含代入或计算过程；包含推理结论或最终判断；涉及公式使用偏差；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：所以 $3(a b+b c+c a) \\leqslant 1$, 即 $a b+b c+c a \\leqslant \\frac{1}{3}$.；所以 $\\frac{a^{2}}{b}+\\frac{b^{2}}{c}+\\frac{c^{2}}{a} \\geqslant 1$.\n错误类型：解题思路混乱、答案与过程不符、公式使用错误或遗漏"
      }
    },
    {
      "case_id": "K4_S0",
      "source_sample_id": "Math_ShortAns_32",
      "step_id": 0,
      "题目摘要": "17. (12 分) 已知 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, $a_{2}, a_{4}$ 是方程 $x^{2}-5 x+6=0$ 的根. （1）求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2^{n}}\\right\\}$ 的前 $\\mathrm{n}$ 项和.",
      "学生步骤": "我们知道方程 $x^{2}-5x+6=0$ 的根是 $2$ 和 $3$，所以可以设 $a_2 = 2$ 和 $a_4 = 3$。因为数列 $\\{a_n\\}$ 是递增的等差数列，所以有：",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；参考节点：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；$\\frac{1}{2} S_{n}=\\frac{a_{1}}{2^{2}}+\\frac{a_{2}}{2^{3}}+\\frac{a_{3}}{2^{4}}+\\cdots+\\frac{a_{n-1}}{2^{n}}+\\frac{a_{n}}{2^{n+1}}$；错误类型：步骤正确",
      "参考节点匹配": "解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；$\\frac{1}{2} S_{n}=\\frac{a_{1}}{2^{2}}+\\frac{a_{2}}{2^{3}}+\\frac{a_{3}}{2^{4}}+\\cdots+\\frac{a_{n-1}}{2^{n}}+\\frac{a_{n}}{2^{n+1}}$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 已知 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, $a_{2}, a_{4}$ 是方程 $x^{2}-5 x+6=0$ 的根. （1）求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2^{n}}\\right\\}$ 的前 $\\mathrm{n}$ 项和. 学生步骤：我们知道方程 $x^{2}-5x+6=0$ 的根是 $2$ 和 $3$，所以可以设 $a_2 = 2$ 和 $a_4 = 3$。因为数列 $\\{a_n\\}$ 是递增的等差数列，所以有： 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理 参考节点匹配：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；$\\frac{1}{2} S_{n}=\\frac{a_{1}}{2^{2}}+\\frac{a_{2}}{2^{3}}+\\frac{a_{3}}{2^{4}}+\\cdots+\\frac{a_{n-1}}{2^{n}}+\\frac{a_{n}}{2^{n+1}}$ 错误类型：步骤正确\n任务owner：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；$\\frac{1}{2} S_{n}=\\frac{a_{1}}{2^{2}}+\\frac{a_{2}}{2^{3}}+\\frac{a_{3}}{2^{4}}+\\cdots+\\frac{a_{n-1}}{2^{n}}+\\frac{a_{n}}{2^{n+1}}$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；$\\frac{1}{2} S_{n}=\\frac{a_{1}}{2^{2}}+\\frac{a_{2}}{2^{3}}+\\frac{a_{3}}{2^{4}}+\\cdots+\\frac{a_{n-1}}{2^{n}}+\\frac{a_{n}}{2^{n+1}}$；解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；$\\frac{1}{2} S_{n}=\\frac{a_{1}}{2^{2}}+\\frac{a_{2}}{2^{3}}+\\frac{a_{3}}{2^{4}}+\\cdots+\\frac{a_{n-1}}{2^{n}}+\\frac{a_{n}}{2^{n+1}}$",
      "模型可见_学生作答行为": "我们知道方程 $x^{2}-5x+6=0$ 的根是 $2$ 和 $3$，所以可以设 $a_2 = 2$ 和 $a_4 = 3$。因为数列 $\\{a_n\\}$ 是递增的等差数列，所以有：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 已知 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, $a_{2}, a_{4}$ 是方程 $x^{2}-5 x+6=0$ 的根. （1）求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2^{n}}\\right\\}$ 的前 $\\mathrm{n}$ 项和.\n学生步骤：我们知道方程 $x^{2}-5x+6=0$ 的根是 $2$ 和 $3$，所以可以设 $a_2 = 2$ 和 $a_4 = 3$。因为数列 $\\{a_n\\}$ 是递增的等差数列，所以有：\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理\n参考节点匹配：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；$\\frac{1}{2} S_{n}=\\frac{a_{1}}{2^{2}}+\\frac{a_{2}}{2^{3}}+\\frac{a_{3}}{2^{4}}+\\cdots+\\frac{a_{n-1}}{2^{n}}+\\frac{a_{n}}{2^{n+1}}$\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K4_S1",
      "source_sample_id": "Math_ShortAns_32",
      "step_id": 1,
      "题目摘要": "17. (12 分) 已知 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, $a_{2}, a_{4}$ 是方程 $x^{2}-5 x+6=0$ 的根. （1）求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2^{n}}\\right\\}$ 的前 $\\mathrm{n}$ 项和.",
      "学生步骤": "$$ a_4 = a_2 + d $$",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及公式使用偏差；涉及结论与过程不一致；参考节点：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...；错误类型：公式使用错误或遗漏、答案与过程不符",
      "参考节点匹配": "解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及公式使用偏差；涉及结论与过程不一致",
      "错误类型": [
        "公式使用错误或遗漏",
        "答案与过程不符"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：公式使用错误或遗漏、答案与过程不符。",
      "评分理由短评": "该步骤使用的公式或关键表达不符合题目要求，不能支撑后续正确解法，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 已知 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, $a_{2}, a_{4}$ 是方程 $x^{2}-5 x+6=0$ 的根. （1）求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2^{n}}\\right\\}$ 的前 $\\mathrm{n}$ 项和. 学生步骤：$$ a_4 = a_2 + d $$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及公式使用偏差；涉及结论与过程不一致 参考节点匹配：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr... 错误类型：公式使用错误或遗漏、答案与过程不符\n任务owner：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：公式使用错误或遗漏、答案与过程不符。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...；解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...",
      "模型可见_学生作答行为": "$$ a_4 = a_2 + d $$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：公式使用错误或遗漏、答案与过程不符。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=公式使用错误或遗漏、答案与过程不符；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：公式使用错误或遗漏、答案与过程不符。",
        "原评分理由短评": "该步骤使用的公式或关键表达不符合题目要求，不能支撑后续正确解法，因此给零分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 已知 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, $a_{2}, a_{4}$ 是方程 $x^{2}-5 x+6=0$ 的根. （1）求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2^{n}}\\right\\}$ 的前 $\\mathrm{n}$ 项和.\n学生步骤：$$ a_4 = a_2 + d $$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及公式使用偏差；涉及结论与过程不一致\n参考节点匹配：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...\n错误类型：公式使用错误或遗漏、答案与过程不符"
      }
    },
    {
      "case_id": "K4_S2",
      "source_sample_id": "Math_ShortAns_32",
      "step_id": 2,
      "题目摘要": "17. (12 分) 已知 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, $a_{2}, a_{4}$ 是方程 $x^{2}-5 x+6=0$ 的根. （1）求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2^{n}}\\right\\}$ 的前 $\\mathrm{n}$ 项和.",
      "学生步骤": "代入数值后得到： $$ 3 = 2 + d \\implies d = 0 $$ 这样就说明数列实际上没有公差。而且，我觉得数列的每个项其实都是 $2$，所以我们有： $$ a_n = 2 \\quad （n \\geq 1） $$ 接下来我们要计算数列 $\\left\\{\\frac{a_n}{2^n}\\right\\}$ 的前 $n$ 项和。 根据上面的推导，先代入通项公式，得到： $$ \\frac{a_n}{2^n} = \\frac{2}{2^n} $$ 所以前 $n$ 项和为： $$ S_n = \\sum_{k=1}^{n} \\frac{2}{2^k} $$ 这是一个等比数列，公比为 $\\frac{1}{2}$，前 $n$ 项和的公式为： $$ S_n = 2 \\left(1 - \\frac{1}{2^n}\\right) \\div \\frac{1}{2} = 4\\left(1 - \\frac{1}{2^n}\\right) $$...",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及公式使用偏差；涉及关键步骤缺失；涉及推理链不连贯；涉及结论与过程不一致；参考节点：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...；错误类型：解题思路混乱、答案与过程不符、答题步骤不完整、公式使用错误或遗漏",
      "参考节点匹配": "解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及公式使用偏差；涉及关键步骤缺失；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "解题思路混乱",
        "答案与过程不符",
        "答题步骤不完整",
        "公式使用错误或遗漏"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、答题步骤不完整、公式使用错误或遗漏。",
      "评分理由短评": "该步骤使用的公式或关键表达不符合题目要求，不能支撑后续正确解法，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 已知 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, $a_{2}, a_{4}$ 是方程 $x^{2}-5 x+6=0$ 的根. （1）求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2^{n}}\\right\\}$ 的前 $\\mathrm{n}$ 项和. 学生步骤：代入数值后得到： $$ 3 = 2 + d \\implies d = 0 $$ 这样就说明数列实际上没有公差。而且，我觉得数列的每个项其实都是 $2$，所以我们有： $$ a_n = 2 \\quad （n \\geq 1） $$ 接下来我们要计算数列 $\\left\\{\\frac{a_n}{2^n}\\right\\}$ 的前 $n$ 项和。 根据上面的推导，先代入通项公式，得到： $$ \\frac{a_n}{2^n} = \\frac{2}{2^n} $$ 所以前 $n$ 项和为： $$ S_n = \\sum_{k=1}^{n} \\frac{2}{2^k} $$ 这是一个等比数列，公比为 $\\frac{1}{2}$，前 $n$ 项和的公式为： $$ S_n = 2 \\left(1 - \\frac{1}{2^n}\\right) \\div \\frac{1}{2} = 4\\left(1 - \\frac{1}{2^n}\\right) $$... 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及公式使用偏差；涉及关键步骤缺失；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr... 错误类型：解题思路混乱、答案与过程不符、答题步骤不完整、公式使用错误或遗漏\n任务owner：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、答题步骤不完整、公式使用错误或遗漏。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...；解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...",
      "模型可见_学生作答行为": "代入数值后得到： $$ 3 = 2 + d \\implies d = 0 $$ 这样就说明数列实际上没有公差。而且，我觉得数列的每个项其实都是 $2$，所以我们有： $$ a_n = 2 \\quad （n \\geq 1） $$ 接下来我们要计算数列 $\\left\\{\\frac{a_n}{2^n}\\right\\}$ 的前 $n$ 项和。 根据上面的推导，先代入通项公式，得到： $$ \\frac{a_n}{2^n} = \\frac{2}{2^n} $$ 所以前 $n$ 项和为： $$ S_n = \\sum_{k=1}^{n} \\frac{2}{2^k} $$ 这是一个等比数列，公比为 $\\frac{1}{2}$，前 $n$ 项和的公式为： $$ S_n = 2 \\left(1 - \\frac{1}{2^n}\\right) \\div \\frac{1}{2} = 4\\left(1 - \\frac{1}{2^n}\\right) $$...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、答题步骤不完整、公式使用错误或遗漏。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=解题思路混乱、答案与过程不符、答题步骤不完整、公式使用错误或遗漏；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、答题步骤不完整、公式使用错误或遗漏。",
        "原评分理由短评": "该步骤使用的公式或关键表达不符合题目要求，不能支撑后续正确解法，因此给零分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 已知 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, $a_{2}, a_{4}$ 是方程 $x^{2}-5 x+6=0$ 的根. （1）求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2^{n}}\\right\\}$ 的前 $\\mathrm{n}$ 项和.\n学生步骤：代入数值后得到： $$ 3 = 2 + d \\implies d = 0 $$ 这样就说明数列实际上没有公差。而且，我觉得数列的每个项其实都是 $2$，所以我们有： $$ a_n = 2 \\quad （n \\geq 1） $$ 接下来我们要计算数列 $\\left\\{\\frac{a_n}{2^n}\\right\\}$ 的前 $n$ 项和。 根据上面的推导，先代入通项公式，得到： $$ \\frac{a_n}{2^n} = \\frac{2}{2^n} $$ 所以前 $n$ 项和为： $$ S_n = \\sum_{k=1}^{n} \\frac{2}{2^k} $$ 这是一个等比数列，公比为 $\\frac{1}{2}$，前 $n$ 项和的公式为： $$ S_n = 2 \\left(1 - \\frac{1}{2^n}\\right) \\div \\frac{1}{2} = 4\\left(1 - \\frac{1}{2^n}\\right) $$...\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及公式使用偏差；涉及关键步骤缺失；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：解: (1) 方程 $x^{2}-5 x+6=0$ 的根为 2,3 . 又 $\\left\\{a_{n}\\right\\}$ 是递增的等差数列, 故 $a_{2}=2, a_{4}=3$, 可得 $2 d=1, d=\\frac{1}{2}$,；(1)- (2)得 $\\frac{1}{2} S_{n}=\\frac{a_{1}}{2}+d\\left(\\frac{1}{2^{2}}+\\frac{1}{2^{3}}+\\frac{1}{2^{4}}+\\cdots+\\frac{1}{2^{n}}\\right)-\\frac{a_{n}}{2^{n+1}}=\\frac{\\frac{3}{2}}{2}+\\fr...\n错误类型：解题思路混乱、答案与过程不符、答题步骤不完整、公式使用错误或遗漏"
      }
    },
    {
      "case_id": "K5_S0",
      "source_sample_id": "Math_ShortAns_432",
      "step_id": 0,
      "题目摘要": "23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.",
      "学生步骤": "（1）我们先把 $f(x)$ 代入 $a=1$，得到 $f(x)=|x-1|x+|x-2|(x-1)$。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,；错误类型：计算错误",
      "参考节点匹配": "(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围. 学生步骤：（1）我们先把 $f(x)$ 代入 $a=1$，得到 $f(x)=|x-1|x+|x-2|(x-1)$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立, 错误类型：计算错误\n任务owner：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 10,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,；(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,",
      "模型可见_学生作答行为": "（1）我们先把 $f(x)$ 代入 $a=1$，得到 $f(x)=|x-1|x+|x-2|(x-1)$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 10,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.\n学生步骤：（1）我们先把 $f(x)$ 代入 $a=1$，得到 $f(x)=|x-1|x+|x-2|(x-1)$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K5_S1",
      "source_sample_id": "Math_ShortAns_432",
      "step_id": 1,
      "题目摘要": "23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.",
      "学生步骤": "我们分情况讨论： 1. 当 $x < 1$ 时，$|x-1| = 1-x$ 和 $|x-2| = 2-x$，所以 $$f(x) = (1-x)x + (2-x)(x-1) = (1-x)x + (2-x)x - (2-x) = x - 2$$ 不等式为 $x - 2 < 0$，解得 $x < 2$。 2. 当 $1 \\leq x < 2$ 时，$|x-1| = x-1$ 和 $|x-2| = 2-x$，所以 $$f(x) = (x-1)x + (2-x)(x-1) = (x-1)x + (2-x)x - (2-x) = x^2 - 1 + 2 - x = x^2 - x + 1$$ 对这个二次函数进行分析，发现其始终大于0。 3. 当 $x \\geq 2$ 时，$|x-1| = x-1$ 和 $|x-2| = x-2$，所以 $$f(x) = (x-1)x + (x-2)(x-1) = (x-1)x + (x-2)(x-1...",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失；涉及推理链不连贯；涉及结论与过程不一致；参考节点：当 $1 \\leq x<2$ 时, 原不等式可化为 $(x-1) x+(2-x)(x-1)<0$, 解得 $x<1$, 此时解集为空集；当 $x \\geq 2$ 时, 原不等式可化为 $(x-1) x+(x-2)(x-1)<0$, 即 $(x-1)^{2}<0$, 显然不成立；错误类型：解题思路混乱、答题步骤不完整、答案与过程不符",
      "参考节点匹配": "当 $1 \\leq x<2$ 时, 原不等式可化为 $(x-1) x+(2-x)(x-1)<0$, 解得 $x<1$, 此时解集为空集；当 $x \\geq 2$ 时, 原不等式可化为 $(x-1) x+(x-2)(x-1)<0$, 即 $(x-1)^{2}<0$, 显然不成立",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "解题思路混乱",
        "答题步骤不完整",
        "答案与过程不符"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：解题思路混乱、答题步骤不完整、答案与过程不符。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围. 学生步骤：我们分情况讨论： 1. 当 $x < 1$ 时，$|x-1| = 1-x$ 和 $|x-2| = 2-x$，所以 $$f(x) = (1-x)x + (2-x)(x-1) = (1-x)x + (2-x)x - (2-x) = x - 2$$ 不等式为 $x - 2 < 0$，解得 $x < 2$。 2. 当 $1 \\leq x < 2$ 时，$|x-1| = x-1$ 和 $|x-2| = 2-x$，所以 $$f(x) = (x-1)x + (2-x)(x-1) = (x-1)x + (2-x)x - (2-x) = x^2 - 1 + 2 - x = x^2 - x + 1$$ 对这个二次函数进行分析，发现其始终大于0。 3. 当 $x \\geq 2$ 时，$|x-1| = x-1$ 和 $|x-2| = x-2$，所以 $$f(x) = (x-1)x + (x-2)(x-1) = (x-1)x + (x-2)(x-1... 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：当 $1 \\leq x<2$ 时, 原不等式可化为 $(x-1) x+(2-x)(x-1)<0$, 解得 $x<1$, 此时解集为空集；当 $x \\geq 2$ 时, 原不等式可化为 $(x-1) x+(x-2)(x-1)<0$, 即 $(x-1)^{2}<0$, 显然不成立 错误类型：解题思路混乱、答题步骤不完整、答案与过程不符\n任务owner：当 $1 \\leq x<2$ 时, 原不等式可化为 $(x-1) x+(2-x)(x-1)<0$, 解得 $x<1$, 此时解集为空集；当 $x \\geq 2$ 时, 原不等式可化为 $(x-1) x+(x-2)(x-1)<0$, 即 $(x-1)^{2}<0$, 显然不成立\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：解题思路混乱、答题步骤不完整、答案与过程不符。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 10,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=当 $1 \\leq x<2$ 时, 原不等式可化为 $(x-1) x+(2-x)(x-1)<0$, 解得 $x<1$, 此时解集为空集；当 $x \\geq 2$ 时, 原不等式可化为 $(x-1) x+(x-2)(x-1)<0$, 即 $(x-1)^{2}<0$, 显然不成立；当 $1 \\leq x<2$ 时, 原不等式可化为 $(x-1) x+(2-x)(x-1)<0$, 解得 $x<1$, 此时解集为空集；当 $x \\geq 2$ 时, 原不等式可化为 $(x-1) x+(x-2)(x-1)<0$, 即 $(x-1)^{2}<0$, 显然不成立",
      "模型可见_学生作答行为": "我们分情况讨论： 1. 当 $x < 1$ 时，$|x-1| = 1-x$ 和 $|x-2| = 2-x$，所以 $$f(x) = (1-x)x + (2-x)(x-1) = (1-x)x + (2-x)x - (2-x) = x - 2$$ 不等式为 $x - 2 < 0$，解得 $x < 2$。 2. 当 $1 \\leq x < 2$ 时，$|x-1| = x-1$ 和 $|x-2| = 2-x$，所以 $$f(x) = (x-1)x + (2-x)(x-1) = (x-1)x + (2-x)x - (2-x) = x^2 - 1 + 2 - x = x^2 - x + 1$$ 对这个二次函数进行分析，发现其始终大于0。 3. 当 $x \\geq 2$ 时，$|x-1| = x-1$ 和 $|x-2| = x-2$，所以 $$f(x) = (x-1)x + (x-2)(x-1) = (x-1)x + (x-2)(x-1...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：解题思路混乱、答题步骤不完整、答案与过程不符。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=解题思路混乱、答题步骤不完整、答案与过程不符；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 10,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：解题思路混乱、答题步骤不完整、答案与过程不符。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.\n学生步骤：我们分情况讨论： 1. 当 $x < 1$ 时，$|x-1| = 1-x$ 和 $|x-2| = 2-x$，所以 $$f(x) = (1-x)x + (2-x)(x-1) = (1-x)x + (2-x)x - (2-x) = x - 2$$ 不等式为 $x - 2 < 0$，解得 $x < 2$。 2. 当 $1 \\leq x < 2$ 时，$|x-1| = x-1$ 和 $|x-2| = 2-x$，所以 $$f(x) = (x-1)x + (2-x)(x-1) = (x-1)x + (2-x)x - (2-x) = x^2 - 1 + 2 - x = x^2 - x + 1$$ 对这个二次函数进行分析，发现其始终大于0。 3. 当 $x \\geq 2$ 时，$|x-1| = x-1$ 和 $|x-2| = x-2$，所以 $$f(x) = (x-1)x + (x-2)(x-1) = (x-1)x + (x-2)(x-1...\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：当 $1 \\leq x<2$ 时, 原不等式可化为 $(x-1) x+(2-x)(x-1)<0$, 解得 $x<1$, 此时解集为空集；当 $x \\geq 2$ 时, 原不等式可化为 $(x-1) x+(x-2)(x-1)<0$, 即 $(x-1)^{2}<0$, 显然不成立\n错误类型：解题思路混乱、答题步骤不完整、答案与过程不符"
      }
    },
    {
      "case_id": "K5_S2",
      "source_sample_id": "Math_ShortAns_432",
      "step_id": 2,
      "题目摘要": "23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.",
      "学生步骤": "综上，$f(x) < 0$ 的解集是 $(-\\infty, 1)$。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：包含代入或计算过程；涉及关键步骤缺失；涉及推理链不连贯；参考节点：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $x<1$ 时, 原不等式可化为 $(1-x) x+(2-x)(x-1)<0$, 即 $(x-1)^{2}>0$, 显然成立, 此时解集为 $(-\\infty, 1)$；错误类型：答题步骤不完整、解题思路混乱",
      "参考节点匹配": "(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $x<1$ 时, 原不等式可化为 $(1-x) x+(2-x)(x-1)<0$, 即 $(x-1)^{2}>0$, 显然成立, 此时解集为 $(-\\infty, 1)$",
      "学生行为摘要": "包含代入或计算过程；涉及关键步骤缺失；涉及推理链不连贯",
      "错误类型": [
        "答题步骤不完整",
        "解题思路混乱"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整、解题思路混乱。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整、解题思路混乱，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围. 学生步骤：综上，$f(x) < 0$ 的解集是 $(-\\infty, 1)$。 学生行为摘要：包含代入或计算过程；涉及关键步骤缺失；涉及推理链不连贯 参考节点匹配：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $x<1$ 时, 原不等式可化为 $(1-x) x+(2-x)(x-1)<0$, 即 $(x-1)^{2}>0$, 显然成立, 此时解集为 $(-\\infty, 1)$ 错误类型：答题步骤不完整、解题思路混乱\n任务owner：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $x<1$ 时, 原不等式可化为 $(1-x) x+(2-x)(x-1)<0$, 即 $(x-1)^{2}>0$, 显然成立, 此时解集为 $(-\\infty, 1)$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整、解题思路混乱。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 10,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $x<1$ 时, 原不等式可化为 $(1-x) x+(2-x)(x-1)<0$, 即 $(x-1)^{2}>0$, 显然成立, 此时解集为 $(-\\infty, 1)$；(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $x<1$ 时, 原不等式可化为 $(1-x) x+(2-x)(x-1)<0$, 即 $(x-1)^{2}>0$, 显然成立, 此时解集为 $(-\\infty, 1)$",
      "模型可见_学生作答行为": "综上，$f(x) < 0$ 的解集是 $(-\\infty, 1)$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整、解题思路混乱。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答题步骤不完整、解题思路混乱；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 10,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：答题步骤不完整、解题思路混乱。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整、解题思路混乱，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.\n学生步骤：综上，$f(x) < 0$ 的解集是 $(-\\infty, 1)$。\n学生行为摘要：包含代入或计算过程；涉及关键步骤缺失；涉及推理链不连贯\n参考节点匹配：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $x<1$ 时, 原不等式可化为 $(1-x) x+(2-x)(x-1)<0$, 即 $(x-1)^{2}>0$, 显然成立, 此时解集为 $(-\\infty, 1)$\n错误类型：答题步骤不完整、解题思路混乱"
      }
    },
    {
      "case_id": "K5_S3",
      "source_sample_id": "Math_ShortAns_432",
      "step_id": 3,
      "题目摘要": "23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.",
      "学生步骤": "（2）我们分析 $x \\in (-\\infty, 1)$ 时的情况。根据 $f(x)$ 的定义，$f(x)=|x-a|x+|x-2|(x-a)$。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,；错误类型：计算错误",
      "参考节点匹配": "(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围. 学生步骤：（2）我们分析 $x \\in (-\\infty, 1)$ 时的情况。根据 $f(x)$ 的定义，$f(x)=|x-a|x+|x-2|(x-a)$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立, 错误类型：计算错误\n任务owner：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 10,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,；(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,",
      "模型可见_学生作答行为": "（2）我们分析 $x \\in (-\\infty, 1)$ 时的情况。根据 $f(x)$ 的定义，$f(x)=|x-a|x+|x-2|(x-a)$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 10,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.\n学生步骤：（2）我们分析 $x \\in (-\\infty, 1)$ 时的情况。根据 $f(x)$ 的定义，$f(x)=|x-a|x+|x-2|(x-a)$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K5_S4",
      "source_sample_id": "Math_ShortAns_432",
      "step_id": 4,
      "题目摘要": "23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.",
      "学生步骤": "1. 当 $x < 1$ 时，$|x-a|$ 和 $|x-2|$ 会分别受到 $a$ 的影响。我们假设 $a < 1$，那么 $|x-a| = 1-x$，$|x-2| = 2-x$，所以 $f(x) = (1-x)x + (2-x)(x-a) = (1-x)x + 2x - 2 - ax + a$。 不等式 $f(x) < 0$ 的解的过程与一道已解过的问题相同，得到跟上面相同的结果。 所以 $a$ 的取值范围是 $(-\\infty, 1)$。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致；参考节点：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,；错误类型：答案与过程不符、解题思路混乱",
      "参考节点匹配": "(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "答案与过程不符",
        "解题思路混乱"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。",
      "评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围. 学生步骤：1. 当 $x < 1$ 时，$|x-a|$ 和 $|x-2|$ 会分别受到 $a$ 的影响。我们假设 $a < 1$，那么 $|x-a| = 1-x$，$|x-2| = 2-x$，所以 $f(x) = (1-x)x + (2-x)(x-a) = (1-x)x + 2x - 2 - ax + a$。 不等式 $f(x) < 0$ 的解的过程与一道已解过的问题相同，得到跟上面相同的结果。 所以 $a$ 的取值范围是 $(-\\infty, 1)$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立, 错误类型：答案与过程不符、解题思路混乱\n任务owner：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 10,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,；(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,",
      "模型可见_学生作答行为": "1. 当 $x < 1$ 时，$|x-a|$ 和 $|x-2|$ 会分别受到 $a$ 的影响。我们假设 $a < 1$，那么 $|x-a| = 1-x$，$|x-2| = 2-x$，所以 $f(x) = (1-x)x + (2-x)(x-a) = (1-x)x + 2x - 2 - ax + a$。 不等式 $f(x) < 0$ 的解的过程与一道已解过的问题相同，得到跟上面相同的结果。 所以 $a$ 的取值范围是 $(-\\infty, 1)$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答案与过程不符、解题思路混乱；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 10,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。",
        "原评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：23.[选修 4-5：不等式选讲] 已知 $f(x)=|x-a| x+|x-2|(x-a)$. （1）当 $a=1$ 时, 求不等式 $f(x)<0$ 的解集; (2) 若 $x \\in(-\\infty, 1)$ 时, $f(x)<0$, 求 $a$ 的取值范围.\n学生步骤：1. 当 $x < 1$ 时，$|x-a|$ 和 $|x-2|$ 会分别受到 $a$ 的影响。我们假设 $a < 1$，那么 $|x-a| = 1-x$，$|x-2| = 2-x$，所以 $f(x) = (1-x)x + (2-x)(x-a) = (1-x)x + 2x - 2 - ax + a$。 不等式 $f(x) < 0$ 的解的过程与一道已解过的问题相同，得到跟上面相同的结果。 所以 $a$ 的取值范围是 $(-\\infty, 1)$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：(2) 当 $a \\geqslant 1$ 时, 因为 $x \\in(-\\infty, 1)$, 所以由 $f(x)<0$ 可得 $(a-x) x+(2-x)(x-a)<0$,；当 $a<1$ 时, $f(x)=\\left\\{\\begin{array}{c}2(x-a), a \\leq x<1 \\\\ 2(x-a)(1-x), x<a\\end{array}\\right.$, 因为 $a \\leq x<1$ 时, $f(x)<0$ 显然不能成立,\n错误类型：答案与过程不符、解题思路混乱"
      }
    },
    {
      "case_id": "K6_S0",
      "source_sample_id": "Math_ShortAns_604",
      "step_id": 0,
      "题目摘要": "21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.",
      "学生步骤": "(1) 首先对函数 $f(x)=x^{3}-x^{2}+a x+1$ 进行求导，得到导函数 $f^{\\prime}(x)=3 x^{2}-2 x+a$。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：(1) $f^{\\prime}(x)=3 x^{2}-2 x+a$；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；错误类型：步骤正确",
      "参考节点匹配": "(1) $f^{\\prime}(x)=3 x^{2}-2 x+a$；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标. 学生步骤：(1) 首先对函数 $f(x)=x^{3}-x^{2}+a x+1$ 进行求导，得到导函数 $f^{\\prime}(x)=3 x^{2}-2 x+a$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：(1) $f^{\\prime}(x)=3 x^{2}-2 x+a$；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$. 错误类型：步骤正确\n任务owner：(1) $f^{\\prime}(x)=3 x^{2}-2 x+a$；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(1) $f^{\\prime}(x)=3 x^{2}-2 x+a$；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(1) $f^{\\prime}(x)=3 x^{2}-2 x+a$；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.",
      "模型可见_学生作答行为": "(1) 首先对函数 $f(x)=x^{3}-x^{2}+a x+1$ 进行求导，得到导函数 $f^{\\prime}(x)=3 x^{2}-2 x+a$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.\n学生步骤：(1) 首先对函数 $f(x)=x^{3}-x^{2}+a x+1$ 进行求导，得到导函数 $f^{\\prime}(x)=3 x^{2}-2 x+a$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：(1) $f^{\\prime}(x)=3 x^{2}-2 x+a$；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K6_S1",
      "source_sample_id": "Math_ShortAns_604",
      "step_id": 1,
      "题目摘要": "21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.",
      "学生步骤": "接下来，根据导函数的符号，可以判断函数的单调性。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：涉及关键步骤缺失；参考节点：解析；解析:；错误类型：答题步骤不完整",
      "参考节点匹配": "解析；解析:",
      "学生行为摘要": "涉及关键步骤缺失",
      "错误类型": [
        "答题步骤不完整"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：答题步骤不完整。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标. 学生步骤：接下来，根据导函数的符号，可以判断函数的单调性。 学生行为摘要：涉及关键步骤缺失 参考节点匹配：解析；解析: 错误类型：答题步骤不完整\n任务owner：解析；解析:\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：答题步骤不完整。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解析；解析:；解析；解析:",
      "模型可见_学生作答行为": "接下来，根据导函数的符号，可以判断函数的单调性。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：答题步骤不完整。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答题步骤不完整；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：答题步骤不完整。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.\n学生步骤：接下来，根据导函数的符号，可以判断函数的单调性。\n学生行为摘要：涉及关键步骤缺失\n参考节点匹配：解析；解析:\n错误类型：答题步骤不完整"
      }
    },
    {
      "case_id": "K6_S2",
      "source_sample_id": "Math_ShortAns_604",
      "step_id": 2,
      "题目摘要": "21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.",
      "学生步骤": "(i) 当判别式 $\\Delta=4-12 a \\leq 0$ 成立时，即 $a \\geq \\frac{1}{3}$ 时，导函数 $f^{\\prime}(x) \\geq 0$ 恒成立，即函数 $f(x)$ 在整个实数域 $\\mathbf{R}$ 上单调递增。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；错误类型：步骤正确",
      "参考节点匹配": "(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标. 学生步骤：(i) 当判别式 $\\Delta=4-12 a \\leq 0$ 成立时，即 $a \\geq \\frac{1}{3}$ 时，导函数 $f^{\\prime}(x) \\geq 0$ 恒成立，即函数 $f(x)$ 在整个实数域 $\\mathbf{R}$ 上单调递增。 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$. 错误类型：步骤正确\n任务owner：(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.",
      "模型可见_学生作答行为": "(i) 当判别式 $\\Delta=4-12 a \\leq 0$ 成立时，即 $a \\geq \\frac{1}{3}$ 时，导函数 $f^{\\prime}(x) \\geq 0$ 恒成立，即函数 $f(x)$ 在整个实数域 $\\mathbf{R}$ 上单调递增。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.\n学生步骤：(i) 当判别式 $\\Delta=4-12 a \\leq 0$ 成立时，即 $a \\geq \\frac{1}{3}$ 时，导函数 $f^{\\prime}(x) \\geq 0$ 恒成立，即函数 $f(x)$ 在整个实数域 $\\mathbf{R}$ 上单调递增。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K6_S3",
      "source_sample_id": "Math_ShortAns_604",
      "step_id": 3,
      "题目摘要": "21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.",
      "学生步骤": "(ii) 当判别式 $\\Delta=4-12 a>0$ 成立时，即 $a<\\frac{1}{3}$ 时，导函数 $f^{\\prime}(x)$ 的零点可以通过解方程 $3 x^{2}-2 x+a=0$ 得到。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.；错误类型：步骤正确",
      "参考节点匹配": "(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标. 学生步骤：(ii) 当判别式 $\\Delta=4-12 a>0$ 成立时，即 $a<\\frac{1}{3}$ 时，导函数 $f^{\\prime}(x)$ 的零点可以通过解方程 $3 x^{2}-2 x+a=0$ 得到。 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增. 错误类型：步骤正确\n任务owner：(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.",
      "模型可见_学生作答行为": "(ii) 当判别式 $\\Delta=4-12 a>0$ 成立时，即 $a<\\frac{1}{3}$ 时，导函数 $f^{\\prime}(x)$ 的零点可以通过解方程 $3 x^{2}-2 x+a=0$ 得到。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.\n学生步骤：(ii) 当判别式 $\\Delta=4-12 a>0$ 成立时，即 $a<\\frac{1}{3}$ 时，导函数 $f^{\\prime}(x)$ 的零点可以通过解方程 $3 x^{2}-2 x+a=0$ 得到。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\frac{1}{3}$ 时, $f^{\\prime}(x) \\geq 0$ 恒成立, 即 $f(x)$ 在 $f(x)$ 在 $x \\in \\mathbf{R}$ 上单调 递增.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K6_S4",
      "source_sample_id": "Math_ShortAns_604",
      "step_id": 4,
      "题目摘要": "21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.",
      "学生步骤": "解得 $x_{1}=\\frac{1-\\sqrt{1-3 a}}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}}{3}$。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(2) 设可原点切线的切点为 $\\left(t, t^{3}-t^{2}+a t+1\\right)$, 切线斜率 $k=f^{\\prime}(t)=3 t^{2}-2 t+a$. 又 $k=\\frac{t^{3}-t^{2}+a t+1}{t}$, 可得 $\\frac{t^{3}-t^{2}+a t+1}{t}=3 t^{2}...；错误类型：计算错误",
      "参考节点匹配": "(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(2) 设可原点切线的切点为 $\\left(t, t^{3}-t^{2}+a t+1\\right)$, 切线斜率 $k=f^{\\prime}(t)=3 t^{2}-2 t+a$. 又 $k=\\frac{t^{3}-t^{2}+a t+1}{t}$, 可得 $\\frac{t^{3}-t^{2}+a t+1}{t}=3 t^{2}...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标. 学生步骤：解得 $x_{1}=\\frac{1-\\sqrt{1-3 a}}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}}{3}$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(2) 设可原点切线的切点为 $\\left(t, t^{3}-t^{2}+a t+1\\right)$, 切线斜率 $k=f^{\\prime}(t)=3 t^{2}-2 t+a$. 又 $k=\\frac{t^{3}-t^{2}+a t+1}{t}$, 可得 $\\frac{t^{3}-t^{2}+a t+1}{t}=3 t^{2}... 错误类型：计算错误\n任务owner：(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(2) 设可原点切线的切点为 $\\left(t, t^{3}-t^{2}+a t+1\\right)$, 切线斜率 $k=f^{\\prime}(t)=3 t^{2}-2 t+a$. 又 $k=\\frac{t^{3}-t^{2}+a t+1}{t}$, 可得 $\\frac{t^{3}-t^{2}+a t+1}{t}=3 t^{2}...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(2) 设可原点切线的切点为 $\\left(t, t^{3}-t^{2}+a t+1\\right)$, 切线斜率 $k=f^{\\prime}(t)=3 t^{2}-2 t+a$. 又 $k=\\frac{t^{3}-t^{2}+a t+1}{t}$, 可得 $\\frac{t^{3}-t^{2}+a t+1}{t}=3 t^{2}...；(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(2) 设可原点切线的切点为 $\\left(t, t^{3}-t^{2}+a t+1\\right)$, 切线斜率 $k=f^{\\prime}(t)=3 t^{2}-2 t+a$. 又 $k=\\frac{t^{3}-t^{2}+a t+1}{t}$, 可得 $\\frac{t^{3}-t^{2}+a t+1}{t}=3 t^{2}...",
      "模型可见_学生作答行为": "解得 $x_{1}=\\frac{1-\\sqrt{1-3 a}}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}}{3}$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.\n学生步骤：解得 $x_{1}=\\frac{1-\\sqrt{1-3 a}}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}}{3}$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：(ii) 当 $\\Delta=4-12>0$, 即 $a<\\frac{1}{3}$ 时, $f^{\\prime}(x)=0$ 解得, $x_{1}=\\frac{1-\\sqrt{1-3 a}}{3}, x_{2}=\\frac{1+\\sqrt{1-3 a}}{3}$.；(2) 设可原点切线的切点为 $\\left(t, t^{3}-t^{2}+a t+1\\right)$, 切线斜率 $k=f^{\\prime}(t)=3 t^{2}-2 t+a$. 又 $k=\\frac{t^{3}-t^{2}+a t+1}{t}$, 可得 $\\frac{t^{3}-t^{2}+a t+1}{t}=3 t^{2}...\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K6_S5",
      "source_sample_id": "Math_ShortAns_604",
      "step_id": 5,
      "题目摘要": "21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.",
      "学生步骤": "根据导函数的符号变化，可以判断函数的单调区间。 当 $x \\in \\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}}{3}\\right)$ 时，导函数 $f^{\\prime}(x) > 0$，函数 $f(x)$ 在该区间上单调递增。 当 $x \\in \\left(\\frac{1-\\sqrt{1-3 a}}}{3}, \\frac{1+\\sqrt{1-3 a}}}{3}\\right)$ 时，导函数 $f^{\\prime}(x) < 0$，函数 $f(x)$ 在该区间上单调递减。 当 $x \\in \\left(\\frac{1+\\sqrt{1-3 a}}}{3}, +\\infty\\right)$ 时，导函数 $f^{\\prime}(x) > 0$，函数 $f(x)$ 在该区间上单调递增。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含代入或计算过程；涉及关键步骤缺失；参考节点：$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...；错误类型：答题步骤不完整",
      "参考节点匹配": "$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...",
      "学生行为摘要": "包含代入或计算过程；涉及关键步骤缺失",
      "错误类型": [
        "答题步骤不完整"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：答题步骤不完整。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标. 学生步骤：根据导函数的符号变化，可以判断函数的单调区间。 当 $x \\in \\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}}{3}\\right)$ 时，导函数 $f^{\\prime}(x) > 0$，函数 $f(x)$ 在该区间上单调递增。 当 $x \\in \\left(\\frac{1-\\sqrt{1-3 a}}}{3}, \\frac{1+\\sqrt{1-3 a}}}{3}\\right)$ 时，导函数 $f^{\\prime}(x) < 0$，函数 $f(x)$ 在该区间上单调递减。 当 $x \\in \\left(\\frac{1+\\sqrt{1-3 a}}}{3}, +\\infty\\right)$ 时，导函数 $f^{\\prime}(x) > 0$，函数 $f(x)$ 在该区间上单调递增。 学生行为摘要：包含代入或计算过程；涉及关键步骤缺失 参考节点匹配：$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f... 错误类型：答题步骤不完整\n任务owner：$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：答题步骤不完整。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...；$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...",
      "模型可见_学生作答行为": "根据导函数的符号变化，可以判断函数的单调区间。 当 $x \\in \\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}}{3}\\right)$ 时，导函数 $f^{\\prime}(x) > 0$，函数 $f(x)$ 在该区间上单调递增。 当 $x \\in \\left(\\frac{1-\\sqrt{1-3 a}}}{3}, \\frac{1+\\sqrt{1-3 a}}}{3}\\right)$ 时，导函数 $f^{\\prime}(x) < 0$，函数 $f(x)$ 在该区间上单调递减。 当 $x \\in \\left(\\frac{1+\\sqrt{1-3 a}}}{3}, +\\infty\\right)$ 时，导函数 $f^{\\prime}(x) > 0$，函数 $f(x)$ 在该区间上单调递增。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：答题步骤不完整。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=答题步骤不完整；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：答题步骤不完整。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.\n学生步骤：根据导函数的符号变化，可以判断函数的单调区间。 当 $x \\in \\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}}{3}\\right)$ 时，导函数 $f^{\\prime}(x) > 0$，函数 $f(x)$ 在该区间上单调递增。 当 $x \\in \\left(\\frac{1-\\sqrt{1-3 a}}}{3}, \\frac{1+\\sqrt{1-3 a}}}{3}\\right)$ 时，导函数 $f^{\\prime}(x) < 0$，函数 $f(x)$ 在该区间上单调递减。 当 $x \\in \\left(\\frac{1+\\sqrt{1-3 a}}}{3}, +\\infty\\right)$ 时，导函数 $f^{\\prime}(x) > 0$，函数 $f(x)$ 在该区间上单调递增。\n学生行为摘要：包含代入或计算过程；涉及关键步骤缺失\n参考节点匹配：$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...\n错误类型：答题步骤不完整"
      }
    },
    {
      "case_id": "K6_S6",
      "source_sample_id": "Math_ShortAns_604",
      "step_id": 6,
      "题目摘要": "21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.",
      "学生步骤": "综上所述，当 $a \\geq \\frac{1}{3}$ 时，函数 $f(x)$ 在整个实数域 $\\mathbf{R}$ 上单调递增；当 $a<\\frac{1}{3}$ 时，函数 $f(x)$ 在区间 $\\left(\\frac{1-\\sqrt{1-3 a}}}{3}, \\frac{1+\\sqrt{",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：包含代入或计算过程；涉及关键步骤缺失；参考节点：$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...；错误类型：答题步骤不完整",
      "参考节点匹配": "$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...",
      "学生行为摘要": "包含代入或计算过程；涉及关键步骤缺失",
      "错误类型": [
        "答题步骤不完整"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标. 学生步骤：综上所述，当 $a \\geq \\frac{1}{3}$ 时，函数 $f(x)$ 在整个实数域 $\\mathbf{R}$ 上单调递增；当 $a<\\frac{1}{3}$ 时，函数 $f(x)$ 在区间 $\\left(\\frac{1-\\sqrt{1-3 a}}}{3}, \\frac{1+\\sqrt{ 学生行为摘要：包含代入或计算过程；涉及关键步骤缺失 参考节点匹配：$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f... 错误类型：答题步骤不完整\n任务owner：$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...；$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...",
      "模型可见_学生作答行为": "综上所述，当 $a \\geq \\frac{1}{3}$ 时，函数 $f(x)$ 在整个实数域 $\\mathbf{R}$ 上单调递增；当 $a<\\frac{1}{3}$ 时，函数 $f(x)$ 在区间 $\\left(\\frac{1-\\sqrt{1-3 a}}}{3}, \\frac{1+\\sqrt{",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=答题步骤不完整；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：答题步骤不完整。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：21.已知函数 $f(x)=x^{3}-x^{2}+a x+1$. (1) 讨论 $f(x)$ 的单调性; (2) 求曲线 $y=f(x)$ 过坐标原点的切线与曲线 $y=f(x)$ 的公共点的坐标.\n学生步骤：综上所述，当 $a \\geq \\frac{1}{3}$ 时，函数 $f(x)$ 在整个实数域 $\\mathbf{R}$ 上单调递增；当 $a<\\frac{1}{3}$ 时，函数 $f(x)$ 在区间 $\\left(\\frac{1-\\sqrt{1-3 a}}}{3}, \\frac{1+\\sqrt{\n学生行为摘要：包含代入或计算过程；涉及关键步骤缺失\n参考节点匹配：$\\therefore f(x)$ 在 $\\left(-\\infty, \\frac{1-\\sqrt{1-3 a}}{3}\\right),\\left(\\frac{1+\\sqrt{1-3 a}}{3},+\\infty\\right)$ 单调递增, 在 $\\left(\\frac{1-\\sqrt{1-3 a}}{3}, \\frac{1+\\sqrt{1+3 a}}{3}\\right)$ 单 调递减, 综上所述：当 $a \\geq \\frac{1}{3}$ 时, $f(x)$ 在 $\\mathbf{R}$ 上单调递增；(i) 当 $\\Delta=4-12 a \\leq 0$, 即 $a \\geq \\f...\n错误类型：答题步骤不完整"
      }
    },
    {
      "case_id": "K7_S0",
      "source_sample_id": "Math_ShortAns_89",
      "step_id": 0,
      "题目摘要": "17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和.",
      "学生步骤": "设数列 $\\{a_n\\}$ 满足的等式为：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及数值计算偏差；参考节点：解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$.；$n \\geqslant 2$ 时, $a_{1}+3 a_{2}+\\ldots+(2 n-3) \\quad a_{n-1}=2(n-1)$.；错误类型：计算错误",
      "参考节点匹配": "解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$.；$n \\geqslant 2$ 时, $a_{1}+3 a_{2}+\\ldots+(2 n-3) \\quad a_{n-1}=2(n-1)$.",
      "学生行为摘要": "包含变量设定或条件整理；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和. 学生步骤：设数列 $\\{a_n\\}$ 满足的等式为： 学生行为摘要：包含变量设定或条件整理；涉及数值计算偏差 参考节点匹配：解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$.；$n \\geqslant 2$ 时, $a_{1}+3 a_{2}+\\ldots+(2 n-3) \\quad a_{n-1}=2(n-1)$. 错误类型：计算错误\n任务owner：解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$.；$n \\geqslant 2$ 时, $a_{1}+3 a_{2}+\\ldots+(2 n-3) \\quad a_{n-1}=2(n-1)$.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$.；$n \\geqslant 2$ 时, $a_{1}+3 a_{2}+\\ldots+(2 n-3) \\quad a_{n-1}=2(n-1)$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$.；$n \\geqslant 2$ 时, $a_{1}+3 a_{2}+\\ldots+(2 n-3) \\quad a_{n-1}=2(n-1)$.",
      "模型可见_学生作答行为": "设数列 $\\{a_n\\}$ 满足的等式为：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和.\n学生步骤：设数列 $\\{a_n\\}$ 满足的等式为：\n学生行为摘要：包含变量设定或条件整理；涉及数值计算偏差\n参考节点匹配：解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$.；$n \\geqslant 2$ 时, $a_{1}+3 a_{2}+\\ldots+(2 n-3) \\quad a_{n-1}=2(n-1)$.\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K7_S1",
      "source_sample_id": "Math_ShortAns_89",
      "step_id": 1,
      "题目摘要": "17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和.",
      "学生步骤": "$$ a_1 + 3a_2 + 5a_3 + \\ldots + (2n-1)a_n = 2n $$ (1) 我们先考虑 $n=1$ 的情况： $$ a_1 = 2 \\cdot 1 = 2 $$ 然后对于 $n=2$： $$ a_1 + 3a_2 = 4 \\implies 2 + 3a_2 = 4 \\implies 3a_2 = 2 \\implies a_2 = \\frac{2}{3} $$ 再来考虑 $n=3$ 的情况: $$ 2 + 3 \\cdot \\frac{2}{3} + 5a_3 = 6 $$ 在这里我觉得 $5a_3$ 的部分应该是 $6 - 4$，所以认为 $5a_3 = 2$，从而得到 $a_3 = \\frac{2}{5}$。但我觉得我可能搞错了。 接下来，看看 $n=4$： $$ 2 + 3 \\cdot \\frac{2}{3} + 5 \\cdot \\frac{2}{5} + 7a_4 = 8 $$ 这样可以...",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致；参考节点：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...；错误类型：解题思路混乱、答案与过程不符、计算错误",
      "参考节点匹配": "$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "解题思路混乱",
        "答案与过程不符",
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：解题思路混乱、答案与过程不符、计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和. 学生步骤：$$ a_1 + 3a_2 + 5a_3 + \\ldots + (2n-1)a_n = 2n $$ (1) 我们先考虑 $n=1$ 的情况： $$ a_1 = 2 \\cdot 1 = 2 $$ 然后对于 $n=2$： $$ a_1 + 3a_2 = 4 \\implies 2 + 3a_2 = 4 \\implies 3a_2 = 2 \\implies a_2 = \\frac{2}{3} $$ 再来考虑 $n=3$ 的情况: $$ 2 + 3 \\cdot \\frac{2}{3} + 5a_3 = 6 $$ 在这里我觉得 $5a_3$ 的部分应该是 $6 - 4$，所以认为 $5a_3 = 2$，从而得到 $a_3 = \\frac{2}{5}$。但我觉得我可能搞错了。 接下来，看看 $n=4$： $$ 2 + 3 \\cdot \\frac{2}{3} + 5 \\cdot \\frac{2}{5} + 7a_4 = 8 $$ 这样可以... 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ... 错误类型：解题思路混乱、答案与过程不符、计算错误\n任务owner：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：解题思路混乱、答案与过程不符、计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...；$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...",
      "模型可见_学生作答行为": "$$ a_1 + 3a_2 + 5a_3 + \\ldots + (2n-1)a_n = 2n $$ (1) 我们先考虑 $n=1$ 的情况： $$ a_1 = 2 \\cdot 1 = 2 $$ 然后对于 $n=2$： $$ a_1 + 3a_2 = 4 \\implies 2 + 3a_2 = 4 \\implies 3a_2 = 2 \\implies a_2 = \\frac{2}{3} $$ 再来考虑 $n=3$ 的情况: $$ 2 + 3 \\cdot \\frac{2}{3} + 5a_3 = 6 $$ 在这里我觉得 $5a_3$ 的部分应该是 $6 - 4$，所以认为 $5a_3 = 2$，从而得到 $a_3 = \\frac{2}{5}$。但我觉得我可能搞错了。 接下来，看看 $n=4$： $$ 2 + 3 \\cdot \\frac{2}{3} + 5 \\cdot \\frac{2}{5} + 7a_4 = 8 $$ 这样可以...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：解题思路混乱、答案与过程不符、计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=解题思路混乱、答案与过程不符、计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：解题思路混乱、答案与过程不符、计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和.\n学生步骤：$$ a_1 + 3a_2 + 5a_3 + \\ldots + (2n-1)a_n = 2n $$ (1) 我们先考虑 $n=1$ 的情况： $$ a_1 = 2 \\cdot 1 = 2 $$ 然后对于 $n=2$： $$ a_1 + 3a_2 = 4 \\implies 2 + 3a_2 = 4 \\implies 3a_2 = 2 \\implies a_2 = \\frac{2}{3} $$ 再来考虑 $n=3$ 的情况: $$ 2 + 3 \\cdot \\frac{2}{3} + 5a_3 = 6 $$ 在这里我觉得 $5a_3$ 的部分应该是 $6 - 4$，所以认为 $5a_3 = 2$，从而得到 $a_3 = \\frac{2}{5}$。但我觉得我可能搞错了。 接下来，看看 $n=4$： $$ 2 + 3 \\cdot \\frac{2}{3} + 5 \\cdot \\frac{2}{5} + 7a_4 = 8 $$ 这样可以...\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...\n错误类型：解题思路混乱、答案与过程不符、计算错误"
      }
    },
    {
      "case_id": "K7_S2",
      "source_sample_id": "Math_ShortAns_89",
      "step_id": 2,
      "题目摘要": "17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和.",
      "学生步骤": "(2) 然后我们来求数列 $\\left\\{\\frac{a_n}{2n+1}\\right\\}$ 的前 $n$ 项和：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含代入或计算过程；涉及数值计算偏差；参考节点：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...；错误类型：计算错误",
      "参考节点匹配": "$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...",
      "学生行为摘要": "包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和. 学生步骤：(2) 然后我们来求数列 $\\left\\{\\frac{a_n}{2n+1}\\right\\}$ 的前 $n$ 项和： 学生行为摘要：包含代入或计算过程；涉及数值计算偏差 参考节点匹配：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ... 错误类型：计算错误\n任务owner：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...；$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...",
      "模型可见_学生作答行为": "(2) 然后我们来求数列 $\\left\\{\\frac{a_n}{2n+1}\\right\\}$ 的前 $n$ 项和：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和.\n学生步骤：(2) 然后我们来求数列 $\\left\\{\\frac{a_n}{2n+1}\\right\\}$ 的前 $n$ 项和：\n学生行为摘要：包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K7_S3",
      "source_sample_id": "Math_ShortAns_89",
      "step_id": 3,
      "题目摘要": "17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和.",
      "学生步骤": "$$ a_n = \\frac{2}{n} $$ 这样的带入计算结果是： $$ \\frac{a_n}{2n+1} = \\frac{\\frac{2}{n}}{2n+1} = \\frac{2}{n(2n+1)} $$ 接着计算和： $$ S_n = \\sum_{k=1}^{n} \\frac{2}{k(2k+1)} $$ 这一部分使用分式分解也许可以得出结果是： $$ S_n = \\sum_{k=1}^{n} \\left(\\frac{1}{k} - \\frac{1}{2k+1}\\right) $$ 但算出总和时会发现有些混乱，我最后得到的和应该等于 ${n + \\frac{1}{2}}$。 所以总体而言，通项公式是 $a_n = \\frac{2}{2n}$（确实是错的），而总和的表达为： $$ S_n = n $$",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致；参考节点：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...；错误类型：解题思路混乱、答案与过程不符、计算错误",
      "参考节点匹配": "$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "解题思路混乱",
        "答案与过程不符",
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和. 学生步骤：$$ a_n = \\frac{2}{n} $$ 这样的带入计算结果是： $$ \\frac{a_n}{2n+1} = \\frac{\\frac{2}{n}}{2n+1} = \\frac{2}{n(2n+1)} $$ 接着计算和： $$ S_n = \\sum_{k=1}^{n} \\frac{2}{k(2k+1)} $$ 这一部分使用分式分解也许可以得出结果是： $$ S_n = \\sum_{k=1}^{n} \\left(\\frac{1}{k} - \\frac{1}{2k+1}\\right) $$ 但算出总和时会发现有些混乱，我最后得到的和应该等于 ${n + \\frac{1}{2}}$。 所以总体而言，通项公式是 $a_n = \\frac{2}{2n}$（确实是错的），而总和的表达为： $$ S_n = n $$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ... 错误类型：解题思路混乱、答案与过程不符、计算错误\n任务owner：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...；$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...",
      "模型可见_学生作答行为": "$$ a_n = \\frac{2}{n} $$ 这样的带入计算结果是： $$ \\frac{a_n}{2n+1} = \\frac{\\frac{2}{n}}{2n+1} = \\frac{2}{n(2n+1)} $$ 接着计算和： $$ S_n = \\sum_{k=1}^{n} \\frac{2}{k(2k+1)} $$ 这一部分使用分式分解也许可以得出结果是： $$ S_n = \\sum_{k=1}^{n} \\left(\\frac{1}{k} - \\frac{1}{2k+1}\\right) $$ 但算出总和时会发现有些混乱，我最后得到的和应该等于 ${n + \\frac{1}{2}}$。 所以总体而言，通项公式是 $a_n = \\frac{2}{2n}$（确实是错的），而总和的表达为： $$ S_n = n $$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=解题思路混乱、答案与过程不符、计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符、计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 设数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 a_{2}+\\ldots+(2 n-1) a_{n}=2 n$. (1) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (2) 求数列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的前 $n$ 项和.\n学生步骤：$$ a_n = \\frac{2}{n} $$ 这样的带入计算结果是： $$ \\frac{a_n}{2n+1} = \\frac{\\frac{2}{n}}{2n+1} = \\frac{2}{n(2n+1)} $$ 接着计算和： $$ S_n = \\sum_{k=1}^{n} \\frac{2}{k(2k+1)} $$ 这一部分使用分式分解也许可以得出结果是： $$ S_n = \\sum_{k=1}^{n} \\left(\\frac{1}{k} - \\frac{1}{2k+1}\\right) $$ 但算出总和时会发现有些混乱，我最后得到的和应该等于 ${n + \\frac{1}{2}}$。 所以总体而言，通项公式是 $a_n = \\frac{2}{2n}$（确实是错的），而总和的表达为： $$ S_n = n $$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：$\\therefore$ 数 列 $\\left\\{\\frac{a_{n}}{2 n+1}\\right\\}$ 的 前 $n$ 项 和 $=\\left(1-\\frac{1}{3}\\right)+\\left(\\frac{1}{3}-\\frac{1}{5}\\right)+\\ldots+\\left(\\frac{1}{2 n-1}-\\frac{1}{2 n+1}\\right)=1-$ $\\frac{1}{2 \\mathrm{n}+1}=\\frac{2 \\mathrm{n}}{2 \\mathrm{n}+1}$.；解: (1) 数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+3 ...\n错误类型：解题思路混乱、答案与过程不符、计算错误"
      }
    },
    {
      "case_id": "K8_S0",
      "source_sample_id": "Math_ShortAns_558",
      "step_id": 0,
      "题目摘要": "20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.",
      "学生步骤": "（1）当直线 $I$ 与 $x$ 轴垂直时，直线 $I$ 的方程为 $x=2$。将此方程代入抛物线 $C: y^2 = 2x$ 的方程中，解得 $y = \\pm 2$。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：解: (1) 当 1 与 $x$ 轴垂直时, $x=2$, 代入抛物线解得 $y= \\pm 2$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；错误类型：步骤正确",
      "参考节点匹配": "解: (1) 当 1 与 $x$ 轴垂直时, $x=2$, 代入抛物线解得 $y= \\pm 2$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$. 学生步骤：（1）当直线 $I$ 与 $x$ 轴垂直时，直线 $I$ 的方程为 $x=2$。将此方程代入抛物线 $C: y^2 = 2x$ 的方程中，解得 $y = \\pm 2$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：解: (1) 当 1 与 $x$ 轴垂直时, $x=2$, 代入抛物线解得 $y= \\pm 2$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$. 错误类型：步骤正确\n任务owner：解: (1) 当 1 与 $x$ 轴垂直时, $x=2$, 代入抛物线解得 $y= \\pm 2$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解: (1) 当 1 与 $x$ 轴垂直时, $x=2$, 代入抛物线解得 $y= \\pm 2$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；解: (1) 当 1 与 $x$ 轴垂直时, $x=2$, 代入抛物线解得 $y= \\pm 2$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.",
      "模型可见_学生作答行为": "（1）当直线 $I$ 与 $x$ 轴垂直时，直线 $I$ 的方程为 $x=2$。将此方程代入抛物线 $C: y^2 = 2x$ 的方程中，解得 $y = \\pm 2$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.\n学生步骤：（1）当直线 $I$ 与 $x$ 轴垂直时，直线 $I$ 的方程为 $x=2$。将此方程代入抛物线 $C: y^2 = 2x$ 的方程中，解得 $y = \\pm 2$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：解: (1) 当 1 与 $x$ 轴垂直时, $x=2$, 代入抛物线解得 $y= \\pm 2$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K8_S1",
      "source_sample_id": "Math_ShortAns_558",
      "step_id": 1,
      "题目摘要": "20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.",
      "学生步骤": "因此，点 $M$ 的坐标为 $(2, 2)$ 或 $(2, -2)$。直线 $BM$ 的方程可以通过点斜式方程求得，即 $y - y_1 = k(x - x_1))$，其中 $k$ 是直线的斜率。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失；参考节点：直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$；错误类型：答题步骤不完整",
      "参考节点匹配": "直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失",
      "错误类型": [
        "答题步骤不完整"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$. 学生步骤：因此，点 $M$ 的坐标为 $(2, 2)$ 或 $(2, -2)$。直线 $BM$ 的方程可以通过点斜式方程求得，即 $y - y_1 = k(x - x_1))$，其中 $k$ 是直线的斜率。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失 参考节点匹配：直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$ 错误类型：答题步骤不完整\n任务owner：直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$",
      "模型可见_学生作答行为": "因此，点 $M$ 的坐标为 $(2, 2)$ 或 $(2, -2)$。直线 $BM$ 的方程可以通过点斜式方程求得，即 $y - y_1 = k(x - x_1))$，其中 $k$ 是直线的斜率。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答题步骤不完整；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：答题步骤不完整。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.\n学生步骤：因此，点 $M$ 的坐标为 $(2, 2)$ 或 $(2, -2)$。直线 $BM$ 的方程可以通过点斜式方程求得，即 $y - y_1 = k(x - x_1))$，其中 $k$ 是直线的斜率。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失\n参考节点匹配：直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$\n错误类型：答题步骤不完整"
      }
    },
    {
      "case_id": "K8_S2",
      "source_sample_id": "Math_ShortAns_558",
      "step_id": 2,
      "题目摘要": "20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.",
      "学生步骤": "（2）证明：设直线 $I$ 的方程为 $x = ty + 2$，其中 $t$ 是直线的斜率。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差；参考节点：(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,；联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,；错误类型：计算错误",
      "参考节点匹配": "(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,；联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$. 学生步骤：（2）证明：设直线 $I$ 的方程为 $x = ty + 2$，其中 $t$ 是直线的斜率。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差 参考节点匹配：(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,；联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$, 错误类型：计算错误\n任务owner：(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,；联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,；联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,；(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,；联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,",
      "模型可见_学生作答行为": "（2）证明：设直线 $I$ 的方程为 $x = ty + 2$，其中 $t$ 是直线的斜率。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.\n学生步骤：（2）证明：设直线 $I$ 的方程为 $x = ty + 2$，其中 $t$ 是直线的斜率。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差\n参考节点匹配：(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,；联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K8_S3",
      "source_sample_id": "Math_ShortAns_558",
      "step_id": 3,
      "题目摘要": "20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.",
      "学生步骤": "将直线 $I$ 的方程代入抛物线 $C$ 的方程中，消去 $x$，得到关于 $y$ 的二次方程 $y^2 - 2ty - 4 = 0$。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,；$$\\\\\\frac{\\left(y_{1}+y_{2}\\right)\\left(\\frac{y_{1} y_{2}}{2}+2\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=0\\\\$$；错误类型：步骤正确",
      "参考节点匹配": "联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,；$$\\\\\\frac{\\left(y_{1}+y_{2}\\right)\\left(\\frac{y_{1} y_{2}}{2}+2\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=0\\\\$$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$. 学生步骤：将直线 $I$ 的方程代入抛物线 $C$ 的方程中，消去 $x$，得到关于 $y$ 的二次方程 $y^2 - 2ty - 4 = 0$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,；$$\\\\\\frac{\\left(y_{1}+y_{2}\\right)\\left(\\frac{y_{1} y_{2}}{2}+2\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=0\\\\$$ 错误类型：步骤正确\n任务owner：联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,；$$\\\\\\frac{\\left(y_{1}+y_{2}\\right)\\left(\\frac{y_{1} y_{2}}{2}+2\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=0\\\\$$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,；$$\\\\\\frac{\\left(y_{1}+y_{2}\\right)\\left(\\frac{y_{1} y_{2}}{2}+2\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=0\\\\$$；联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,；$$\\\\\\frac{\\left(y_{1}+y_{2}\\right)\\left(\\frac{y_{1} y_{2}}{2}+2\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=0\\\\$$",
      "模型可见_学生作答行为": "将直线 $I$ 的方程代入抛物线 $C$ 的方程中，消去 $x$，得到关于 $y$ 的二次方程 $y^2 - 2ty - 4 = 0$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.\n学生步骤：将直线 $I$ 的方程代入抛物线 $C$ 的方程中，消去 $x$，得到关于 $y$ 的二次方程 $y^2 - 2ty - 4 = 0$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：联立直线 I 与抛物线方程得 $\\left\\{\\begin{array}{l}y^{2}=2 x \\\\ x=t y+2\\end{array}\\right.$, 消 $x$ 得 $y^{2}-2 t y-4=0$,；$$\\\\\\frac{\\left(y_{1}+y_{2}\\right)\\left(\\frac{y_{1} y_{2}}{2}+2\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=0\\\\$$\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K8_S4",
      "source_sample_id": "Math_ShortAns_558",
      "step_id": 4,
      "题目摘要": "20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.",
      "学生步骤": "根据韦达定理，设该二次方程的两个根为 $y_1$ 和 $y_2$，则有 $y_1 + y_2 = 2t$ 和 $y_1y_2 = -4$。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；参考节点：即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,；错误类型：步骤正确",
      "参考节点匹配": "即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$. 学生步骤：根据韦达定理，设该二次方程的两个根为 $y_1$ 和 $y_2$，则有 $y_1 + y_2 = 2t$ 和 $y_1y_2 = -4$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理 参考节点匹配：即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$, 错误类型：步骤正确\n任务owner：即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,；即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,",
      "模型可见_学生作答行为": "根据韦达定理，设该二次方程的两个根为 $y_1$ 和 $y_2$，则有 $y_1 + y_2 = 2t$ 和 $y_1y_2 = -4$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.\n学生步骤：根据韦达定理，设该二次方程的两个根为 $y_1$ 和 $y_2$，则有 $y_1 + y_2 = 2t$ 和 $y_1y_2 = -4$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理\n参考节点匹配：即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；(2) 证明: 设直线 $\\mid$ 的方程为 $1: x=t y+2, M\\left(x_{1}, y_{1}\\right), N\\left(x_{2}, y_{2}\\right)$,\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K8_S5",
      "source_sample_id": "Math_ShortAns_558",
      "step_id": 5,
      "题目摘要": "20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.",
      "学生步骤": "设直线 $BM$ 和 $BN$ 的斜率分别为 $k_{BM}$} 和 $k_{BN}$}。根据直线的斜率公式，有 $k_{BM}$} = \\frac{y_1}{x_1 + 2}}$ 和 $k_{BN}$} = \\frac{y_2}{x_2 + 2}}$。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；参考节点：直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$；错误类型：步骤正确",
      "参考节点匹配": "直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$. 学生步骤：设直线 $BM$ 和 $BN$ 的斜率分别为 $k_{BM}$} 和 $k_{BN}$}。根据直线的斜率公式，有 $k_{BM}$} = \\frac{y_1}{x_1 + 2}}$ 和 $k_{BN}$} = \\frac{y_2}{x_2 + 2}}$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理 参考节点匹配：直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$ 错误类型：步骤正确\n任务owner：直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$",
      "模型可见_学生作答行为": "设直线 $BM$ 和 $BN$ 的斜率分别为 $k_{BM}$} 和 $k_{BN}$}。根据直线的斜率公式，有 $k_{BM}$} = \\frac{y_1}{x_1 + 2}}$ 和 $k_{BN}$} = \\frac{y_2}{x_2 + 2}}$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.\n学生步骤：设直线 $BM$ 和 $BN$ 的斜率分别为 $k_{BM}$} 和 $k_{BN}$}。根据直线的斜率公式，有 $k_{BM}$} = \\frac{y_1}{x_1 + 2}}$ 和 $k_{BN}$} = \\frac{y_2}{x_2 + 2}}$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理\n参考节点匹配：直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；$$\\\\k_{B N}+k_{B M}=\\frac{y_{1}}{x_{1}+2}+\\frac{y_{2}}{x_{2}+2}=\\frac{\\left(\\frac{y_{2}^{2}}{2} \\times y_{1}+\\frac{y_{1}^{2}}{2} \\times y_{2}\\right)+2\\left(y_{1}+y_{2}\\right)}{\\left(x_{1}+2\\right)\\left(x_{2}+2\\right)}=\\\\$$\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K8_S6",
      "source_sample_id": "Math_ShortAns_558",
      "step_id": 6,
      "题目摘要": "20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.",
      "学生步骤": "将 $y_1 + y_2 = 2t$ 和 $y_1y_2 = -4$ 代入 $k_{BM}$} 和 $k_{BN}$} 的表达式中，可以得到 $k_{BM}$} + $k_{BN}$} = 0$。\\\\\\\\因此，直线 $BN$ 和 $BM$ 的倾斜角互补，即 $\\angle ABM = \\angle ABN$。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；参考节点：即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；错误类型：步骤正确",
      "参考节点匹配": "即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$. 学生步骤：将 $y_1 + y_2 = 2t$ 和 $y_1y_2 = -4$ 代入 $k_{BM}$} 和 $k_{BN}$} 的表达式中，可以得到 $k_{BM}$} + $k_{BN}$} = 0$。\\\\\\\\因此，直线 $BN$ 和 $BM$ 的倾斜角互补，即 $\\angle ABM = \\angle ABN$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断 参考节点匹配：即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$. 错误类型：步骤正确\n任务owner：即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.；即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.",
      "模型可见_学生作答行为": "将 $y_1 + y_2 = 2t$ 和 $y_1y_2 = -4$ 代入 $k_{BM}$} 和 $k_{BN}$} 的表达式中，可以得到 $k_{BM}$} + $k_{BN}$} = 0$。\\\\\\\\因此，直线 $BN$ 和 $BM$ 的倾斜角互补，即 $\\angle ABM = \\angle ABN$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：20. （12 分) 设抛物线 $C: y^{2}=2 x$, 点 $A(2,0), B(-2,0)$, 过点 $A$ 的直线 $I$ 与 $C$ 交于 $M, N$ 两点. （1）当 $\\mathrm{l}$ 与 $\\mathrm{x}$ 轴垂直时, 求直线 BM 的方程; (2) 证明: $\\angle \\mathrm{ABM}=\\angle \\mathrm{ABN}$.\n学生步骤：将 $y_1 + y_2 = 2t$ 和 $y_1y_2 = -4$ 代入 $k_{BM}$} 和 $k_{BN}$} 的表达式中，可以得到 $k_{BM}$} + $k_{BN}$} = 0$。\\\\\\\\因此，直线 $BN$ 和 $BM$ 的倾斜角互补，即 $\\angle ABM = \\angle ABN$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断\n参考节点匹配：即 $y_{1}+y_{2}=2 t, y_{1} y_{2}=-4$,；直线 BM 的方程: $y=\\frac{1}{2} x+1$, 或: $y=-\\frac{1}{2} x-1$.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S0",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 0,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "(1) 首先，我们设点 $A(x_1, y_1)$ 和点 $B(x_2, y_2)$。由于线段 $AB$ 的中点为 $M(1, m)$)，我们可以得出 $x_1 + x_2 = 2$ 和 $y_1 + y_2 = 2m$。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；参考节点：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；错误类型：步骤正确",
      "参考节点匹配": "解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：(1) 首先，我们设点 $A(x_1, y_1)$ 和点 $B(x_2, y_2)$。由于线段 $AB$ 的中点为 $M(1, m)$)，我们可以得出 $x_1 + x_2 = 2$ 和 $y_1 + y_2 = 2m$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理 参考节点匹配：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得 错误类型：步骤正确\n任务owner：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得",
      "模型可见_学生作答行为": "(1) 首先，我们设点 $A(x_1, y_1)$ 和点 $B(x_2, y_2)$。由于线段 $AB$ 的中点为 $M(1, m)$)，我们可以得出 $x_1 + x_2 = 2$ 和 $y_1 + y_2 = 2m$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：(1) 首先，我们设点 $A(x_1, y_1)$ 和点 $B(x_2, y_2)$。由于线段 $AB$ 的中点为 $M(1, m)$)，我们可以得出 $x_1 + x_2 = 2$ 和 $y_1 + y_2 = 2m$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理\n参考节点匹配：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S1",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 1,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "接下来，我们将点 $A$ 和点 $B$ 代入椭圆 $C: \\frac{x^2}{4} + \\frac{y^2}{3} = 1$ 中，可以得到以下两个方程：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；错误类型：计算错误",
      "参考节点匹配": "将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：接下来，我们将点 $A$ 和点 $B$ 代入椭圆 $C: \\frac{x^2}{4} + \\frac{y^2}{3} = 1$ 中，可以得到以下两个方程： 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$ 错误类型：计算错误\n任务owner：将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$",
      "模型可见_学生作答行为": "接下来，我们将点 $A$ 和点 $B$ 代入椭圆 $C: \\frac{x^2}{4} + \\frac{y^2}{3} = 1$ 中，可以得到以下两个方程：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：接下来，我们将点 $A$ 和点 $B$ 代入椭圆 $C: \\frac{x^2}{4} + \\frac{y^2}{3} = 1$ 中，可以得到以下两个方程：\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K9_S2",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 2,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "$\\left\\{\\begin{array}{l}3 x_1^2 + 4 y_1^2 = 12 \\\\ 3 x_2^2 + 4 y_2^2 = 12\\end{array}\\right.$",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：$\\left\\{\\begin{array}{l}3 x_{1}^{2}+4 y_{1}^{2}=12 \\\\ 3 x_{2}^{2}+4 y_{2}^{2}=12\\end{array}\\right.$,；联立 $\\left\\{\\begin{array}{l}y=-x+\\frac{7}{4} \\\\ 3 x^{2}+4 y^{2}=12\\end{array}\\right.$, 可得 $\\left|x_{1}-x_{2}\\right|=\\sqrt{\\left(x_{1}+x_{2}\\right)^{2}-4 x_{1} x_{2}}=\\frac{3 \\sqrt{21}}{7}$；错误类型：步骤正确",
      "参考节点匹配": "$\\left\\{\\begin{array}{l}3 x_{1}^{2}+4 y_{1}^{2}=12 \\\\ 3 x_{2}^{2}+4 y_{2}^{2}=12\\end{array}\\right.$,；联立 $\\left\\{\\begin{array}{l}y=-x+\\frac{7}{4} \\\\ 3 x^{2}+4 y^{2}=12\\end{array}\\right.$, 可得 $\\left|x_{1}-x_{2}\\right|=\\sqrt{\\left(x_{1}+x_{2}\\right)^{2}-4 x_{1} x_{2}}=\\frac{3 \\sqrt{21}}{7}$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：$\\left\\{\\begin{array}{l}3 x_1^2 + 4 y_1^2 = 12 \\\\ 3 x_2^2 + 4 y_2^2 = 12\\end{array}\\right.$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：$\\left\\{\\begin{array}{l}3 x_{1}^{2}+4 y_{1}^{2}=12 \\\\ 3 x_{2}^{2}+4 y_{2}^{2}=12\\end{array}\\right.$,；联立 $\\left\\{\\begin{array}{l}y=-x+\\frac{7}{4} \\\\ 3 x^{2}+4 y^{2}=12\\end{array}\\right.$, 可得 $\\left|x_{1}-x_{2}\\right|=\\sqrt{\\left(x_{1}+x_{2}\\right)^{2}-4 x_{1} x_{2}}=\\frac{3 \\sqrt{21}}{7}$ 错误类型：步骤正确\n任务owner：$\\left\\{\\begin{array}{l}3 x_{1}^{2}+4 y_{1}^{2}=12 \\\\ 3 x_{2}^{2}+4 y_{2}^{2}=12\\end{array}\\right.$,；联立 $\\left\\{\\begin{array}{l}y=-x+\\frac{7}{4} \\\\ 3 x^{2}+4 y^{2}=12\\end{array}\\right.$, 可得 $\\left|x_{1}-x_{2}\\right|=\\sqrt{\\left(x_{1}+x_{2}\\right)^{2}-4 x_{1} x_{2}}=\\frac{3 \\sqrt{21}}{7}$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\left\\{\\begin{array}{l}3 x_{1}^{2}+4 y_{1}^{2}=12 \\\\ 3 x_{2}^{2}+4 y_{2}^{2}=12\\end{array}\\right.$,；联立 $\\left\\{\\begin{array}{l}y=-x+\\frac{7}{4} \\\\ 3 x^{2}+4 y^{2}=12\\end{array}\\right.$, 可得 $\\left|x_{1}-x_{2}\\right|=\\sqrt{\\left(x_{1}+x_{2}\\right)^{2}-4 x_{1} x_{2}}=\\frac{3 \\sqrt{21}}{7}$；$\\left\\{\\begin{array}{l}3 x_{1}^{2}+4 y_{1}^{2}=12 \\\\ 3 x_{2}^{2}+4 y_{2}^{2}=12\\end{array}\\right.$,；联立 $\\left\\{\\begin{array}{l}y=-x+\\frac{7}{4} \\\\ 3 x^{2}+4 y^{2}=12\\end{array}\\right.$, 可得 $\\left|x_{1}-x_{2}\\right|=\\sqrt{\\left(x_{1}+x_{2}\\right)^{2}-4 x_{1} x_{2}}=\\frac{3 \\sqrt{21}}{7}$",
      "模型可见_学生作答行为": "$\\left\\{\\begin{array}{l}3 x_1^2 + 4 y_1^2 = 12 \\\\ 3 x_2^2 + 4 y_2^2 = 12\\end{array}\\right.$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：$\\left\\{\\begin{array}{l}3 x_1^2 + 4 y_1^2 = 12 \\\\ 3 x_2^2 + 4 y_2^2 = 12\\end{array}\\right.$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：$\\left\\{\\begin{array}{l}3 x_{1}^{2}+4 y_{1}^{2}=12 \\\\ 3 x_{2}^{2}+4 y_{2}^{2}=12\\end{array}\\right.$,；联立 $\\left\\{\\begin{array}{l}y=-x+\\frac{7}{4} \\\\ 3 x^{2}+4 y^{2}=12\\end{array}\\right.$, 可得 $\\left|x_{1}-x_{2}\\right|=\\sqrt{\\left(x_{1}+x_{2}\\right)^{2}-4 x_{1} x_{2}}=\\frac{3 \\sqrt{21}}{7}$\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S3",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 3,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "将这两个方程相减，我们可以得到：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；涉及数值计算偏差；参考节点：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,；错误类型：计算错误",
      "参考节点匹配": "解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,",
      "学生行为摘要": "包含公式或方程表达；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：将这两个方程相减，我们可以得到： 学生行为摘要：包含公式或方程表达；涉及数值计算偏差 参考节点匹配：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$, 错误类型：计算错误\n任务owner：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,；解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,",
      "模型可见_学生作答行为": "将这两个方程相减，我们可以得到：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：将这两个方程相减，我们可以得到：\n学生行为摘要：包含公式或方程表达；涉及数值计算偏差\n参考节点匹配：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K9_S4",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 4,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "$3(x_1 + x_2)(x_1 - x_2) + 4(y_1 + y_2))(y_1 - y_2) = 0$",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：两式相减可得, $3\\left(x_{1}+x_{2}\\right)\\left(x_{1}-x_{2}\\right)+4\\left(y_{1}+y_{2}\\right)\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2},...；错误类型：计算错误",
      "参考节点匹配": "两式相减可得, $3\\left(x_{1}+x_{2}\\right)\\left(x_{1}-x_{2}\\right)+4\\left(y_{1}+y_{2}\\right)\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2},...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：$3(x_1 + x_2)(x_1 - x_2) + 4(y_1 + y_2))(y_1 - y_2) = 0$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：两式相减可得, $3\\left(x_{1}+x_{2}\\right)\\left(x_{1}-x_{2}\\right)+4\\left(y_{1}+y_{2}\\right)\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2},... 错误类型：计算错误\n任务owner：两式相减可得, $3\\left(x_{1}+x_{2}\\right)\\left(x_{1}-x_{2}\\right)+4\\left(y_{1}+y_{2}\\right)\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2},...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=两式相减可得, $3\\left(x_{1}+x_{2}\\right)\\left(x_{1}-x_{2}\\right)+4\\left(y_{1}+y_{2}\\right)\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2},...；两式相减可得, $3\\left(x_{1}+x_{2}\\right)\\left(x_{1}-x_{2}\\right)+4\\left(y_{1}+y_{2}\\right)\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2},...",
      "模型可见_学生作答行为": "$3(x_1 + x_2)(x_1 - x_2) + 4(y_1 + y_2))(y_1 - y_2) = 0$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：$3(x_1 + x_2)(x_1 - x_2) + 4(y_1 + y_2))(y_1 - y_2) = 0$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：两式相减可得, $3\\left(x_{1}+x_{2}\\right)\\left(x_{1}-x_{2}\\right)+4\\left(y_{1}+y_{2}\\right)\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2},...\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K9_S5",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 5,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "即 $6(x_1 - x_2) + 8m(y_1 - y_2)) = 0$",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：即 $6\\left(x_{1}-x_{2}\\right)+8 m\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；错误类型：步骤正确",
      "参考节点匹配": "即 $6\\left(x_{1}-x_{2}\\right)+8 m\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：即 $6(x_1 - x_2) + 8m(y_1 - y_2)) = 0$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：即 $6\\left(x_{1}-x_{2}\\right)+8 m\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$ 错误类型：步骤正确\n任务owner：即 $6\\left(x_{1}-x_{2}\\right)+8 m\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=即 $6\\left(x_{1}-x_{2}\\right)+8 m\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；即 $6\\left(x_{1}-x_{2}\\right)+8 m\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$",
      "模型可见_学生作答行为": "即 $6(x_1 - x_2) + 8m(y_1 - y_2)) = 0$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：即 $6(x_1 - x_2) + 8m(y_1 - y_2)) = 0$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：即 $6\\left(x_{1}-x_{2}\\right)+8 m\\left(y_{1}-y_{2}\\right)=0$,；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S6",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 6,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "因此，斜率 $k$ 可以表示为：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及数值计算偏差；参考节点：$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{k}=-\\frac{3}{4 \\mathrm{~m}}<-\\frac{1}{2}$.；错误类型：计算错误",
      "参考节点匹配": "$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{k}=-\\frac{3}{4 \\mathrm{~m}}<-\\frac{1}{2}$.",
      "学生行为摘要": "包含推理结论或最终判断；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：因此，斜率 $k$ 可以表示为： 学生行为摘要：包含推理结论或最终判断；涉及数值计算偏差 参考节点匹配：$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{k}=-\\frac{3}{4 \\mathrm{~m}}<-\\frac{1}{2}$. 错误类型：计算错误\n任务owner：$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{k}=-\\frac{3}{4 \\mathrm{~m}}<-\\frac{1}{2}$.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{k}=-\\frac{3}{4 \\mathrm{~m}}<-\\frac{1}{2}$.；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{k}=-\\frac{3}{4 \\mathrm{~m}}<-\\frac{1}{2}$.",
      "模型可见_学生作答行为": "因此，斜率 $k$ 可以表示为：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：因此，斜率 $k$ 可以表示为：\n学生行为摘要：包含推理结论或最终判断；涉及数值计算偏差\n参考节点匹配：$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{k}=-\\frac{3}{4 \\mathrm{~m}}<-\\frac{1}{2}$.\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K9_S7",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 7,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "$k = \\frac{y_1 - y_2)}{x_1 - x_2}} = -\\frac{6}{8m}} = -\\frac{3}{4m}}$",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 ...；错误类型：计算错误",
      "参考节点匹配": "$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 ...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：$k = \\frac{y_1 - y_2)}{x_1 - x_2}} = -\\frac{6}{8m}} = -\\frac{3}{4m}}$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 ... 错误类型：计算错误\n任务owner：$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 ...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 ...；$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 ...",
      "模型可见_学生作答行为": "$k = \\frac{y_1 - y_2)}{x_1 - x_2}} = -\\frac{6}{8m}} = -\\frac{3}{4m}}$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：$k = \\frac{y_1 - y_2)}{x_1 - x_2}} = -\\frac{6}{8m}} = -\\frac{3}{4m}}$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：$\\therefore \\mathrm{k}=\\frac{\\mathrm{y}_{1}-\\mathrm{y}_{2}}{\\mathrm{x}_{1}-\\mathrm{x}_{2}}=-\\frac{6}{8 \\mathrm{~m}}=-\\frac{3}{4 \\mathrm{~m}}$；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 ...\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K9_S8",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 8,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "由于点 $M(1, m)$) 在椭圆内，即 $\\frac{1}{4} + \\frac{m^2}{3} < 1$，且 $m > 0$，我们可以解出 $m$ 的取值范围，从而得出 $k < -\\frac{1}{2}}$。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失；参考节点：点 $M(1, m)$ 在椭圆内, 即 $\\frac{1}{4}+\\frac{m^{2}}{3}<1,(m>0)$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2}, \\mathrm{~m}=\\frac{3}{4}, \\mathrm{k}=-1$；错误类型：答题步骤不完整",
      "参考节点匹配": "点 $M(1, m)$ 在椭圆内, 即 $\\frac{1}{4}+\\frac{m^{2}}{3}<1,(m>0)$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2}, \\mathrm{~m}=\\frac{3}{4}, \\mathrm{k}=-1$",
      "学生行为摘要": "包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失",
      "错误类型": [
        "答题步骤不完整"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：由于点 $M(1, m)$) 在椭圆内，即 $\\frac{1}{4} + \\frac{m^2}{3} < 1$，且 $m > 0$，我们可以解出 $m$ 的取值范围，从而得出 $k < -\\frac{1}{2}}$。 学生行为摘要：包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失 参考节点匹配：点 $M(1, m)$ 在椭圆内, 即 $\\frac{1}{4}+\\frac{m^{2}}{3}<1,(m>0)$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2}, \\mathrm{~m}=\\frac{3}{4}, \\mathrm{k}=-1$ 错误类型：答题步骤不完整\n任务owner：点 $M(1, m)$ 在椭圆内, 即 $\\frac{1}{4}+\\frac{m^{2}}{3}<1,(m>0)$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2}, \\mathrm{~m}=\\frac{3}{4}, \\mathrm{k}=-1$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=点 $M(1, m)$ 在椭圆内, 即 $\\frac{1}{4}+\\frac{m^{2}}{3}<1,(m>0)$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2}, \\mathrm{~m}=\\frac{3}{4}, \\mathrm{k}=-1$；点 $M(1, m)$ 在椭圆内, 即 $\\frac{1}{4}+\\frac{m^{2}}{3}<1,(m>0)$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2}, \\mathrm{~m}=\\frac{3}{4}, \\mathrm{k}=-1$",
      "模型可见_学生作答行为": "由于点 $M(1, m)$) 在椭圆内，即 $\\frac{1}{4} + \\frac{m^2}{3} < 1$，且 $m > 0$，我们可以解出 $m$ 的取值范围，从而得出 $k < -\\frac{1}{2}}$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答题步骤不完整；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：答题步骤不完整。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：由于点 $M(1, m)$) 在椭圆内，即 $\\frac{1}{4} + \\frac{m^2}{3} < 1$，且 $m > 0$，我们可以解出 $m$ 的取值范围，从而得出 $k < -\\frac{1}{2}}$。\n学生行为摘要：包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失\n参考节点匹配：点 $M(1, m)$ 在椭圆内, 即 $\\frac{1}{4}+\\frac{m^{2}}{3}<1,(m>0)$,；$\\therefore \\mathrm{x}_{3}=1, \\mathrm{y}_{3}=-\\left(\\mathrm{y}_{1}+\\mathrm{y}_{2}\\right)=-2 \\mathrm{~m}$ $\\because \\mathrm{m}>0$, 可得 $\\mathrm{P}$ 在第四象限, 故 $\\mathrm{y}_{3}=-\\frac{3}{2}, \\mathrm{~m}=\\frac{3}{4}, \\mathrm{k}=-1$\n错误类型：答题步骤不完整"
      }
    },
    {
      "case_id": "K9_S9",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 9,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "(2) 接下来，我们设点 $A(x_1, y_1)$)，点 $B(x_2, y_2)$)，以及点 $P(x_3, y_3)$)。根据题目条件，我们有 $x_1 + x_2 = 2$。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；参考节点：(2) 证明: 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right), P\\left(x_{3}, y_{3}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；错误类型：步骤正确",
      "参考节点匹配": "(2) 证明: 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right), P\\left(x_{3}, y_{3}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：(2) 接下来，我们设点 $A(x_1, y_1)$)，点 $B(x_2, y_2)$)，以及点 $P(x_3, y_3)$)。根据题目条件，我们有 $x_1 + x_2 = 2$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理 参考节点匹配：(2) 证明: 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right), P\\left(x_{3}, y_{3}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得 错误类型：步骤正确\n任务owner：(2) 证明: 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right), P\\left(x_{3}, y_{3}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 证明: 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right), P\\left(x_{3}, y_{3}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得；(2) 证明: 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right), P\\left(x_{3}, y_{3}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得",
      "模型可见_学生作答行为": "(2) 接下来，我们设点 $A(x_1, y_1)$)，点 $B(x_2, y_2)$)，以及点 $P(x_3, y_3)$)。根据题目条件，我们有 $x_1 + x_2 = 2$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：(2) 接下来，我们设点 $A(x_1, y_1)$)，点 $B(x_2, y_2)$)，以及点 $P(x_3, y_3)$)。根据题目条件，我们有 $x_1 + x_2 = 2$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理\n参考节点匹配：(2) 证明: 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right), P\\left(x_{3}, y_{3}\\right)$,；将 A, B 代人椭圆 C: $\\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 中, 可得\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S10",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 10,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "由于 $\\overrightarrow{FP} + \\overrightarrow{FA} + \\overrightarrow{FB} = \\overrightarrow{0}$，我们可以得出 $x_3 - 1 = 0$，从而得到 $x_3 = 1$。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...；错误类型：计算错误",
      "参考节点匹配": "$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：由于 $\\overrightarrow{FP} + \\overrightarrow{FA} + \\overrightarrow{FB} = \\overrightarrow{0}$，我们可以得出 $x_3 - 1 = 0$，从而得到 $x_3 = 1$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m... 错误类型：计算错误\n任务owner：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...",
      "模型可见_学生作答行为": "由于 $\\overrightarrow{FP} + \\overrightarrow{FA} + \\overrightarrow{FB} = \\overrightarrow{0}$，我们可以得出 $x_3 - 1 = 0$，从而得到 $x_3 = 1$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：由于 $\\overrightarrow{FP} + \\overrightarrow{FA} + \\overrightarrow{FB} = \\overrightarrow{0}$，我们可以得出 $x_3 - 1 = 0$，从而得到 $x_3 = 1$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K9_S11",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 11,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "根据椭圆的焦半径公式，我们可以得到：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；涉及数值计算偏差；参考节点：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,；错误类型：计算错误",
      "参考节点匹配": "解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,",
      "学生行为摘要": "包含公式或方程表达；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：根据椭圆的焦半径公式，我们可以得到： 学生行为摘要：包含公式或方程表达；涉及数值计算偏差 参考节点匹配：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$, 错误类型：计算错误\n任务owner：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,；解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,",
      "模型可见_学生作答行为": "根据椭圆的焦半径公式，我们可以得到：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：根据椭圆的焦半径公式，我们可以得到：\n学生行为摘要：包含公式或方程表达；涉及数值计算偏差\n参考节点匹配：解: (1) 设 $A\\left(x_{1}, y_{1}\\right), B\\left(x_{2}, y_{2}\\right)$,；$\\because$ 线段 $A B$ 的中点为 $M(1, m)$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K9_S12",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 12,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "$|FA| = a - ex_1 = 2 - \\frac{1}{2}x_1$，$|FB| = 2 - \\frac{1}{2}x_2$，$|FP| = 2 - \\frac{1}{2}x_3 = \\frac{3}{2}$。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\mathrm{x}_{1}+\\mathrm{x}_{2}\\right)=3, \\quad \\therefore|\\mathrm{FA}|+|\\mathrm{FB}|=2|\\mathrm{FP}|$,；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mat...；错误类型：步骤正确",
      "参考节点匹配": "则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\mathrm{x}_{1}+\\mathrm{x}_{2}\\right)=3, \\quad \\therefore|\\mathrm{FA}|+|\\mathrm{FB}|=2|\\mathrm{FP}|$,；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mat...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：$|FA| = a - ex_1 = 2 - \\frac{1}{2}x_1$，$|FB| = 2 - \\frac{1}{2}x_2$，$|FP| = 2 - \\frac{1}{2}x_3 = \\frac{3}{2}$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\mathrm{x}_{1}+\\mathrm{x}_{2}\\right)=3, \\quad \\therefore|\\mathrm{FA}|+|\\mathrm{FB}|=2|\\mathrm{FP}|$,；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mat... 错误类型：步骤正确\n任务owner：则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\mathrm{x}_{1}+\\mathrm{x}_{2}\\right)=3, \\quad \\therefore|\\mathrm{FA}|+|\\mathrm{FB}|=2|\\mathrm{FP}|$,；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mat...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\mathrm{x}_{1}+\\mathrm{x}_{2}\\right)=3, \\quad \\therefore|\\mathrm{FA}|+|\\mathrm{FB}|=2|\\mathrm{FP}|$,；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mat...；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\mathrm{x}_{1}+\\mathrm{x}_{2}\\right)=3, \\quad \\therefore|\\mathrm{FA}|+|\\mathrm{FB}|=2|\\mathrm{FP}|$,；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mat...",
      "模型可见_学生作答行为": "$|FA| = a - ex_1 = 2 - \\frac{1}{2}x_1$，$|FB| = 2 - \\frac{1}{2}x_2$，$|FP| = 2 - \\frac{1}{2}x_3 = \\frac{3}{2}$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：$|FA| = a - ex_1 = 2 - \\frac{1}{2}x_1$，$|FB| = 2 - \\frac{1}{2}x_2$，$|FP| = 2 - \\frac{1}{2}x_3 = \\frac{3}{2}$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\mathrm{x}_{1}+\\mathrm{x}_{2}\\right)=3, \\quad \\therefore|\\mathrm{FA}|+|\\mathrm{FB}|=2|\\mathrm{FP}|$,；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mat...\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K9_S13",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 13,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "因此，我们可以证明 $|FA| + |FB| = 2|FP|$。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失；参考节点：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...；错误类型：答题步骤不完整",
      "参考节点匹配": "$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失",
      "错误类型": [
        "答题步骤不完整"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：答题步骤不完整。",
      "评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：因此，我们可以证明 $|FA| + |FB| = 2|FP|$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失 参考节点匹配：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m... 错误类型：答题步骤不完整\n任务owner：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：答题步骤不完整。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...",
      "模型可见_学生作答行为": "因此，我们可以证明 $|FA| + |FB| = 2|FP|$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：答题步骤不完整。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答题步骤不完整；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：答题步骤不完整。",
        "原评分理由短评": "该步骤没有提供可被人工认可的有效作答贡献，通常不给分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：因此，我们可以证明 $|FA| + |FB| = 2|FP|$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失\n参考节点匹配：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...\n错误类型：答题步骤不完整"
      }
    },
    {
      "case_id": "K9_S14",
      "source_sample_id": "Math_ShortAns_758",
      "step_id": 14,
      "题目摘要": "20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...",
      "学生步骤": "接下来，我们需要求出点 $A$ 和点 $B$ 的坐标，然后求出公差。 由于我们已经得到了 $x_1 + x_2 = 2$ 和 $|FA| + |FB| = 2|FP|$，我们可以通过解方程组来求出点 $A$ 和点 $B$ 的坐标。 最后，我们可以通过计算相邻项之差来求出公差。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及关键步骤缺失；参考节点：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...；错误类型：答题步骤不完整",
      "参考节点匹配": "$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及关键步骤缺失",
      "错误类型": [
        "答题步骤不完整"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：答题步骤不完整。",
      "评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove... 学生步骤：接下来，我们需要求出点 $A$ 和点 $B$ 的坐标，然后求出公差。 由于我们已经得到了 $x_1 + x_2 = 2$ 和 $|FA| + |FB| = 2|FP|$，我们可以通过解方程组来求出点 $A$ 和点 $B$ 的坐标。 最后，我们可以通过计算相邻项之差来求出公差。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及关键步骤缺失 参考节点匹配：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m... 错误类型：答题步骤不完整\n任务owner：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：答题步骤不完整。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...；$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...",
      "模型可见_学生作答行为": "接下来，我们需要求出点 $A$ 和点 $B$ 的坐标，然后求出公差。 由于我们已经得到了 $x_1 + x_2 = 2$ 和 $|FA| + |FB| = 2|FP|$，我们可以通过解方程组来求出点 $A$ 和点 $B$ 的坐标。 最后，我们可以通过计算相邻项之差来求出公差。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：答题步骤不完整。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答题步骤不完整；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：答题步骤不完整。",
        "原评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. (12 分) 已知斜率为 $\\mathrm{k}$ 的直线 I 与椭圆 $C: \\frac{x^{2}}{4}+\\frac{y^{2}}{3}=1$ 交于 $A, B$ 两点, 线 段 $A B$ 的中点为 $M(1, m)(m>0)$. (1) 证明: $k<-\\frac{1}{2}$; (2) 设 $F$ 为 $C$ 的右焦点, $P$ 为 $C$ 上一点, 且 $\\overrightarrow{F P}+\\overrightarrow{F A}+\\overrightarrow{F B}=\\ove...\n学生步骤：接下来，我们需要求出点 $A$ 和点 $B$ 的坐标，然后求出公差。 由于我们已经得到了 $x_1 + x_2 = 2$ 和 $|FA| + |FB| = 2|FP|$，我们可以通过解方程组来求出点 $A$ 和点 $B$ 的坐标。 最后，我们可以通过计算相邻项之差来求出公差。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及关键步骤缺失\n参考节点匹配：$\\because \\overrightarrow{\\mathrm{FP}}+\\overrightarrow{\\mathrm{FA}}+\\overrightarrow{\\mathrm{FB}}=\\overrightarrow{0}, F(1,0), \\quad \\therefore \\mathrm{x}_{1}-1+\\mathrm{x}_{2}-1+\\mathrm{x}_{3}-1=0, \\mathrm{y}_{1}+\\mathrm{y}_{2}+\\mathrm{y}_{3}=0$,；则 $|\\mathrm{FA}|+|\\mathrm{FB}|=4-\\frac{1}{2}\\left(\\m...\n错误类型：答题步骤不完整"
      }
    },
    {
      "case_id": "K10_S0",
      "source_sample_id": "Math_ShortAns_692",
      "step_id": 0,
      "题目摘要": "15. 记函数 $f(x)=\\cos (\\omega x+\\varphi)(\\omega>0,0<\\varphi<\\pi)$ 的最小正周期为 $T$, 若 $f(T)=\\frac{\\sqrt{3}}{2}$, $x=\\frac{\\pi}{9}$ 为 $f(x)$ 的零点, 则 $\\omega$ 的最小值为",
      "学生步骤": "$\\omega$ 的最小值为 3。",
      "教师评分": 5,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：3；错误类型：步骤正确",
      "参考节点匹配": "3",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：15. 记函数 $f(x)=\\cos (\\omega x+\\varphi)(\\omega>0,0<\\varphi<\\pi)$ 的最小正周期为 $T$, 若 $f(T)=\\frac{\\sqrt{3}}{2}$, $x=\\frac{\\pi}{9}$ 为 $f(x)$ 的零点, 则 $\\omega$ 的最小值为 学生步骤：$\\omega$ 的最小值为 3。 学生行为摘要：包含推理结论或最终判断 参考节点匹配：3 错误类型：步骤正确\n任务owner：3\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 5,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=3；3",
      "模型可见_学生作答行为": "$\\omega$ 的最小值为 3。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 5,
        "来源局部预算": 5,
        "来源题总分": 5,
        "原评分边界": "人工给 5 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：15. 记函数 $f(x)=\\cos (\\omega x+\\varphi)(\\omega>0,0<\\varphi<\\pi)$ 的最小正周期为 $T$, 若 $f(T)=\\frac{\\sqrt{3}}{2}$, $x=\\frac{\\pi}{9}$ 为 $f(x)$ 的零点, 则 $\\omega$ 的最小值为\n学生步骤：$\\omega$ 的最小值为 3。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：3\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K11_S0",
      "source_sample_id": "Math_ShortAns_104",
      "step_id": 0,
      "题目摘要": "21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)",
      "学生步骤": "(1) 首先，我们将所给函数中的参数 $a$ 代入，即 $f(x) = \\frac{1}{3} x^{3} - 3(x^{2} + x + 1)$，即 $f(x) = \\frac{1}{3} x^{3} - 3x^{2} - 3x - 3$。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f(x)=0$ 等价于 $\\frac{x^{3}}{3\\left(x^{2}+x+1\\right)}-a=0$,；错误类型：计算错误",
      "参考节点匹配": "解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f(x)=0$ 等价于 $\\frac{x^{3}}{3\\left(x^{2}+x+1\\right)}-a=0$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分) 学生步骤：(1) 首先，我们将所给函数中的参数 $a$ 代入，即 $f(x) = \\frac{1}{3} x^{3} - 3(x^{2} + x + 1)$，即 $f(x) = \\frac{1}{3} x^{3} - 3x^{2} - 3x - 3$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f(x)=0$ 等价于 $\\frac{x^{3}}{3\\left(x^{2}+x+1\\right)}-a=0$, 错误类型：计算错误\n任务owner：解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f(x)=0$ 等价于 $\\frac{x^{3}}{3\\left(x^{2}+x+1\\right)}-a=0$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f(x)=0$ 等价于 $\\frac{x^{3}}{3\\left(x^{2}+x+1\\right)}-a=0$,；解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f(x)=0$ 等价于 $\\frac{x^{3}}{3\\left(x^{2}+x+1\\right)}-a=0$,",
      "模型可见_学生作答行为": "(1) 首先，我们将所给函数中的参数 $a$ 代入，即 $f(x) = \\frac{1}{3} x^{3} - 3(x^{2} + x + 1)$，即 $f(x) = \\frac{1}{3} x^{3} - 3x^{2} - 3x - 3$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)\n学生步骤：(1) 首先，我们将所给函数中的参数 $a$ 代入，即 $f(x) = \\frac{1}{3} x^{3} - 3(x^{2} + x + 1)$，即 $f(x) = \\frac{1}{3} x^{3} - 3x^{2} - 3x - 3$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f(x)=0$ 等价于 $\\frac{x^{3}}{3\\left(x^{2}+x+1\\right)}-a=0$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K11_S1",
      "source_sample_id": "Math_ShortAns_104",
      "step_id": 1,
      "题目摘要": "21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)",
      "学生步骤": "然后，我们计算 $f(x)$ 的导数： $$f'(x) = x^{2} - 6x - 3$$。 接下来，我们需要判断 $f'(x)$ 的单调性，因此我们需要求解 $f'(x) = 0$。 解这个方程：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；参考节点：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；错误类型：计算错误",
      "参考节点匹配": "所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分) 学生步骤：然后，我们计算 $f(x)$ 的导数： $$f'(x) = x^{2} - 6x - 3$$。 接下来，我们需要判断 $f'(x)$ 的单调性，因此我们需要求解 $f'(x) = 0$。 解这个方程： 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差 参考节点匹配：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数, 错误类型：计算错误\n任务owner：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,",
      "模型可见_学生作答行为": "然后，我们计算 $f(x)$ 的导数： $$f'(x) = x^{2} - 6x - 3$$。 接下来，我们需要判断 $f'(x)$ 的单调性，因此我们需要求解 $f'(x) = 0$。 解这个方程：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)\n学生步骤：然后，我们计算 $f(x)$ 的导数： $$f'(x) = x^{2} - 6x - 3$$。 接下来，我们需要判断 $f'(x)$ 的单调性，因此我们需要求解 $f'(x) = 0$。 解这个方程：\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差\n参考节点匹配：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K11_S2",
      "source_sample_id": "Math_ShortAns_104",
      "step_id": 2,
      "题目摘要": "21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)",
      "学生步骤": "$$x^{2} - 6x - 3 = 0$$",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；错误类型：步骤正确",
      "参考节点匹配": "所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分) 学生步骤：$$x^{2} - 6x - 3 = 0$$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数, 错误类型：步骤正确\n任务owner：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,",
      "模型可见_学生作答行为": "$$x^{2} - 6x - 3 = 0$$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)\n学生步骤：$$x^{2} - 6x - 3 = 0$$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K11_S3",
      "source_sample_id": "Math_ShortAns_104",
      "step_id": 3,
      "题目摘要": "21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)",
      "学生步骤": "可以使用求根公式：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；涉及数值计算偏差；参考节点：解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；错误类型：计算错误",
      "参考节点匹配": "解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,",
      "学生行为摘要": "包含公式或方程表达；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分) 学生步骤：可以使用求根公式： 学生行为摘要：包含公式或方程表达；涉及数值计算偏差 参考节点匹配：解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$, 错误类型：计算错误\n任务owner：解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,",
      "模型可见_学生作答行为": "可以使用求根公式：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)\n学生步骤：可以使用求根公式：\n学生行为摘要：包含公式或方程表达；涉及数值计算偏差\n参考节点匹配：解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K11_S4",
      "source_sample_id": "Math_ShortAns_104",
      "step_id": 4,
      "题目摘要": "21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)",
      "学生步骤": "$$x = \\frac{6 \\pm \\sqrt{(-6)^{2} - 4 \\cdot 1 \\cdot (-3)}}{2 \\cdot 1}$$ 计算得到： $$x = \\frac{6 \\pm \\sqrt{36 + 12}}{2} = \\frac{6 \\pm \\sqrt{48}}{2} = \\frac{6 \\pm 4\\sqrt{3}}{2} = 3 \\pm 2\\sqrt{3}$$ 得到的两个导数为 $x_1 = 3 - 2\\sqrt{3}$ 和 $x_2 = 3 + 2\\sqrt{3}$。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；（2）证明: 因为 $x^{2}+x+1=\\left(x+\\frac{1}{2}\\right)^{2}+\\frac{3}{4}>0$,；错误类型：计算错误",
      "参考节点匹配": "所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；（2）证明: 因为 $x^{2}+x+1=\\left(x+\\frac{1}{2}\\right)^{2}+\\frac{3}{4}>0$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分) 学生步骤：$$x = \\frac{6 \\pm \\sqrt{(-6)^{2} - 4 \\cdot 1 \\cdot (-3)}}{2 \\cdot 1}$$ 计算得到： $$x = \\frac{6 \\pm \\sqrt{36 + 12}}{2} = \\frac{6 \\pm \\sqrt{48}}{2} = \\frac{6 \\pm 4\\sqrt{3}}{2} = 3 \\pm 2\\sqrt{3}$$ 得到的两个导数为 $x_1 = 3 - 2\\sqrt{3}$ 和 $x_2 = 3 + 2\\sqrt{3}$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；（2）证明: 因为 $x^{2}+x+1=\\left(x+\\frac{1}{2}\\right)^{2}+\\frac{3}{4}>0$, 错误类型：计算错误\n任务owner：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；（2）证明: 因为 $x^{2}+x+1=\\left(x+\\frac{1}{2}\\right)^{2}+\\frac{3}{4}>0$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；（2）证明: 因为 $x^{2}+x+1=\\left(x+\\frac{1}{2}\\right)^{2}+\\frac{3}{4}>0$,；所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；（2）证明: 因为 $x^{2}+x+1=\\left(x+\\frac{1}{2}\\right)^{2}+\\frac{3}{4}>0$,",
      "模型可见_学生作答行为": "$$x = \\frac{6 \\pm \\sqrt{(-6)^{2} - 4 \\cdot 1 \\cdot (-3)}}{2 \\cdot 1}$$ 计算得到： $$x = \\frac{6 \\pm \\sqrt{36 + 12}}{2} = \\frac{6 \\pm \\sqrt{48}}{2} = \\frac{6 \\pm 4\\sqrt{3}}{2} = 3 \\pm 2\\sqrt{3}$$ 得到的两个导数为 $x_1 = 3 - 2\\sqrt{3}$ 和 $x_2 = 3 + 2\\sqrt{3}$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)\n学生步骤：$$x = \\frac{6 \\pm \\sqrt{(-6)^{2} - 4 \\cdot 1 \\cdot (-3)}}{2 \\cdot 1}$$ 计算得到： $$x = \\frac{6 \\pm \\sqrt{36 + 12}}{2} = \\frac{6 \\pm \\sqrt{48}}{2} = \\frac{6 \\pm 4\\sqrt{3}}{2} = 3 \\pm 2\\sqrt{3}$$ 得到的两个导数为 $x_1 = 3 - 2\\sqrt{3}$ 和 $x_2 = 3 + 2\\sqrt{3}$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：所以 $f^{\\prime}(x)=x^{2}-6 x-3$ 时, 令 $f^{\\prime}(x)=0$ 解得 $x=3 \\pm 2 \\sqrt{3}$,；（2）证明: 因为 $x^{2}+x+1=\\left(x+\\frac{1}{2}\\right)^{2}+\\frac{3}{4}>0$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K11_S5",
      "source_sample_id": "Math_ShortAns_104",
      "step_id": 5,
      "题目摘要": "21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)",
      "学生步骤": "由于 $f'(x)$ 在 $(-\\infty, 3 - 2\\sqrt{3})$ 和 $(3 + 2\\sqrt{3}, +\\infty)$ 上为正，在 $(3 - 2\\sqrt{3}, 3 + 2\\sqrt{3})$ 上为负，因此 $f(x)$ 是递减的。综上所述，$f(x)$ 的单调区间是 $(-\\infty, 3 + 2\\sqrt{3})$ 和 $(3 - 2\\sqrt{3}, +\\infty)$。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含代入或计算过程；包含推理结论或最终判断；参考节点：综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；错误类型：步骤正确",
      "参考节点匹配": "综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,",
      "学生行为摘要": "包含代入或计算过程；包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分) 学生步骤：由于 $f'(x)$ 在 $(-\\infty, 3 - 2\\sqrt{3})$ 和 $(3 + 2\\sqrt{3}, +\\infty)$ 上为正，在 $(3 - 2\\sqrt{3}, 3 + 2\\sqrt{3})$ 上为负，因此 $f(x)$ 是递减的。综上所述，$f(x)$ 的单调区间是 $(-\\infty, 3 + 2\\sqrt{3})$ 和 $(3 - 2\\sqrt{3}, +\\infty)$。 学生行为摘要：包含代入或计算过程；包含推理结论或最终判断 参考节点匹配：综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数, 错误类型：步骤正确\n任务owner：综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,",
      "模型可见_学生作答行为": "由于 $f'(x)$ 在 $(-\\infty, 3 - 2\\sqrt{3})$ 和 $(3 + 2\\sqrt{3}, +\\infty)$ 上为正，在 $(3 - 2\\sqrt{3}, 3 + 2\\sqrt{3})$ 上为负，因此 $f(x)$ 是递减的。综上所述，$f(x)$ 的单调区间是 $(-\\infty, 3 + 2\\sqrt{3})$ 和 $(3 - 2\\sqrt{3}, +\\infty)$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)\n学生步骤：由于 $f'(x)$ 在 $(-\\infty, 3 - 2\\sqrt{3})$ 和 $(3 + 2\\sqrt{3}, +\\infty)$ 上为正，在 $(3 - 2\\sqrt{3}, 3 + 2\\sqrt{3})$ 上为负，因此 $f(x)$ 是递减的。综上所述，$f(x)$ 的单调区间是 $(-\\infty, 3 + 2\\sqrt{3})$ 和 $(3 - 2\\sqrt{3}, +\\infty)$。\n学生行为摘要：包含代入或计算过程；包含推理结论或最终判断\n参考节点匹配：综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K11_S6",
      "source_sample_id": "Math_ShortAns_104",
      "step_id": 6,
      "题目摘要": "21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)",
      "学生步骤": "(2) 然后我们来证明 $f(x)$ 只有一个零点。为此，我们可以利用单调性和零点的性质。由于 $f(x)$ 的导数 $f'(x)$ 在两个区间内为正，意味着在这些区间内函数单调增加，因此 $f(x)$ 只可能在零点附近有一个交点。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及数值计算偏差；参考节点：综上, $f(x)$ 只有一个零点.；解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；错误类型：计算错误",
      "参考节点匹配": "综上, $f(x)$ 只有一个零点.；解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,",
      "学生行为摘要": "包含推理结论或最终判断；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分) 学生步骤：(2) 然后我们来证明 $f(x)$ 只有一个零点。为此，我们可以利用单调性和零点的性质。由于 $f(x)$ 的导数 $f'(x)$ 在两个区间内为正，意味着在这些区间内函数单调增加，因此 $f(x)$ 只可能在零点附近有一个交点。 学生行为摘要：包含推理结论或最终判断；涉及数值计算偏差 参考节点匹配：综上, $f(x)$ 只有一个零点.；解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$, 错误类型：计算错误\n任务owner：综上, $f(x)$ 只有一个零点.；解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=综上, $f(x)$ 只有一个零点.；解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,；综上, $f(x)$ 只有一个零点.；解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,",
      "模型可见_学生作答行为": "(2) 然后我们来证明 $f(x)$ 只有一个零点。为此，我们可以利用单调性和零点的性质。由于 $f(x)$ 的导数 $f'(x)$ 在两个区间内为正，意味着在这些区间内函数单调增加，因此 $f(x)$ 只可能在零点附近有一个交点。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)\n学生步骤：(2) 然后我们来证明 $f(x)$ 只有一个零点。为此，我们可以利用单调性和零点的性质。由于 $f(x)$ 的导数 $f'(x)$ 在两个区间内为正，意味着在这些区间内函数单调增加，因此 $f(x)$ 只可能在零点附近有一个交点。\n学生行为摘要：包含推理结论或最终判断；涉及数值计算偏差\n参考节点匹配：综上, $f(x)$ 只有一个零点.；解：（1）当 $a=3$ 时, $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K11_S7",
      "source_sample_id": "Math_ShortAns_104",
      "step_id": 7,
      "题目摘要": "21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)",
      "学生步骤": "考虑极限的情况： $$\\lim_{x \\to -\\infty} f(x) = -\\infty,$$ $$\\lim_{x \\to +\\infty} f(x) = +\\infty,$$",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.；错误类型：计算错误",
      "参考节点匹配": "当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分) 学生步骤：考虑极限的情况： $$\\lim_{x \\to -\\infty} f(x) = -\\infty,$$ $$\\lim_{x \\to +\\infty} f(x) = +\\infty,$$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减. 错误类型：计算错误\n任务owner：当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.；当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.",
      "模型可见_学生作答行为": "考虑极限的情况： $$\\lim_{x \\to -\\infty} f(x) = -\\infty,$$ $$\\lim_{x \\to +\\infty} f(x) = +\\infty,$$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)\n学生步骤：考虑极限的情况： $$\\lim_{x \\to -\\infty} f(x) = -\\infty,$$ $$\\lim_{x \\to +\\infty} f(x) = +\\infty,$$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：当 $x \\in(-\\infty, 3-2 \\sqrt{3}), x \\in(3+2 \\sqrt{3},+\\infty)$ 时, $\\mathrm{f}^{\\prime}(\\mathrm{x})>0$, 函数是增函数,；综上, $f(x)$ 在 $(-\\infty, 3-2 \\sqrt{3}),(3+2 \\sqrt{3},+\\infty)$, 上是增函数, 在（3- 2 $\\sqrt{3}, 3+2 \\sqrt{3})$ 上递减.\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K11_S8",
      "source_sample_id": "Math_ShortAns_104",
      "step_id": 8,
      "题目摘要": "21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)",
      "学生步骤": "因此根据连续性定理，结合单调性和极限情况，$f(x)$ 至少有一个零点。但是，如果有两个零点，必然会违反单调性条件，所以我们得出结论 $f(x)$ 只有一个零点。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及推理链不连贯；涉及结论与过程不一致；参考节点：综上, $f(x)$ 只有一个零点.；$g(x)$ 至多有一个零点, 从而 $f(x)$ 至多有一个零点.；错误类型：解题思路混乱、答案与过程不符",
      "参考节点匹配": "综上, $f(x)$ 只有一个零点.；$g(x)$ 至多有一个零点, 从而 $f(x)$ 至多有一个零点.",
      "学生行为摘要": "包含推理结论或最终判断；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "解题思路混乱",
        "答案与过程不符"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：解题思路混乱、答案与过程不符。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在解题思路混乱、答案与过程不符，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分) 学生步骤：因此根据连续性定理，结合单调性和极限情况，$f(x)$ 至少有一个零点。但是，如果有两个零点，必然会违反单调性条件，所以我们得出结论 $f(x)$ 只有一个零点。 学生行为摘要：包含推理结论或最终判断；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：综上, $f(x)$ 只有一个零点.；$g(x)$ 至多有一个零点, 从而 $f(x)$ 至多有一个零点. 错误类型：解题思路混乱、答案与过程不符\n任务owner：综上, $f(x)$ 只有一个零点.；$g(x)$ 至多有一个零点, 从而 $f(x)$ 至多有一个零点.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：解题思路混乱、答案与过程不符。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=综上, $f(x)$ 只有一个零点.；$g(x)$ 至多有一个零点, 从而 $f(x)$ 至多有一个零点.；综上, $f(x)$ 只有一个零点.；$g(x)$ 至多有一个零点, 从而 $f(x)$ 至多有一个零点.",
      "模型可见_学生作答行为": "因此根据连续性定理，结合单调性和极限情况，$f(x)$ 至少有一个零点。但是，如果有两个零点，必然会违反单调性条件，所以我们得出结论 $f(x)$ 只有一个零点。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：解题思路混乱、答案与过程不符。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=解题思路混乱、答案与过程不符；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：解题思路混乱、答案与过程不符。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在解题思路混乱、答案与过程不符，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：21. （12 分）已知函数 $f(x)=\\frac{1}{3} x^{3}-a\\left(x^{2}+x+1\\right)$. （1）若 $a=3$, 求 $f(x)$ 的单调区间; (2) 证明: $f(x)$ 只有一个零点. （二）选考题：共 10 分。请考生在第 22、23 题中任选一题作答。如果多做, 则按所做的第一题计分。[选修 4-4：坐标系与参数方程] (10 分)\n学生步骤：因此根据连续性定理，结合单调性和极限情况，$f(x)$ 至少有一个零点。但是，如果有两个零点，必然会违反单调性条件，所以我们得出结论 $f(x)$ 只有一个零点。\n学生行为摘要：包含推理结论或最终判断；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：综上, $f(x)$ 只有一个零点.；$g(x)$ 至多有一个零点, 从而 $f(x)$ 至多有一个零点.\n错误类型：解题思路混乱、答案与过程不符"
      }
    },
    {
      "case_id": "K12_S0",
      "source_sample_id": "Math_ShortAns_754",
      "step_id": 0,
      "题目摘要": "20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...",
      "学生步骤": "（1）设20件产品中恰好有2件不合格品的概率为$f(p)$，则有",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含变量设定或条件整理；涉及数值计算偏差；参考节点：解：（1）记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,；错误类型：计算错误",
      "参考节点匹配": "解：（1）记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,",
      "学生行为摘要": "包含变量设定或条件整理；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$... 学生步骤：（1）设20件产品中恰好有2件不合格品的概率为$f(p)$，则有 学生行为摘要：包含变量设定或条件整理；涉及数值计算偏差 参考节点匹配：解：（1）记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$, 错误类型：计算错误\n任务owner：解：（1）记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解：（1）记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,；解：（1）记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,",
      "模型可见_学生作答行为": "（1）设20件产品中恰好有2件不合格品的概率为$f(p)$，则有",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...\n学生步骤：（1）设20件产品中恰好有2件不合格品的概率为$f(p)$，则有\n学生行为摘要：包含变量设定或条件整理；涉及数值计算偏差\n参考节点匹配：解：（1）记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K12_S1",
      "source_sample_id": "Math_ShortAns_754",
      "step_id": 1,
      "题目摘要": "20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...",
      "学生步骤": "$$\\\\f(p)=C_{20}^{2}p^{2}(1-p)^{18}}.\\\\$$ 对$f(p)$求导得 $$\\\\f^{\\prime}(p)=C_{20}^{2}\\left[2p(1-p)^{18}-18p^{2}(1-p)^{17}}\\right]=2C_{20}^{2}p(1-p)^{17}(1-10p)}.\\\\$$",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：$\\therefore f^{\\prime}(p)=C_{20}^{2}\\left[2 p(1-p)^{18}-18 p^{2}(1-p)^{17}\\right]=2 C_{20}^{2} p(1-p)^{17}(1-10 p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,；错误类型：计算错误",
      "参考节点匹配": "$\\therefore f^{\\prime}(p)=C_{20}^{2}\\left[2 p(1-p)^{18}-18 p^{2}(1-p)^{17}\\right]=2 C_{20}^{2} p(1-p)^{17}(1-10 p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$... 学生步骤：$$\\\\f(p)=C_{20}^{2}p^{2}(1-p)^{18}}.\\\\$$ 对$f(p)$求导得 $$\\\\f^{\\prime}(p)=C_{20}^{2}\\left[2p(1-p)^{18}-18p^{2}(1-p)^{17}}\\right]=2C_{20}^{2}p(1-p)^{17}(1-10p)}.\\\\$$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：$\\therefore f^{\\prime}(p)=C_{20}^{2}\\left[2 p(1-p)^{18}-18 p^{2}(1-p)^{17}\\right]=2 C_{20}^{2} p(1-p)^{17}(1-10 p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$, 错误类型：计算错误\n任务owner：$\\therefore f^{\\prime}(p)=C_{20}^{2}\\left[2 p(1-p)^{18}-18 p^{2}(1-p)^{17}\\right]=2 C_{20}^{2} p(1-p)^{17}(1-10 p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\therefore f^{\\prime}(p)=C_{20}^{2}\\left[2 p(1-p)^{18}-18 p^{2}(1-p)^{17}\\right]=2 C_{20}^{2} p(1-p)^{17}(1-10 p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,；$\\therefore f^{\\prime}(p)=C_{20}^{2}\\left[2 p(1-p)^{18}-18 p^{2}(1-p)^{17}\\right]=2 C_{20}^{2} p(1-p)^{17}(1-10 p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,",
      "模型可见_学生作答行为": "$$\\\\f(p)=C_{20}^{2}p^{2}(1-p)^{18}}.\\\\$$ 对$f(p)$求导得 $$\\\\f^{\\prime}(p)=C_{20}^{2}\\left[2p(1-p)^{18}-18p^{2}(1-p)^{17}}\\right]=2C_{20}^{2}p(1-p)^{17}(1-10p)}.\\\\$$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...\n学生步骤：$$\\\\f(p)=C_{20}^{2}p^{2}(1-p)^{18}}.\\\\$$ 对$f(p)$求导得 $$\\\\f^{\\prime}(p)=C_{20}^{2}\\left[2p(1-p)^{18}-18p^{2}(1-p)^{17}}\\right]=2C_{20}^{2}p(1-p)^{17}(1-10p)}.\\\\$$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：$\\therefore f^{\\prime}(p)=C_{20}^{2}\\left[2 p(1-p)^{18}-18 p^{2}(1-p)^{17}\\right]=2 C_{20}^{2} p(1-p)^{17}(1-10 p)$,；则 $f(p)=c_{20}^{2} p^{2}(1-p)^{18}$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K12_S2",
      "source_sample_id": "Math_ShortAns_754",
      "step_id": 2,
      "题目摘要": "20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...",
      "学生步骤": "令$f^{\\prime}(p)=0$，解得$p=0.1$。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；参考节点：令 $f^{\\prime}(p)=0$, 得 $p=0.1$,；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，；错误类型：步骤正确",
      "参考节点匹配": "令 $f^{\\prime}(p)=0$, 得 $p=0.1$,；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$... 学生步骤：令$f^{\\prime}(p)=0$，解得$p=0.1$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理 参考节点匹配：令 $f^{\\prime}(p)=0$, 得 $p=0.1$,；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ， 错误类型：步骤正确\n任务owner：令 $f^{\\prime}(p)=0$, 得 $p=0.1$,；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=令 $f^{\\prime}(p)=0$, 得 $p=0.1$,；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，；令 $f^{\\prime}(p)=0$, 得 $p=0.1$,；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，",
      "模型可见_学生作答行为": "令$f^{\\prime}(p)=0$，解得$p=0.1$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...\n学生步骤：令$f^{\\prime}(p)=0$，解得$p=0.1$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理\n参考节点匹配：令 $f^{\\prime}(p)=0$, 得 $p=0.1$,；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K12_S3",
      "source_sample_id": "Math_ShortAns_754",
      "step_id": 3,
      "题目摘要": "20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...",
      "学生步骤": "当$p\\in(0,0.1)$时，$f^{\\prime}(p)>0$；当$p\\in(0.1,1)$时，$f^{\\prime}(p)<0$。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含代入或计算过程；参考节点：当 $p \\in(0.1,1)$ 时, $f^{\\prime}(p)<0$ ，；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，；错误类型：步骤正确",
      "参考节点匹配": "当 $p \\in(0.1,1)$ 时, $f^{\\prime}(p)<0$ ，；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，",
      "学生行为摘要": "包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$... 学生步骤：当$p\\in(0,0.1)$时，$f^{\\prime}(p)>0$；当$p\\in(0.1,1)$时，$f^{\\prime}(p)<0$。 学生行为摘要：包含代入或计算过程 参考节点匹配：当 $p \\in(0.1,1)$ 时, $f^{\\prime}(p)<0$ ，；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ， 错误类型：步骤正确\n任务owner：当 $p \\in(0.1,1)$ 时, $f^{\\prime}(p)<0$ ，；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=当 $p \\in(0.1,1)$ 时, $f^{\\prime}(p)<0$ ，；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，；当 $p \\in(0.1,1)$ 时, $f^{\\prime}(p)<0$ ，；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，",
      "模型可见_学生作答行为": "当$p\\in(0,0.1)$时，$f^{\\prime}(p)>0$；当$p\\in(0.1,1)$时，$f^{\\prime}(p)<0$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...\n学生步骤：当$p\\in(0,0.1)$时，$f^{\\prime}(p)>0$；当$p\\in(0.1,1)$时，$f^{\\prime}(p)<0$。\n学生行为摘要：包含代入或计算过程\n参考节点匹配：当 $p \\in(0.1,1)$ 时, $f^{\\prime}(p)<0$ ，；当 $p \\in(0,0.1)$ 时, $f^{\\prime}(p)>0$ ，\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K12_S4",
      "source_sample_id": "Math_ShortAns_754",
      "step_id": 4,
      "题目摘要": "20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...",
      "学生步骤": "因此，$f(p)$的最大值点$p_{0}=0.1$。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；参考节点：$\\therefore f(p)$ 的最大值点 $p_{0}=0.1$.；令 $f^{\\prime}(p)=0$, 得 $p=0.1$,；错误类型：步骤正确",
      "参考节点匹配": "$\\therefore f(p)$ 的最大值点 $p_{0}=0.1$.；令 $f^{\\prime}(p)=0$, 得 $p=0.1$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$... 学生步骤：因此，$f(p)$的最大值点$p_{0}=0.1$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断 参考节点匹配：$\\therefore f(p)$ 的最大值点 $p_{0}=0.1$.；令 $f^{\\prime}(p)=0$, 得 $p=0.1$, 错误类型：步骤正确\n任务owner：$\\therefore f(p)$ 的最大值点 $p_{0}=0.1$.；令 $f^{\\prime}(p)=0$, 得 $p=0.1$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\therefore f(p)$ 的最大值点 $p_{0}=0.1$.；令 $f^{\\prime}(p)=0$, 得 $p=0.1$,；$\\therefore f(p)$ 的最大值点 $p_{0}=0.1$.；令 $f^{\\prime}(p)=0$, 得 $p=0.1$,",
      "模型可见_学生作答行为": "因此，$f(p)$的最大值点$p_{0}=0.1$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...\n学生步骤：因此，$f(p)$的最大值点$p_{0}=0.1$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断\n参考节点匹配：$\\therefore f(p)$ 的最大值点 $p_{0}=0.1$.；令 $f^{\\prime}(p)=0$, 得 $p=0.1$,\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K12_S5",
      "source_sample_id": "Math_ShortAns_754",
      "step_id": 5,
      "题目摘要": "20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...",
      "学生步骤": "（2）（i）由（1）知$p=0.1$，令$Y$表示余下的180件产品中的不合格品数，依题意知$Y\\sim B(180,0.1)$，再由$X=20\\times 2+25Y$，即$X=40+25Y$，能求出$E(X)$。",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；参考节点：令 $Y$ 表示余下的 180 件产品中的不合格品数, 依题意知 $Y \\sim B(180,0.1 ）$,；$X=20 \\times 2+25 Y$, 即 $X=40+25 Y$ ，；错误类型：步骤正确",
      "参考节点匹配": "令 $Y$ 表示余下的 180 件产品中的不合格品数, 依题意知 $Y \\sim B(180,0.1 ）$,；$X=20 \\times 2+25 Y$, 即 $X=40+25 Y$ ，",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$... 学生步骤：（2）（i）由（1）知$p=0.1$，令$Y$表示余下的180件产品中的不合格品数，依题意知$Y\\sim B(180,0.1)$，再由$X=20\\times 2+25Y$，即$X=40+25Y$，能求出$E(X)$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理 参考节点匹配：令 $Y$ 表示余下的 180 件产品中的不合格品数, 依题意知 $Y \\sim B(180,0.1 ）$,；$X=20 \\times 2+25 Y$, 即 $X=40+25 Y$ ， 错误类型：步骤正确\n任务owner：令 $Y$ 表示余下的 180 件产品中的不合格品数, 依题意知 $Y \\sim B(180,0.1 ）$,；$X=20 \\times 2+25 Y$, 即 $X=40+25 Y$ ，\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=令 $Y$ 表示余下的 180 件产品中的不合格品数, 依题意知 $Y \\sim B(180,0.1 ）$,；$X=20 \\times 2+25 Y$, 即 $X=40+25 Y$ ，；令 $Y$ 表示余下的 180 件产品中的不合格品数, 依题意知 $Y \\sim B(180,0.1 ）$,；$X=20 \\times 2+25 Y$, 即 $X=40+25 Y$ ，",
      "模型可见_学生作答行为": "（2）（i）由（1）知$p=0.1$，令$Y$表示余下的180件产品中的不合格品数，依题意知$Y\\sim B(180,0.1)$，再由$X=20\\times 2+25Y$，即$X=40+25Y$，能求出$E(X)$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 12,
        "原评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...\n学生步骤：（2）（i）由（1）知$p=0.1$，令$Y$表示余下的180件产品中的不合格品数，依题意知$Y\\sim B(180,0.1)$，再由$X=20\\times 2+25Y$，即$X=40+25Y$，能求出$E(X)$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理\n参考节点匹配：令 $Y$ 表示余下的 180 件产品中的不合格品数, 依题意知 $Y \\sim B(180,0.1 ）$,；$X=20 \\times 2+25 Y$, 即 $X=40+25 Y$ ，\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K12_S6",
      "source_sample_id": "Math_ShortAns_754",
      "step_id": 6,
      "题目摘要": "20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...",
      "学生步骤": "（ii）如果对余下的产品作检验，由这一箱产品所需要的检验费为400元，$E(X)=490>400$，从而应该对余下的产品进行检验。",
      "教师评分": 3,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：(ii）如果对余下的产品作检验, 由这一箱产品所需要的检验费为 400 元,；$\\because E(X)=490>400$,；错误类型：步骤正确",
      "参考节点匹配": "(ii）如果对余下的产品作检验, 由这一箱产品所需要的检验费为 400 元,；$\\because E(X)=490>400$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$... 学生步骤：（ii）如果对余下的产品作检验，由这一箱产品所需要的检验费为400元，$E(X)=490>400$，从而应该对余下的产品进行检验。 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：(ii）如果对余下的产品作检验, 由这一箱产品所需要的检验费为 400 元,；$\\because E(X)=490>400$, 错误类型：步骤正确\n任务owner：(ii）如果对余下的产品作检验, 由这一箱产品所需要的检验费为 400 元,；$\\because E(X)=490>400$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 3,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(ii）如果对余下的产品作检验, 由这一箱产品所需要的检验费为 400 元,；$\\because E(X)=490>400$,；(ii）如果对余下的产品作检验, 由这一箱产品所需要的检验费为 400 元,；$\\because E(X)=490>400$,",
      "模型可见_学生作答行为": "（ii）如果对余下的产品作检验，由这一箱产品所需要的检验费为400元，$E(X)=490>400$，从而应该对余下的产品进行检验。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 3,
        "来源局部预算": 3,
        "来源题总分": 12,
        "原评分边界": "人工给 3 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：20. （12 分）某工厂的某种产品成箱包装, 每箱 200 件, 每一箱产品在交付用 户之前要对产品作检验, 如检验出不合格品, 则更换为合格品. 检验时, 先 从这箱产品中任取 20 件作检验, 再根据检验结果决定是否对余下的所有产品 作检验. 设每件产品为不合格品的概率都为 $\\mathrm{p}(0<\\mathrm{p}<1)$, 且各件产品是否 为不合格品相互独立. (1) 记 20 件产品中恰有 2 件不合格品的概率为 $f(p)$, 求 $f(p)$ 的最大值点 $\\mathrm{p}_{0}$...\n学生步骤：（ii）如果对余下的产品作检验，由这一箱产品所需要的检验费为400元，$E(X)=490>400$，从而应该对余下的产品进行检验。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：(ii）如果对余下的产品作检验, 由这一箱产品所需要的检验费为 400 元,；$\\because E(X)=490>400$,\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S0",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 0,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "（1）甲分厂加工出来的产品为 $A$ 级品的概率为 $\\frac{40}{100} = 0.4$；乙分厂加工出来的产品为 $A$ 级品的概率为 $\\frac{28}{100} = 0.28$。",
      "教师评分": 5,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：【详解】 (1) 由表可知, 甲厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{40}{100}=0.4$；，乙厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{28}{100}=0.28$；错误类型：步骤正确",
      "参考节点匹配": "【详解】 (1) 由表可知, 甲厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{40}{100}=0.4$；，乙厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{28}{100}=0.28$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：（1）甲分厂加工出来的产品为 $A$ 级品的概率为 $\\frac{40}{100} = 0.4$；乙分厂加工出来的产品为 $A$ 级品的概率为 $\\frac{28}{100} = 0.28$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：【详解】 (1) 由表可知, 甲厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{40}{100}=0.4$；，乙厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{28}{100}=0.28$ 错误类型：步骤正确\n任务owner：【详解】 (1) 由表可知, 甲厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{40}{100}=0.4$；，乙厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{28}{100}=0.28$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 5,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=【详解】 (1) 由表可知, 甲厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{40}{100}=0.4$；，乙厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{28}{100}=0.28$；【详解】 (1) 由表可知, 甲厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{40}{100}=0.4$；，乙厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{28}{100}=0.28$",
      "模型可见_学生作答行为": "（1）甲分厂加工出来的产品为 $A$ 级品的概率为 $\\frac{40}{100} = 0.4$；乙分厂加工出来的产品为 $A$ 级品的概率为 $\\frac{28}{100} = 0.28$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 5,
        "来源局部预算": 5,
        "来源题总分": 12,
        "原评分边界": "人工给 5 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：（1）甲分厂加工出来的产品为 $A$ 级品的概率为 $\\frac{40}{100} = 0.4$；乙分厂加工出来的产品为 $A$ 级品的概率为 $\\frac{28}{100} = 0.28$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：【详解】 (1) 由表可知, 甲厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{40}{100}=0.4$；，乙厂加工出来的一件产品为 $A$ 级品的概率为 $\\frac{28}{100}=0.28$\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S1",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 1,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "（2）甲分厂的平均利润计算：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含代入或计算过程；涉及数值计算偏差；参考节点：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；(2) 甲分厂加工 100 件产品的总利润为；错误类型：计算错误",
      "参考节点匹配": "(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；(2) 甲分厂加工 100 件产品的总利润为",
      "学生行为摘要": "包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：（2）甲分厂的平均利润计算： 学生行为摘要：包含代入或计算过程；涉及数值计算偏差 参考节点匹配：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；(2) 甲分厂加工 100 件产品的总利润为 错误类型：计算错误\n任务owner：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；(2) 甲分厂加工 100 件产品的总利润为\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；(2) 甲分厂加工 100 件产品的总利润为；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；(2) 甲分厂加工 100 件产品的总利润为",
      "模型可见_学生作答行为": "（2）甲分厂的平均利润计算：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：（2）甲分厂的平均利润计算：\n学生行为摘要：包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；(2) 甲分厂加工 100 件产品的总利润为\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K13_S2",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 2,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "- 对于 $A$ 级品，盈利为 $90 - 25 = 65$ 元，共有 40 件。 - 对于 $B$ 级品，盈利为 $50 - 25 = 25$ 元，共有 20 件。 - 对于 $C$ 级品，盈利为 $20 - 25 = -5$ 元，共有 20 件。 - 对于 $D$ 级品，赔偿为 $-50 - 25 = -75$ 元，共有 20 件。 甲分厂的总利润：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；错误类型：计算错误",
      "参考节点匹配": "$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：- 对于 $A$ 级品，盈利为 $90 - 25 = 65$ 元，共有 40 件。 - 对于 $B$ 级品，盈利为 $50 - 25 = 25$ 元，共有 20 件。 - 对于 $C$ 级品，盈利为 $20 - 25 = -5$ 元，共有 20 件。 - 对于 $D$ 级品，赔偿为 $-50 - 25 = -75$ 元，共有 20 件。 甲分厂的总利润： 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元 错误类型：计算错误\n任务owner：$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元",
      "模型可见_学生作答行为": "- 对于 $A$ 级品，盈利为 $90 - 25 = 65$ 元，共有 40 件。 - 对于 $B$ 级品，盈利为 $50 - 25 = 25$ 元，共有 20 件。 - 对于 $C$ 级品，盈利为 $20 - 25 = -5$ 元，共有 20 件。 - 对于 $D$ 级品，赔偿为 $-50 - 25 = -75$ 元，共有 20 件。 甲分厂的总利润：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：- 对于 $A$ 级品，盈利为 $90 - 25 = 65$ 元，共有 40 件。 - 对于 $B$ 级品，盈利为 $50 - 25 = 25$ 元，共有 20 件。 - 对于 $C$ 级品，盈利为 $20 - 25 = -5$ 元，共有 20 件。 - 对于 $D$ 级品，赔偿为 $-50 - 25 = -75$ 元，共有 20 件。 甲分厂的总利润：\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K13_S3",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 3,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "$$ \\text{总利润} = 40 \\times 65 + 20 \\times 25 + 20 \\times (-5) + 20 \\times (-75) = 2600 + 500 - 100 - 1500 = 1500 $$",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；错误类型：步骤正确",
      "参考节点匹配": "$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：$$ \\text{总利润} = 40 \\times 65 + 20 \\times 25 + 20 \\times (-5) + 20 \\times (-75) = 2600 + 500 - 100 - 1500 = 1500 $$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择. 错误类型：步骤正确\n任务owner：$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.",
      "模型可见_学生作答行为": "$$ \\text{总利润} = 40 \\times 65 + 20 \\times 25 + 20 \\times (-5) + 20 \\times (-75) = 2600 + 500 - 100 - 1500 = 1500 $$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：$$ \\text{总利润} = 40 \\times 65 + 20 \\times 25 + 20 \\times (-5) + 20 \\times (-75) = 2600 + 500 - 100 - 1500 = 1500 $$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S4",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 4,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "甲分厂的平均利润：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：涉及数值计算偏差；参考节点：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件；错误类型：计算错误",
      "参考节点匹配": "(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件",
      "学生行为摘要": "涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：甲分厂的平均利润： 学生行为摘要：涉及数值计算偏差 参考节点匹配：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件 错误类型：计算错误\n任务owner：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件",
      "模型可见_学生作答行为": "甲分厂的平均利润：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：甲分厂的平均利润：\n学生行为摘要：涉及数值计算偏差\n参考节点匹配：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K13_S5",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 5,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "$$ \\text{平均利润} = \\frac{1500}{100} = 15 $$",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；错误类型：步骤正确",
      "参考节点匹配": "所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：$$ \\text{平均利润} = \\frac{1500}{100} = 15 $$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择. 错误类型：步骤正确\n任务owner：所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.",
      "模型可见_学生作答行为": "$$ \\text{平均利润} = \\frac{1500}{100} = 15 $$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：$$ \\text{平均利润} = \\frac{1500}{100} = 15 $$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S6",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 6,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "乙分厂的平均利润计算：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含代入或计算过程；涉及数值计算偏差；参考节点：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件；错误类型：计算错误",
      "参考节点匹配": "(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件",
      "学生行为摘要": "包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：乙分厂的平均利润计算： 学生行为摘要：包含代入或计算过程；涉及数值计算偏差 参考节点匹配：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件 错误类型：计算错误\n任务owner：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件",
      "模型可见_学生作答行为": "乙分厂的平均利润计算：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：乙分厂的平均利润计算：\n学生行为摘要：包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K13_S7",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 7,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "- 对于 $A$ 级品，盈利为 $90 - 20 = 70$ 元，共有 28 件。 - 对于 $B$ 级品，盈利为 $50 - 20 = 30$ 元，共有 17 件。 - 对于 $C$ 级品，盈利为 $20 - 20 = 0$ 元，共有 34 件。 - 对于 $D$ 级品，赔偿为 $-50 - 20 = -70$ 元，共有 21 件。 乙分厂的总利润：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；错误类型：计算错误",
      "参考节点匹配": "$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：- 对于 $A$ 级品，盈利为 $90 - 20 = 70$ 元，共有 28 件。 - 对于 $B$ 级品，盈利为 $50 - 20 = 30$ 元，共有 17 件。 - 对于 $C$ 级品，盈利为 $20 - 20 = 0$ 元，共有 34 件。 - 对于 $D$ 级品，赔偿为 $-50 - 20 = -70$ 元，共有 21 件。 乙分厂的总利润： 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元, 错误类型：计算错误\n任务owner：$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,；$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,",
      "模型可见_学生作答行为": "- 对于 $A$ 级品，盈利为 $90 - 20 = 70$ 元，共有 28 件。 - 对于 $B$ 级品，盈利为 $50 - 20 = 30$ 元，共有 17 件。 - 对于 $C$ 级品，盈利为 $20 - 20 = 0$ 元，共有 34 件。 - 对于 $D$ 级品，赔偿为 $-50 - 20 = -70$ 元，共有 21 件。 乙分厂的总利润：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：- 对于 $A$ 级品，盈利为 $90 - 20 = 70$ 元，共有 28 件。 - 对于 $B$ 级品，盈利为 $50 - 20 = 30$ 元，共有 17 件。 - 对于 $C$ 级品，盈利为 $20 - 20 = 0$ 元，共有 34 件。 - 对于 $D$ 级品，赔偿为 $-50 - 20 = -70$ 元，共有 21 件。 乙分厂的总利润：\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；$40 \\times(90-25)+20 \\times(50-25)+20 \\times(20-25)-20 \\times(50+25)=1500$ 元,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K13_S8",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 8,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "$$ \\text{总利润} = 28 \\times 70 + 17 \\times 30 + 34 \\times 0 + 21 \\times (-70) = 1960 + 510 + 0 - 1470 = 1000 $$",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；错误类型：步骤正确",
      "参考节点匹配": "$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：$$ \\text{总利润} = 28 \\times 70 + 17 \\times 30 + 34 \\times 0 + 21 \\times (-70) = 1960 + 510 + 0 - 1470 = 1000 $$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择. 错误类型：步骤正确\n任务owner：$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.",
      "模型可见_学生作答行为": "$$ \\text{总利润} = 28 \\times 70 + 17 \\times 30 + 34 \\times 0 + 21 \\times (-70) = 1960 + 510 + 0 - 1470 = 1000 $$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：$$ \\text{总利润} = 28 \\times 70 + 17 \\times 30 + 34 \\times 0 + 21 \\times (-70) = 1960 + 510 + 0 - 1470 = 1000 $$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：$28 \\times(90-20)+17 \\times(50-20)+34 \\times(20-20)-21 \\times(50+20)=1000$ 元；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S9",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 9,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "乙分厂的平均利润：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：涉及数值计算偏差；参考节点：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件；错误类型：计算错误",
      "参考节点匹配": "(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件",
      "学生行为摘要": "涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：乙分厂的平均利润： 学生行为摘要：涉及数值计算偏差 参考节点匹配：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件 错误类型：计算错误\n任务owner：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件",
      "模型可见_学生作答行为": "乙分厂的平均利润：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：乙分厂的平均利润：\n学生行为摘要：涉及数值计算偏差\n参考节点匹配：(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以甲分厂加工 100 件产品的平均利润为 15 元每件\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K13_S10",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 10,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "$$ \\text{平均利润} = \\frac{1000}{100} = 10 $$",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；参考节点：所以乙分厂加工 100 件产品的平均利润为 10 元每件.；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；错误类型：步骤正确",
      "参考节点匹配": "所以乙分厂加工 100 件产品的平均利润为 10 元每件.；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：$$ \\text{平均利润} = \\frac{1000}{100} = 10 $$ 学生行为摘要：包含公式或方程表达；包含代入或计算过程 参考节点匹配：所以乙分厂加工 100 件产品的平均利润为 10 元每件.；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择. 错误类型：步骤正确\n任务owner：所以乙分厂加工 100 件产品的平均利润为 10 元每件.；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=所以乙分厂加工 100 件产品的平均利润为 10 元每件.；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.；所以乙分厂加工 100 件产品的平均利润为 10 元每件.；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.",
      "模型可见_学生作答行为": "$$ \\text{平均利润} = \\frac{1000}{100} = 10 $$",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：$$ \\text{平均利润} = \\frac{1000}{100} = 10 $$\n学生行为摘要：包含公式或方程表达；包含代入或计算过程\n参考节点匹配：所以乙分厂加工 100 件产品的平均利润为 10 元每件.；(2) 根据题意分别求出甲乙两厂加工100件产品的总利润, 即可求出平均利润, 由此作出选择.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K13_S11",
      "source_sample_id": "Math_ShortAns_142",
      "step_id": 11,
      "题目摘要": "17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...",
      "学生步骤": "根据平均利润，甲分厂的平均利润为 15 元，乙分厂的平均利润为 10 元。因此，厂家应选择甲分厂承接加工业务。",
      "教师评分": 2,
      "分数档位": "满分",
      "证据模式": "学生行为：包含推理结论或最终判断；参考节点：所以甲分厂加工 100 件产品的平均利润为 15 元每件；所以乙分厂加工 100 件产品的平均利润为 10 元每件.；错误类型：步骤正确",
      "参考节点匹配": "所以甲分厂加工 100 件产品的平均利润为 15 元每件；所以乙分厂加工 100 件产品的平均利润为 10 元每件.",
      "学生行为摘要": "包含推理结论或最终判断",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ... 学生步骤：根据平均利润，甲分厂的平均利润为 15 元，乙分厂的平均利润为 10 元。因此，厂家应选择甲分厂承接加工业务。 学生行为摘要：包含推理结论或最终判断 参考节点匹配：所以甲分厂加工 100 件产品的平均利润为 15 元每件；所以乙分厂加工 100 件产品的平均利润为 10 元每件. 错误类型：步骤正确\n任务owner：所以甲分厂加工 100 件产品的平均利润为 15 元每件；所以乙分厂加工 100 件产品的平均利润为 10 元每件.\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 2,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=所以甲分厂加工 100 件产品的平均利润为 15 元每件；所以乙分厂加工 100 件产品的平均利润为 10 元每件.；所以甲分厂加工 100 件产品的平均利润为 15 元每件；所以乙分厂加工 100 件产品的平均利润为 10 元每件.",
      "模型可见_学生作答行为": "根据平均利润，甲分厂的平均利润为 15 元，乙分厂的平均利润为 10 元。因此，厂家应选择甲分厂承接加工业务。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 2,
        "来源局部预算": 2,
        "来源题总分": 12,
        "原评分边界": "人工给 2 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：17. 某厂接受了一项加工业务, 加工出来的产品(单位：件)按标准分为 $A, B, C, D$ 四个等级.加工业务约定 : 对于 $A$ 级品、 $B$ 级品、 $C$ 级品, 厂家每件分别收取加工费 90 元, 50 元, 20 元; 对于 $\\mathrm{D}$ 级品, 厂家每件要赔 偿原料损失费 50 元.该厂有甲、乙两个分厂可承接加工业务.甲分厂加工成本费为 25 元/件，乙分厂加工成本 费为 20 元/件.厂家为决定由哪个分厂承接加工业务, 在两个分厂各试加工了100件这种产品, 并统计了这些 ...\n学生步骤：根据平均利润，甲分厂的平均利润为 15 元，乙分厂的平均利润为 10 元。因此，厂家应选择甲分厂承接加工业务。\n学生行为摘要：包含推理结论或最终判断\n参考节点匹配：所以甲分厂加工 100 件产品的平均利润为 15 元每件；所以乙分厂加工 100 件产品的平均利润为 10 元每件.\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K14_S0",
      "source_sample_id": "Math_ShortAns_228",
      "step_id": 0,
      "题目摘要": "15. (5 分) 设等比数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+a_{3}=10, a_{2}+a_{4}=5$, 则 $a_{1} a_{2} \\ldots a_{n}$ 的最大值为",
      "学生步骤": "根据题意，设等比数列的首项为 $a_1 = a$，公比为 $r$，则有：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差；参考节点：64；错误类型：计算错误",
      "参考节点匹配": "64",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：15. (5 分) 设等比数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+a_{3}=10, a_{2}+a_{4}=5$, 则 $a_{1} a_{2} \\ldots a_{n}$ 的最大值为 学生步骤：根据题意，设等比数列的首项为 $a_1 = a$，公比为 $r$，则有： 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差 参考节点匹配：64 错误类型：计算错误\n任务owner：64\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=64；64",
      "模型可见_学生作答行为": "根据题意，设等比数列的首项为 $a_1 = a$，公比为 $r$，则有：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 5,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：15. (5 分) 设等比数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+a_{3}=10, a_{2}+a_{4}=5$, 则 $a_{1} a_{2} \\ldots a_{n}$ 的最大值为\n学生步骤：根据题意，设等比数列的首项为 $a_1 = a$，公比为 $r$，则有：\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差\n参考节点匹配：64\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K14_S1",
      "source_sample_id": "Math_ShortAns_228",
      "step_id": 1,
      "题目摘要": "15. (5 分) 设等比数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+a_{3}=10, a_{2}+a_{4}=5$, 则 $a_{1} a_{2} \\ldots a_{n}$ 的最大值为",
      "学生步骤": "1. $$ a_1 + a_3 = a + ar^2 = 10 $$ 2. $$ a_2 + a_4 = ar + ar^3 = 5 $$ 从第一个等式可以得出： $$ a(1 + r^2) = 10 $$ 从第二个等式可以得出： $$ ar(1 + r^2) = 5 $$ 接下来，将第一个等式式子代入第二个： $$ ar(1 + r^2) = \\frac{5}{10} \\cdot a(1 + r^2) = 0.5a(1 + r^2) $$ 由于 $ ar(1 + r^2) = 5 $，我们可以得出： $$ 0.5a(1 + r^2) = 5 $$ 通过两个等式比较，我们可以推导出 $ a $ 和 $ r $ 的关系，但可能得出的结果存在矛盾。 所以，假设 $ r = 2 $，代入前面的等式： - 第一个等式变为 $$ a + 4a = 10 \\Rightarrow 5a = 10 \\Rightarrow a = 2 $$...",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致；参考节点：64；错误类型：答案与过程不符、解题思路混乱",
      "参考节点匹配": "64",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "答案与过程不符",
        "解题思路混乱"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。",
      "评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：15. (5 分) 设等比数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+a_{3}=10, a_{2}+a_{4}=5$, 则 $a_{1} a_{2} \\ldots a_{n}$ 的最大值为 学生步骤：1. $$ a_1 + a_3 = a + ar^2 = 10 $$ 2. $$ a_2 + a_4 = ar + ar^3 = 5 $$ 从第一个等式可以得出： $$ a(1 + r^2) = 10 $$ 从第二个等式可以得出： $$ ar(1 + r^2) = 5 $$ 接下来，将第一个等式式子代入第二个： $$ ar(1 + r^2) = \\frac{5}{10} \\cdot a(1 + r^2) = 0.5a(1 + r^2) $$ 由于 $ ar(1 + r^2) = 5 $，我们可以得出： $$ 0.5a(1 + r^2) = 5 $$ 通过两个等式比较，我们可以推导出 $ a $ 和 $ r $ 的关系，但可能得出的结果存在矛盾。 所以，假设 $ r = 2 $，代入前面的等式： - 第一个等式变为 $$ a + 4a = 10 \\Rightarrow 5a = 10 \\Rightarrow a = 2 $$... 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：64 错误类型：答案与过程不符、解题思路混乱\n任务owner：64\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=64；64",
      "模型可见_学生作答行为": "1. $$ a_1 + a_3 = a + ar^2 = 10 $$ 2. $$ a_2 + a_4 = ar + ar^3 = 5 $$ 从第一个等式可以得出： $$ a(1 + r^2) = 10 $$ 从第二个等式可以得出： $$ ar(1 + r^2) = 5 $$ 接下来，将第一个等式式子代入第二个： $$ ar(1 + r^2) = \\frac{5}{10} \\cdot a(1 + r^2) = 0.5a(1 + r^2) $$ 由于 $ ar(1 + r^2) = 5 $，我们可以得出： $$ 0.5a(1 + r^2) = 5 $$ 通过两个等式比较，我们可以推导出 $ a $ 和 $ r $ 的关系，但可能得出的结果存在矛盾。 所以，假设 $ r = 2 $，代入前面的等式： - 第一个等式变为 $$ a + 4a = 10 \\Rightarrow 5a = 10 \\Rightarrow a = 2 $$...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答案与过程不符、解题思路混乱；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 5,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。",
        "原评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：15. (5 分) 设等比数列 $\\left\\{a_{n}\\right\\}$ 满足 $a_{1}+a_{3}=10, a_{2}+a_{4}=5$, 则 $a_{1} a_{2} \\ldots a_{n}$ 的最大值为\n学生步骤：1. $$ a_1 + a_3 = a + ar^2 = 10 $$ 2. $$ a_2 + a_4 = ar + ar^3 = 5 $$ 从第一个等式可以得出： $$ a(1 + r^2) = 10 $$ 从第二个等式可以得出： $$ ar(1 + r^2) = 5 $$ 接下来，将第一个等式式子代入第二个： $$ ar(1 + r^2) = \\frac{5}{10} \\cdot a(1 + r^2) = 0.5a(1 + r^2) $$ 由于 $ ar(1 + r^2) = 5 $，我们可以得出： $$ 0.5a(1 + r^2) = 5 $$ 通过两个等式比较，我们可以推导出 $ a $ 和 $ r $ 的关系，但可能得出的结果存在矛盾。 所以，假设 $ r = 2 $，代入前面的等式： - 第一个等式变为 $$ a + 4a = 10 \\Rightarrow 5a = 10 \\Rightarrow a = 2 $$...\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：64\n错误类型：答案与过程不符、解题思路混乱"
      }
    },
    {
      "case_id": "K15_S0",
      "source_sample_id": "Math_ShortAns_250",
      "step_id": 0,
      "题目摘要": "14. (5 分) 记 $S_{n}$ 为数列 $\\left\\{a_{n}\\right\\}$ 的前 $n$ 项和. 若 $S_{n}=2 a_{n}+1$, 则 $S_{6}=$",
      "学生步骤": "根据题意，$S_{n} = 2 a_{n} + 1$。首先，我们可以找出 $S_{1}$：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：-63；错误类型：计算错误",
      "参考节点匹配": "-63",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14. (5 分) 记 $S_{n}$ 为数列 $\\left\\{a_{n}\\right\\}$ 的前 $n$ 项和. 若 $S_{n}=2 a_{n}+1$, 则 $S_{6}=$ 学生步骤：根据题意，$S_{n} = 2 a_{n} + 1$。首先，我们可以找出 $S_{1}$： 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：-63 错误类型：计算错误\n任务owner：-63\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=-63；-63",
      "模型可见_学生作答行为": "根据题意，$S_{n} = 2 a_{n} + 1$。首先，我们可以找出 $S_{1}$：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 5,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：14. (5 分) 记 $S_{n}$ 为数列 $\\left\\{a_{n}\\right\\}$ 的前 $n$ 项和. 若 $S_{n}=2 a_{n}+1$, 则 $S_{6}=$\n学生步骤：根据题意，$S_{n} = 2 a_{n} + 1$。首先，我们可以找出 $S_{1}$：\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：-63\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K15_S1",
      "source_sample_id": "Math_ShortAns_250",
      "step_id": 1,
      "题目摘要": "14. (5 分) 记 $S_{n}$ 为数列 $\\left\\{a_{n}\\right\\}$ 的前 $n$ 项和. 若 $S_{n}=2 a_{n}+1$, 则 $S_{6}=$",
      "学生步骤": "$$S_{1} = 2 a_{1} + 1$$ 接下来，我们可以用同样的方法找 $S_{2}$ 和 $S_{3}$： $$S_{2} = 2 a_{2} + 1$$ 然后找 $S_{3}$： $$S_{3} = 2 a_{3} + 1$$ 接着再找 $S_{4}$ 和 $S_{5}$： $$S_{4} = 2 a_{4} + 1$$ $$S_{5} = 2 a_{5} + 1$$ 最后我们对 $S_{6}$ 进行推导。假设 $a_{n}$ 是一个数列，每一项都是 $n$ 的平方形式，即 $a_{n} = n^2$。那么我们可以先算出 $a_{6}$： $$a_{6} = 6^2 = 36$$ 现在代入公式中： $$S_{6} = 2 a_{6} + 1 = 2 \\times 36 + 1 = 72 + 1 = 73$$ 所以，$S_{6} = 73$。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致；参考节点：-63；错误类型：解题思路混乱、答案与过程不符",
      "参考节点匹配": "-63",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "解题思路混乱",
        "答案与过程不符"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符。",
      "评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14. (5 分) 记 $S_{n}$ 为数列 $\\left\\{a_{n}\\right\\}$ 的前 $n$ 项和. 若 $S_{n}=2 a_{n}+1$, 则 $S_{6}=$ 学生步骤：$$S_{1} = 2 a_{1} + 1$$ 接下来，我们可以用同样的方法找 $S_{2}$ 和 $S_{3}$： $$S_{2} = 2 a_{2} + 1$$ 然后找 $S_{3}$： $$S_{3} = 2 a_{3} + 1$$ 接着再找 $S_{4}$ 和 $S_{5}$： $$S_{4} = 2 a_{4} + 1$$ $$S_{5} = 2 a_{5} + 1$$ 最后我们对 $S_{6}$ 进行推导。假设 $a_{n}$ 是一个数列，每一项都是 $n$ 的平方形式，即 $a_{n} = n^2$。那么我们可以先算出 $a_{6}$： $$a_{6} = 6^2 = 36$$ 现在代入公式中： $$S_{6} = 2 a_{6} + 1 = 2 \\times 36 + 1 = 72 + 1 = 73$$ 所以，$S_{6} = 73$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：-63 错误类型：解题思路混乱、答案与过程不符\n任务owner：-63\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=-63；-63",
      "模型可见_学生作答行为": "$$S_{1} = 2 a_{1} + 1$$ 接下来，我们可以用同样的方法找 $S_{2}$ 和 $S_{3}$： $$S_{2} = 2 a_{2} + 1$$ 然后找 $S_{3}$： $$S_{3} = 2 a_{3} + 1$$ 接着再找 $S_{4}$ 和 $S_{5}$： $$S_{4} = 2 a_{4} + 1$$ $$S_{5} = 2 a_{5} + 1$$ 最后我们对 $S_{6}$ 进行推导。假设 $a_{n}$ 是一个数列，每一项都是 $n$ 的平方形式，即 $a_{n} = n^2$。那么我们可以先算出 $a_{6}$： $$a_{6} = 6^2 = 36$$ 现在代入公式中： $$S_{6} = 2 a_{6} + 1 = 2 \\times 36 + 1 = 72 + 1 = 73$$ 所以，$S_{6} = 73$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=解题思路混乱、答案与过程不符；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 5,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：解题思路混乱、答案与过程不符。",
        "原评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：14. (5 分) 记 $S_{n}$ 为数列 $\\left\\{a_{n}\\right\\}$ 的前 $n$ 项和. 若 $S_{n}=2 a_{n}+1$, 则 $S_{6}=$\n学生步骤：$$S_{1} = 2 a_{1} + 1$$ 接下来，我们可以用同样的方法找 $S_{2}$ 和 $S_{3}$： $$S_{2} = 2 a_{2} + 1$$ 然后找 $S_{3}$： $$S_{3} = 2 a_{3} + 1$$ 接着再找 $S_{4}$ 和 $S_{5}$： $$S_{4} = 2 a_{4} + 1$$ $$S_{5} = 2 a_{5} + 1$$ 最后我们对 $S_{6}$ 进行推导。假设 $a_{n}$ 是一个数列，每一项都是 $n$ 的平方形式，即 $a_{n} = n^2$。那么我们可以先算出 $a_{6}$： $$a_{6} = 6^2 = 36$$ 现在代入公式中： $$S_{6} = 2 a_{6} + 1 = 2 \\times 36 + 1 = 72 + 1 = 73$$ 所以，$S_{6} = 73$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；包含变量设定或条件整理；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：-63\n错误类型：解题思路混乱、答案与过程不符"
      }
    },
    {
      "case_id": "K16_S0",
      "source_sample_id": "Math_ShortAns_281",
      "step_id": 0,
      "题目摘要": "15. 设复数 $z_{1}, z_{2}$ 满足 $\\left|z_{1}\\right|=\\left|z_{2}\\right|=2, z_{1}+z_{2}=\\sqrt{3}+\\mathrm{i}$, 则 $\\left|z_{1}-z_{2}\\right|=$",
      "学生步骤": "根据已知条件，设 $z_1 = 2e^{i\\theta_1}, z_2 = 2e^{i\\theta_2}$。",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差；参考节点：$2 \\sqrt{3}$；错误类型：计算错误",
      "参考节点匹配": "$2 \\sqrt{3}$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：15. 设复数 $z_{1}, z_{2}$ 满足 $\\left|z_{1}\\right|=\\left|z_{2}\\right|=2, z_{1}+z_{2}=\\sqrt{3}+\\mathrm{i}$, 则 $\\left|z_{1}-z_{2}\\right|=$ 学生步骤：根据已知条件，设 $z_1 = 2e^{i\\theta_1}, z_2 = 2e^{i\\theta_2}$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差 参考节点匹配：$2 \\sqrt{3}$ 错误类型：计算错误\n任务owner：$2 \\sqrt{3}$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$2 \\sqrt{3}$；$2 \\sqrt{3}$",
      "模型可见_学生作答行为": "根据已知条件，设 $z_1 = 2e^{i\\theta_1}, z_2 = 2e^{i\\theta_2}$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 5,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：15. 设复数 $z_{1}, z_{2}$ 满足 $\\left|z_{1}\\right|=\\left|z_{2}\\right|=2, z_{1}+z_{2}=\\sqrt{3}+\\mathrm{i}$, 则 $\\left|z_{1}-z_{2}\\right|=$\n学生步骤：根据已知条件，设 $z_1 = 2e^{i\\theta_1}, z_2 = 2e^{i\\theta_2}$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差\n参考节点匹配：$2 \\sqrt{3}$\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K16_S1",
      "source_sample_id": "Math_ShortAns_281",
      "step_id": 1,
      "题目摘要": "15. 设复数 $z_{1}, z_{2}$ 满足 $\\left|z_{1}\\right|=\\left|z_{2}\\right|=2, z_{1}+z_{2}=\\sqrt{3}+\\mathrm{i}$, 则 $\\left|z_{1}-z_{2}\\right|=$",
      "学生步骤": "然后有： $$ z_1 + z_2 = 2(e^{i\\theta_1} + e^{i\\theta_2}) = \\sqrt{3} + i. $$ 因此，我们得到 $|z_1 + z_2| = | \\sqrt{3} + i | = \\sqrt{3^2 + 1^2} = \\sqrt{4} = 2$。 接下来我们可以计算 $|z_1 - z_2|$： $$ z_1 - z_2 = 2(e^{i\\theta_1} - e^{i\\theta_2}). $$ 然后我们知道 $|z_1| = 2$ 和 $|z_2| = 2$。 所以我们有 $$ |z_1 - z_2| = |2| \\cdot |e^{i\\theta_1} - e^{i\\theta_2}| = 2 |e^{i\\theta_1} - e^{i\\theta_2}|. $$ 这里使用了三角恒等式，计算 $|e^{i\\theta_1} - e^{i\\theta_2}|$： $$ |...",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及推理链不连贯；涉及结论与过程不一致；参考节点：$2 \\sqrt{3}$；错误类型：答案与过程不符、解题思路混乱",
      "参考节点匹配": "$2 \\sqrt{3}$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "答案与过程不符",
        "解题思路混乱"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。",
      "评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：15. 设复数 $z_{1}, z_{2}$ 满足 $\\left|z_{1}\\right|=\\left|z_{2}\\right|=2, z_{1}+z_{2}=\\sqrt{3}+\\mathrm{i}$, 则 $\\left|z_{1}-z_{2}\\right|=$ 学生步骤：然后有： $$ z_1 + z_2 = 2(e^{i\\theta_1} + e^{i\\theta_2}) = \\sqrt{3} + i. $$ 因此，我们得到 $|z_1 + z_2| = | \\sqrt{3} + i | = \\sqrt{3^2 + 1^2} = \\sqrt{4} = 2$。 接下来我们可以计算 $|z_1 - z_2|$： $$ z_1 - z_2 = 2(e^{i\\theta_1} - e^{i\\theta_2}). $$ 然后我们知道 $|z_1| = 2$ 和 $|z_2| = 2$。 所以我们有 $$ |z_1 - z_2| = |2| \\cdot |e^{i\\theta_1} - e^{i\\theta_2}| = 2 |e^{i\\theta_1} - e^{i\\theta_2}|. $$ 这里使用了三角恒等式，计算 $|e^{i\\theta_1} - e^{i\\theta_2}|$： $$ |... 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：$2 \\sqrt{3}$ 错误类型：答案与过程不符、解题思路混乱\n任务owner：$2 \\sqrt{3}$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$2 \\sqrt{3}$；$2 \\sqrt{3}$",
      "模型可见_学生作答行为": "然后有： $$ z_1 + z_2 = 2(e^{i\\theta_1} + e^{i\\theta_2}) = \\sqrt{3} + i. $$ 因此，我们得到 $|z_1 + z_2| = | \\sqrt{3} + i | = \\sqrt{3^2 + 1^2} = \\sqrt{4} = 2$。 接下来我们可以计算 $|z_1 - z_2|$： $$ z_1 - z_2 = 2(e^{i\\theta_1} - e^{i\\theta_2}). $$ 然后我们知道 $|z_1| = 2$ 和 $|z_2| = 2$。 所以我们有 $$ |z_1 - z_2| = |2| \\cdot |e^{i\\theta_1} - e^{i\\theta_2}| = 2 |e^{i\\theta_1} - e^{i\\theta_2}|. $$ 这里使用了三角恒等式，计算 $|e^{i\\theta_1} - e^{i\\theta_2}|$： $$ |...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答案与过程不符、解题思路混乱；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 5,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱。",
        "原评分理由短评": "该步骤主要是前置整理或无效尝试，尚未形成可独立认可的评分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：15. 设复数 $z_{1}, z_{2}$ 满足 $\\left|z_{1}\\right|=\\left|z_{2}\\right|=2, z_{1}+z_{2}=\\sqrt{3}+\\mathrm{i}$, 则 $\\left|z_{1}-z_{2}\\right|=$\n学生步骤：然后有： $$ z_1 + z_2 = 2(e^{i\\theta_1} + e^{i\\theta_2}) = \\sqrt{3} + i. $$ 因此，我们得到 $|z_1 + z_2| = | \\sqrt{3} + i | = \\sqrt{3^2 + 1^2} = \\sqrt{4} = 2$。 接下来我们可以计算 $|z_1 - z_2|$： $$ z_1 - z_2 = 2(e^{i\\theta_1} - e^{i\\theta_2}). $$ 然后我们知道 $|z_1| = 2$ 和 $|z_2| = 2$。 所以我们有 $$ |z_1 - z_2| = |2| \\cdot |e^{i\\theta_1} - e^{i\\theta_2}| = 2 |e^{i\\theta_1} - e^{i\\theta_2}|. $$ 这里使用了三角恒等式，计算 $|e^{i\\theta_1} - e^{i\\theta_2}|$： $$ |...\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：$2 \\sqrt{3}$\n错误类型：答案与过程不符、解题思路混乱"
      }
    },
    {
      "case_id": "K17_S0",
      "source_sample_id": "Math_ShortAns_759",
      "step_id": 0,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.",
      "学生步骤": "（1）首先，当 $a=0$ 时，函数 $f(x)$ 可以简化为 $f(x)=(2+x) \\ln (1+x)-2 x$。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；参考节点：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...；错误类型：计算错误",
      "参考节点匹配": "(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$. 学生步骤：（1）首先，当 $a=0$ 时，函数 $f(x)$ 可以简化为 $f(x)=(2+x) \\ln (1+x)-2 x$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差 参考节点匹配：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n... 错误类型：计算错误\n任务owner：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...",
      "模型可见_学生作答行为": "（1）首先，当 $a=0$ 时，函数 $f(x)$ 可以简化为 $f(x)=(2+x) \\ln (1+x)-2 x$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.\n学生步骤：（1）首先，当 $a=0$ 时，函数 $f(x)$ 可以简化为 $f(x)=(2+x) \\ln (1+x)-2 x$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K17_S1",
      "source_sample_id": "Math_ShortAns_759",
      "step_id": 1,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.",
      "学生步骤": "接下来，对 $f(x)$ 进行求导，得到 $f^{\\prime}(x)$ 的表达式。 然后，分析 $f^{\\prime}(x)$ 的单调性。通过观察 $f^{\\prime}(x)$ 的导数 $f^{\\prime \\prime}(x)$，可以判断 $f^{\\prime}(x)$ 的单调性。 最后，根据 $f^{\\prime}(x)$ 的单调性以及 $f(0)=0$，可以得出结论：当 $-1<x<0$ 时，$f(x)<0$；当 $x>0$ 时，$f(x)>0$。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失；参考节点：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$\\therefore$ 当 $-1<x<0$ 时, $h(x)>0$, 即 $f^{\\...；错误类型：答题步骤不完整",
      "参考节点匹配": "(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$\\therefore$ 当 $-1<x<0$ 时, $h(x)>0$, 即 $f^{\\...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失",
      "错误类型": [
        "答题步骤不完整"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$. 学生步骤：接下来，对 $f(x)$ 进行求导，得到 $f^{\\prime}(x)$ 的表达式。 然后，分析 $f^{\\prime}(x)$ 的单调性。通过观察 $f^{\\prime}(x)$ 的导数 $f^{\\prime \\prime}(x)$，可以判断 $f^{\\prime}(x)$ 的单调性。 最后，根据 $f^{\\prime}(x)$ 的单调性以及 $f(0)=0$，可以得出结论：当 $-1<x<0$ 时，$f(x)<0$；当 $x>0$ 时，$f(x)>0$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失 参考节点匹配：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$\\therefore$ 当 $-1<x<0$ 时, $h(x)>0$, 即 $f^{\\... 错误类型：答题步骤不完整\n任务owner：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$\\therefore$ 当 $-1<x<0$ 时, $h(x)>0$, 即 $f^{\\...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$\\therefore$ 当 $-1<x<0$ 时, $h(x)>0$, 即 $f^{\\...；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$\\therefore$ 当 $-1<x<0$ 时, $h(x)>0$, 即 $f^{\\...",
      "模型可见_学生作答行为": "接下来，对 $f(x)$ 进行求导，得到 $f^{\\prime}(x)$ 的表达式。 然后，分析 $f^{\\prime}(x)$ 的单调性。通过观察 $f^{\\prime}(x)$ 的导数 $f^{\\prime \\prime}(x)$，可以判断 $f^{\\prime}(x)$ 的单调性。 最后，根据 $f^{\\prime}(x)$ 的单调性以及 $f(0)=0$，可以得出结论：当 $-1<x<0$ 时，$f(x)<0$；当 $x>0$ 时，$f(x)>0$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答题步骤不完整；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：答题步骤不完整。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.\n学生步骤：接下来，对 $f(x)$ 进行求导，得到 $f^{\\prime}(x)$ 的表达式。 然后，分析 $f^{\\prime}(x)$ 的单调性。通过观察 $f^{\\prime}(x)$ 的导数 $f^{\\prime \\prime}(x)$，可以判断 $f^{\\prime}(x)$ 的单调性。 最后，根据 $f^{\\prime}(x)$ 的单调性以及 $f(0)=0$，可以得出结论：当 $-1<x<0$ 时，$f(x)<0$；当 $x>0$ 时，$f(x)>0$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失\n参考节点匹配：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$\\therefore$ 当 $-1<x<0$ 时, $h(x)>0$, 即 $f^{\\...\n错误类型：答题步骤不完整"
      }
    },
    {
      "case_id": "K17_S2",
      "source_sample_id": "Math_ShortAns_759",
      "step_id": 2,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.",
      "学生步骤": "（2）首先，根据 $f(x)$ 的表达式，对 $f(x)$ 进行求导，得到 $f^{\\prime}(x)$ 的表达式。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含代入或计算过程；涉及数值计算偏差；参考节点：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$f^{\\prime}(x)=(1+2 a x) \\ln (1+x)+\\frac{2+x...；错误类型：计算错误",
      "参考节点匹配": "(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$f^{\\prime}(x)=(1+2 a x) \\ln (1+x)+\\frac{2+x...",
      "学生行为摘要": "包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$. 学生步骤：（2）首先，根据 $f(x)$ 的表达式，对 $f(x)$ 进行求导，得到 $f^{\\prime}(x)$ 的表达式。 学生行为摘要：包含代入或计算过程；涉及数值计算偏差 参考节点匹配：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$f^{\\prime}(x)=(1+2 a x) \\ln (1+x)+\\frac{2+x... 错误类型：计算错误\n任务owner：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$f^{\\prime}(x)=(1+2 a x) \\ln (1+x)+\\frac{2+x...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$f^{\\prime}(x)=(1+2 a x) \\ln (1+x)+\\frac{2+x...；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$f^{\\prime}(x)=(1+2 a x) \\ln (1+x)+\\frac{2+x...",
      "模型可见_学生作答行为": "（2）首先，根据 $f(x)$ 的表达式，对 $f(x)$ 进行求导，得到 $f^{\\prime}(x)$ 的表达式。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.\n学生步骤：（2）首先，根据 $f(x)$ 的表达式，对 $f(x)$ 进行求导，得到 $f^{\\prime}(x)$ 的表达式。\n学生行为摘要：包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$f^{\\prime}(x)=(1+2 a x) \\ln (1+x)+\\frac{2+x...\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K17_S3",
      "source_sample_id": "Math_ShortAns_759",
      "step_id": 3,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.",
      "学生步骤": "接下来，令 $h(x)=a x^{2}-x+(1+2 a x)(1+x) \\ln (x+1)$，并求出 $h(x)$ 的导数 $h^{\\prime}(x)$。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；参考节点：$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；错误类型：步骤正确",
      "参考节点匹配": "$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$. 学生步骤：接下来，令 $h(x)=a x^{2}-x+(1+2 a x)(1+x) \\ln (x+1)$，并求出 $h(x)$ 的导数 $h^{\\prime}(x)$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理 参考节点匹配：$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$ 错误类型：步骤正确\n任务owner：$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$",
      "模型可见_学生作答行为": "接下来，令 $h(x)=a x^{2}-x+(1+2 a x)(1+x) \\ln (x+1)$，并求出 $h(x)$ 的导数 $h^{\\prime}(x)$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.\n学生步骤：接下来，令 $h(x)=a x^{2}-x+(1+2 a x)(1+x) \\ln (x+1)$，并求出 $h(x)$ 的导数 $h^{\\prime}(x)$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理\n参考节点匹配：$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K17_S4",
      "source_sample_id": "Math_ShortAns_759",
      "step_id": 4,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.",
      "学生步骤": "然后，分析 $h^{\\prime}(x)$ 的单调性。通过观察 $h^{\\prime}(x)$ 的导数 $h^{\\prime \\prime}(x)$，可以判断 $h^{\\prime}(x)$ 的单调性。",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含代入或计算过程；涉及数值计算偏差；参考节点：$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；当 $a \\geqslant 0, x>0$ 时, $h^{\\prime}(x)>0, h(x)$ 单调递增,；错误类型：计算错误",
      "参考节点匹配": "$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；当 $a \\geqslant 0, x>0$ 时, $h^{\\prime}(x)>0, h(x)$ 单调递增,",
      "学生行为摘要": "包含代入或计算过程；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$. 学生步骤：然后，分析 $h^{\\prime}(x)$ 的单调性。通过观察 $h^{\\prime}(x)$ 的导数 $h^{\\prime \\prime}(x)$，可以判断 $h^{\\prime}(x)$ 的单调性。 学生行为摘要：包含代入或计算过程；涉及数值计算偏差 参考节点匹配：$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；当 $a \\geqslant 0, x>0$ 时, $h^{\\prime}(x)>0, h(x)$ 单调递增, 错误类型：计算错误\n任务owner：$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；当 $a \\geqslant 0, x>0$ 时, $h^{\\prime}(x)>0, h(x)$ 单调递增,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；当 $a \\geqslant 0, x>0$ 时, $h^{\\prime}(x)>0, h(x)$ 单调递增,；$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；当 $a \\geqslant 0, x>0$ 时, $h^{\\prime}(x)>0, h(x)$ 单调递增,",
      "模型可见_学生作答行为": "然后，分析 $h^{\\prime}(x)$ 的单调性。通过观察 $h^{\\prime}(x)$ 的导数 $h^{\\prime \\prime}(x)$，可以判断 $h^{\\prime}(x)$ 的单调性。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.\n学生步骤：然后，分析 $h^{\\prime}(x)$ 的单调性。通过观察 $h^{\\prime}(x)$ 的导数 $h^{\\prime \\prime}(x)$，可以判断 $h^{\\prime}(x)$ 的单调性。\n学生行为摘要：包含代入或计算过程；涉及数值计算偏差\n参考节点匹配：$h^{\\prime}(x)=4 a x+(4 a x+2 a+1) \\ln (x+1)$；当 $a \\geqslant 0, x>0$ 时, $h^{\\prime}(x)>0, h(x)$ 单调递增,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K17_S5",
      "source_sample_id": "Math_ShortAns_759",
      "step_id": 5,
      "题目摘要": "21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.",
      "学生步骤": "最后，根据 $h^{\\prime}(x)$ 的单调性以及 $h(0)=0$，可以得出结论：当 $a=-\\frac{1}{6}$ 时，$x=0$ 是 $f(x)$ 的极大值点。",
      "教师评分": 1,
      "分数档位": "边界",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失；参考节点：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...；错误类型：答题步骤不完整",
      "参考节点匹配": "(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失",
      "错误类型": [
        "答题步骤不完整"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。",
      "评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$. 学生步骤：最后，根据 $h^{\\prime}(x)$ 的单调性以及 $h(0)=0$，可以得出结论：当 $a=-\\frac{1}{6}$ 时，$x=0$ 是 $f(x)$ 的极大值点。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失 参考节点匹配：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n... 错误类型：答题步骤不完整\n任务owner：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "边界置信度": 1.0,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST",
      "模型可见_参考得分点": "owner=(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...；(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...",
      "模型可见_学生作答行为": "最后，根据 $h^{\\prime}(x)$ 的单调性以及 $h(0)=0$，可以得出结论：当 $a=-\\frac{1}{6}$ 时，$x=0$ 是 $f(x)$ 的极大值点。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于边界；错误类型：答题步骤不完整。；证据状态=TRUE_SAME_QUESTION_SAME_OWNER_CONTRAST；错误模式=答题步骤不完整；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于边界；错误类型：答题步骤不完整。",
        "原评分理由短评": "该步骤有一定有效内容，但同时存在答题步骤不完整，属于评分边界案例，需要参考相似人工案例校准。",
        "原检索文本_证据": "题目摘要：21. (12 分) 已知函数 $f(x)=\\left(2+x+a x^{2}\\right) \\ln (1+x)-2 x$. （1）若 $a=0$, 证明: 当 $-1 0$ 时, $f(x)>0$; (2) 若 $x=0$ 是 $f(x)$ 的极大值点, 求 $a$.\n学生步骤：最后，根据 $h^{\\prime}(x)$ 的单调性以及 $h(0)=0$，可以得出结论：当 $a=-\\frac{1}{6}$ 时，$x=0$ 是 $f(x)$ 的极大值点。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及关键步骤缺失\n参考节点匹配：(1) 证明: 当 $a=0$ 时, $f(x)=(2+x) \\ln (1+x)-2 x,(x>-1)$. $f^{\\prime}(x)=\\ln (x+1) \\frac{x}{x+1}, \\quad f^{\\prime \\prime}(x)=\\frac{x}{(x+1)^{2}}$ 可得 $x \\in(-1,0)$ 时, $f^{\\prime \\prime}(x) \\leqslant 0, x \\in(0,+\\infty)$ 时, $f^{\\prime \\prime}(x) \\geqslant 0$；当 $a<0$ 时, $h^{\\prime \\prime}(x)=8 a+4 a l n...\n错误类型：答题步骤不完整"
      }
    },
    {
      "case_id": "K18_S0",
      "source_sample_id": "Math_ShortAns_25",
      "step_id": 0,
      "题目摘要": "17. (12 分) 已知等差数列 $\\left\\{a_{n}\\right\\}$ 的公差不为零, $a_{1}=25$, 且 $a_{1}, a_{11}, a_{13}$ 成等比数 列. ( I ) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (II) 求 $\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 n-2}$.",
      "学生步骤": "( I ) 首先，记等差数列的公差为 $d$，则有 $a_n = a_1 + (n-1)d = 25 + (n-1)d$。",
      "教师评分": 1,
      "分数档位": "部分分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；参考节点：解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,；错误类型：步骤正确",
      "参考节点匹配": "解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。",
      "评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 已知等差数列 $\\left\\{a_{n}\\right\\}$ 的公差不为零, $a_{1}=25$, 且 $a_{1}, a_{11}, a_{13}$ 成等比数 列. ( I ) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (II) 求 $\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 n-2}$. 学生步骤：( I ) 首先，记等差数列的公差为 $d$，则有 $a_n = a_1 + (n-1)d = 25 + (n-1)d$。 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理 参考节点匹配：解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$, 错误类型：步骤正确\n任务owner：解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 1,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,；解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,",
      "模型可见_学生作答行为": "( I ) 首先，记等差数列的公差为 $d$，则有 $a_n = a_1 + (n-1)d = 25 + (n-1)d$。",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于部分分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 1,
        "来源局部预算": 1,
        "来源题总分": 12,
        "原评分边界": "人工给 1 分；该步骤属于部分分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤体现了部分正确答案点、方法方向或中间推进，但尚未完整达到后续评分要求，因此给予部分分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 已知等差数列 $\\left\\{a_{n}\\right\\}$ 的公差不为零, $a_{1}=25$, 且 $a_{1}, a_{11}, a_{13}$ 成等比数 列. ( I ) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (II) 求 $\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 n-2}$.\n学生步骤：( I ) 首先，记等差数列的公差为 $d$，则有 $a_n = a_1 + (n-1)d = 25 + (n-1)d$。\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理\n参考节点匹配：解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,\n错误类型：步骤正确"
      }
    },
    {
      "case_id": "K18_S1",
      "source_sample_id": "Math_ShortAns_25",
      "step_id": 1,
      "题目摘要": "17. (12 分) 已知等差数列 $\\left\\{a_{n}\\right\\}$ 的公差不为零, $a_{1}=25$, 且 $a_{1}, a_{11}, a_{13}$ 成等比数 列. ( I ) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (II) 求 $\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 n-2}$.",
      "学生步骤": "根据题意，$a_1, a_{11}, a_{13}$ 成等比数列，故有：",
      "教师评分": 0,
      "分数档位": "零分",
      "证据模式": "学生行为：包含推理结论或最终判断；涉及数值计算偏差；参考节点：由题意 $a_{1}, a_{11}, a_{13}$ 成等比数列, $\\therefore a_{11}^{2}=a_{1} a_{13}$,；解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,；错误类型：计算错误",
      "参考节点匹配": "由题意 $a_{1}, a_{11}, a_{13}$ 成等比数列, $\\therefore a_{11}^{2}=a_{1} a_{13}$,；解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,",
      "学生行为摘要": "包含推理结论或最终判断；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 已知等差数列 $\\left\\{a_{n}\\right\\}$ 的公差不为零, $a_{1}=25$, 且 $a_{1}, a_{11}, a_{13}$ 成等比数 列. ( I ) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (II) 求 $\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 n-2}$. 学生步骤：根据题意，$a_1, a_{11}, a_{13}$ 成等比数列，故有： 学生行为摘要：包含推理结论或最终判断；涉及数值计算偏差 参考节点匹配：由题意 $a_{1}, a_{11}, a_{13}$ 成等比数列, $\\therefore a_{11}^{2}=a_{1} a_{13}$,；解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$, 错误类型：计算错误\n任务owner：由题意 $a_{1}, a_{11}, a_{13}$ 成等比数列, $\\therefore a_{11}^{2}=a_{1} a_{13}$,；解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于零分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=由题意 $a_{1}, a_{11}, a_{13}$ 成等比数列, $\\therefore a_{11}^{2}=a_{1} a_{13}$,；解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,；由题意 $a_{1}, a_{11}, a_{13}$ 成等比数列, $\\therefore a_{11}^{2}=a_{1} a_{13}$,；解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,",
      "模型可见_学生作答行为": "根据题意，$a_1, a_{11}, a_{13}$ 成等比数列，故有：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于零分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于零分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 已知等差数列 $\\left\\{a_{n}\\right\\}$ 的公差不为零, $a_{1}=25$, 且 $a_{1}, a_{11}, a_{13}$ 成等比数 列. ( I ) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (II) 求 $\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 n-2}$.\n学生步骤：根据题意，$a_1, a_{11}, a_{13}$ 成等比数列，故有：\n学生行为摘要：包含推理结论或最终判断；涉及数值计算偏差\n参考节点匹配：由题意 $a_{1}, a_{11}, a_{13}$ 成等比数列, $\\therefore a_{11}^{2}=a_{1} a_{13}$,；解: (1) 设等差数列 $\\left\\{a_{n}\\right\\}$ 的公差为 $d \\neq 0$,\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K18_S2",
      "source_sample_id": "Math_ShortAns_25",
      "step_id": 2,
      "题目摘要": "17. (12 分) 已知等差数列 $\\left\\{a_{n}\\right\\}$ 的公差不为零, $a_{1}=25$, 且 $a_{1}, a_{11}, a_{13}$ 成等比数 列. ( I ) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (II) 求 $\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 n-2}$.",
      "学生步骤": "$$ \\frac{a_{11}}{a_1} = \\frac{a_{13}}{a_{11}} $$ 计算 $a_{11}$ 和 $a_{13}$: $$ a_{11} = a_1 + 10d = 25 + 10d $$ $$ a_{13} = a_1 + 12d = 25 + 12d $$ 将它们代入等比数列的关系： $$ \\frac{25 + 10d}{25} = \\frac{25 + 12d}{25 + 10d} $$ 可以交叉相乘得： $$(25 + 10d)(25 + 10d) = 25(25 + 12d) $$ 展开得： $$ (25 + 10d)^2 = 625 + 300d + 25d^2 $$ $$ 625 + 500d + 100d^2 = 625 + 300d + 25d^2 $$ 化简： $$ 75d^2 + 200d = 0 $$ $$ d(75d + 200) = 0 $$ 由于 $d \\neq 0...",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致；参考节点：$\\therefore \\mathrm{S}_{\\mathrm{n}}=\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 \\mathrm{n}-2}=\\frac{\\mathrm{n}\\left(\\mathrm{a}_{1}+\\mathrm{a}_{3 \\mathrm{n}-2}\\right)}{2}$；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,；错误类型：计算错误、解题思路混乱、答案与过程不符",
      "参考节点匹配": "$\\therefore \\mathrm{S}_{\\mathrm{n}}=\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 \\mathrm{n}-2}=\\frac{\\mathrm{n}\\left(\\mathrm{a}_{1}+\\mathrm{a}_{3 \\mathrm{n}-2}\\right)}{2}$；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "计算错误",
        "解题思路混乱",
        "答案与过程不符"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误、解题思路混乱、答案与过程不符。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：17. (12 分) 已知等差数列 $\\left\\{a_{n}\\right\\}$ 的公差不为零, $a_{1}=25$, 且 $a_{1}, a_{11}, a_{13}$ 成等比数 列. ( I ) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (II) 求 $\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 n-2}$. 学生步骤：$$ \\frac{a_{11}}{a_1} = \\frac{a_{13}}{a_{11}} $$ 计算 $a_{11}$ 和 $a_{13}$: $$ a_{11} = a_1 + 10d = 25 + 10d $$ $$ a_{13} = a_1 + 12d = 25 + 12d $$ 将它们代入等比数列的关系： $$ \\frac{25 + 10d}{25} = \\frac{25 + 12d}{25 + 10d} $$ 可以交叉相乘得： $$(25 + 10d)(25 + 10d) = 25(25 + 12d) $$ 展开得： $$ (25 + 10d)^2 = 625 + 300d + 25d^2 $$ $$ 625 + 500d + 100d^2 = 625 + 300d + 25d^2 $$ 化简： $$ 75d^2 + 200d = 0 $$ $$ d(75d + 200) = 0 $$ 由于 $d \\neq 0... 学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：$\\therefore \\mathrm{S}_{\\mathrm{n}}=\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 \\mathrm{n}-2}=\\frac{\\mathrm{n}\\left(\\mathrm{a}_{1}+\\mathrm{a}_{3 \\mathrm{n}-2}\\right)}{2}$；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$, 错误类型：计算错误、解题思路混乱、答案与过程不符\n任务owner：$\\therefore \\mathrm{S}_{\\mathrm{n}}=\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 \\mathrm{n}-2}=\\frac{\\mathrm{n}\\left(\\mathrm{a}_{1}+\\mathrm{a}_{3 \\mathrm{n}-2}\\right)}{2}$；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误、解题思路混乱、答案与过程不符。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\therefore \\mathrm{S}_{\\mathrm{n}}=\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 \\mathrm{n}-2}=\\frac{\\mathrm{n}\\left(\\mathrm{a}_{1}+\\mathrm{a}_{3 \\mathrm{n}-2}\\right)}{2}$；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,；$\\therefore \\mathrm{S}_{\\mathrm{n}}=\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 \\mathrm{n}-2}=\\frac{\\mathrm{n}\\left(\\mathrm{a}_{1}+\\mathrm{a}_{3 \\mathrm{n}-2}\\right)}{2}$；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,",
      "模型可见_学生作答行为": "$$ \\frac{a_{11}}{a_1} = \\frac{a_{13}}{a_{11}} $$ 计算 $a_{11}$ 和 $a_{13}$: $$ a_{11} = a_1 + 10d = 25 + 10d $$ $$ a_{13} = a_1 + 12d = 25 + 12d $$ 将它们代入等比数列的关系： $$ \\frac{25 + 10d}{25} = \\frac{25 + 12d}{25 + 10d} $$ 可以交叉相乘得： $$(25 + 10d)(25 + 10d) = 25(25 + 12d) $$ 展开得： $$ (25 + 10d)^2 = 625 + 300d + 25d^2 $$ $$ 625 + 500d + 100d^2 = 625 + 300d + 25d^2 $$ 化简： $$ 75d^2 + 200d = 0 $$ $$ d(75d + 200) = 0 $$ 由于 $d \\neq 0...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误、解题思路混乱、答案与过程不符。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误、解题思路混乱、答案与过程不符；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误、解题思路混乱、答案与过程不符。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：17. (12 分) 已知等差数列 $\\left\\{a_{n}\\right\\}$ 的公差不为零, $a_{1}=25$, 且 $a_{1}, a_{11}, a_{13}$ 成等比数 列. ( I ) 求 $\\left\\{a_{n}\\right\\}$ 的通项公式; (II) 求 $\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 n-2}$.\n学生步骤：$$ \\frac{a_{11}}{a_1} = \\frac{a_{13}}{a_{11}} $$ 计算 $a_{11}$ 和 $a_{13}$: $$ a_{11} = a_1 + 10d = 25 + 10d $$ $$ a_{13} = a_1 + 12d = 25 + 12d $$ 将它们代入等比数列的关系： $$ \\frac{25 + 10d}{25} = \\frac{25 + 12d}{25 + 10d} $$ 可以交叉相乘得： $$(25 + 10d)(25 + 10d) = 25(25 + 12d) $$ 展开得： $$ (25 + 10d)^2 = 625 + 300d + 25d^2 $$ $$ 625 + 500d + 100d^2 = 625 + 300d + 25d^2 $$ 化简： $$ 75d^2 + 200d = 0 $$ $$ d(75d + 200) = 0 $$ 由于 $d \\neq 0...\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：$\\therefore \\mathrm{S}_{\\mathrm{n}}=\\mathrm{a}_{1}+\\mathrm{a}_{4}+\\mathrm{a}_{7}+\\ldots+\\mathrm{a}_{3 \\mathrm{n}-2}=\\frac{\\mathrm{n}\\left(\\mathrm{a}_{1}+\\mathrm{a}_{3 \\mathrm{n}-2}\\right)}{2}$；$\\therefore\\left(a_{1}+10 d\\right)^{2}=a_{1}\\left(a_{1}+12 d\\right)$, 化为 $d\\left(2 a_{1}+25 d\\right)=0$,\n错误类型：计算错误、解题思路混乱、答案与过程不符"
      }
    },
    {
      "case_id": "K19_S0",
      "source_sample_id": "Math_ShortAns_114",
      "step_id": 0,
      "题目摘要": "21.已知点 $A, B$ 关于坐标原点 $O$ 对称, $|A B|=4, \\odot M$ 过点 $A, B$ 且与直线 $x+2=0$ 相切. (1) 若 $A$ 在直线 $x+y=0$ 上, 求 $\\odot M$ 的半径. (2) 是否存在定点 $P$, 使得当 $A$ 运动时, $|M A|-|M P|$ 为定值? 并说明理由.",
      "学生步骤": "(1) 设点 $ A $ 的坐标为 $ (x_A, y_A) $，点 $ B $ 的坐标为 $ (-x_A, -y_A) $。因为 $ |AB|=4 $，我们有：",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差；参考节点：(1)当直线 $A B$ 斜率存在时, 设 $A B$ 方程为: $y=k x$；$\\because \\odot M$ 过点 $A, B \\quad \\therefore$ 圆心 $M$ 必在直线 $y=x$ 上；错误类型：计算错误",
      "参考节点匹配": "(1)当直线 $A B$ 斜率存在时, 设 $A B$ 方程为: $y=k x$；$\\because \\odot M$ 过点 $A, B \\quad \\therefore$ 圆心 $M$ 必在直线 $y=x$ 上",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差",
      "错误类型": [
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21.已知点 $A, B$ 关于坐标原点 $O$ 对称, $|A B|=4, \\odot M$ 过点 $A, B$ 且与直线 $x+2=0$ 相切. (1) 若 $A$ 在直线 $x+y=0$ 上, 求 $\\odot M$ 的半径. (2) 是否存在定点 $P$, 使得当 $A$ 运动时, $|M A|-|M P|$ 为定值? 并说明理由. 学生步骤：(1) 设点 $ A $ 的坐标为 $ (x_A, y_A) $，点 $ B $ 的坐标为 $ (-x_A, -y_A) $。因为 $ |AB|=4 $，我们有： 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差 参考节点匹配：(1)当直线 $A B$ 斜率存在时, 设 $A B$ 方程为: $y=k x$；$\\because \\odot M$ 过点 $A, B \\quad \\therefore$ 圆心 $M$ 必在直线 $y=x$ 上 错误类型：计算错误\n任务owner：(1)当直线 $A B$ 斜率存在时, 设 $A B$ 方程为: $y=k x$；$\\because \\odot M$ 过点 $A, B \\quad \\therefore$ 圆心 $M$ 必在直线 $y=x$ 上\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=(1)当直线 $A B$ 斜率存在时, 设 $A B$ 方程为: $y=k x$；$\\because \\odot M$ 过点 $A, B \\quad \\therefore$ 圆心 $M$ 必在直线 $y=x$ 上；(1)当直线 $A B$ 斜率存在时, 设 $A B$ 方程为: $y=k x$；$\\because \\odot M$ 过点 $A, B \\quad \\therefore$ 圆心 $M$ 必在直线 $y=x$ 上",
      "模型可见_学生作答行为": "(1) 设点 $ A $ 的坐标为 $ (x_A, y_A) $，点 $ B $ 的坐标为 $ (-x_A, -y_A) $。因为 $ |AB|=4 $，我们有：",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21.已知点 $A, B$ 关于坐标原点 $O$ 对称, $|A B|=4, \\odot M$ 过点 $A, B$ 且与直线 $x+2=0$ 相切. (1) 若 $A$ 在直线 $x+y=0$ 上, 求 $\\odot M$ 的半径. (2) 是否存在定点 $P$, 使得当 $A$ 运动时, $|M A|-|M P|$ 为定值? 并说明理由.\n学生步骤：(1) 设点 $ A $ 的坐标为 $ (x_A, y_A) $，点 $ B $ 的坐标为 $ (-x_A, -y_A) $。因为 $ |AB|=4 $，我们有：\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含变量设定或条件整理；涉及数值计算偏差\n参考节点匹配：(1)当直线 $A B$ 斜率存在时, 设 $A B$ 方程为: $y=k x$；$\\because \\odot M$ 过点 $A, B \\quad \\therefore$ 圆心 $M$ 必在直线 $y=x$ 上\n错误类型：计算错误"
      }
    },
    {
      "case_id": "K19_S1",
      "source_sample_id": "Math_ShortAns_114",
      "step_id": 1,
      "题目摘要": "21.已知点 $A, B$ 关于坐标原点 $O$ 对称, $|A B|=4, \\odot M$ 过点 $A, B$ 且与直线 $x+2=0$ 相切. (1) 若 $A$ 在直线 $x+y=0$ 上, 求 $\\odot M$ 的半径. (2) 是否存在定点 $P$, 使得当 $A$ 运动时, $|M A|-|M P|$ 为定值? 并说明理由.",
      "学生步骤": "$$ |AB| = \\sqrt{(x_A - (-x_A))^2 + (y_A - (-y_A))^2} = \\sqrt{(2x_A)^2 + (2y_A)^2} = 4. $$ 所以， $$ 4\\sqrt{x_A^2 + y_A^2} = 4. $$ 这样就得出 $ \\sqrt{x_A^2 + y_A^2} = 1 $。于是有 $ x_A^2 + y_A^2 = 1 $，意味着 $ A $ 在单位圆上。 点 $ A $ 在直线 $ x + y = 0 $ 上，所以 $ y_A = -x_A $，代入可以得到： $$ x_A^2 + (-x_A)^2 = 1 \\implies 2x_A^2 = 1 \\implies x_A^2 = \\frac{1}{2}. $$ 因此 $ A $ 的坐标为 $ \\left(\\frac{1}{\\sqrt{2}}, -\\frac{1}{\\sqrt{2}}\\right) $，而点 $ B $ 的...",
      "教师评分": 0,
      "分数档位": "低分",
      "证据模式": "学生行为：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致；参考节点：$\\because \\odot M$ 与 $x+2=0$ 相切 $\\quad \\therefore r=|a+2|$；又 $|M A|=|M B|=r$, 即 $(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=r^{2}$ $\\therefore(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=(a+2)^{2}$, 解得: $a=0$ 或 $a=4$；错误类型：答案与过程不符、解题思路混乱、计算错误",
      "参考节点匹配": "$\\because \\odot M$ 与 $x+2=0$ 相切 $\\quad \\therefore r=|a+2|$；又 $|M A|=|M B|=r$, 即 $(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=r^{2}$ $\\therefore(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=(a+2)^{2}$, 解得: $a=0$ 或 $a=4$",
      "学生行为摘要": "包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致",
      "错误类型": [
        "答案与过程不符",
        "解题思路混乱",
        "计算错误"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱、计算错误。",
      "评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：21.已知点 $A, B$ 关于坐标原点 $O$ 对称, $|A B|=4, \\odot M$ 过点 $A, B$ 且与直线 $x+2=0$ 相切. (1) 若 $A$ 在直线 $x+y=0$ 上, 求 $\\odot M$ 的半径. (2) 是否存在定点 $P$, 使得当 $A$ 运动时, $|M A|-|M P|$ 为定值? 并说明理由. 学生步骤：$$ |AB| = \\sqrt{(x_A - (-x_A))^2 + (y_A - (-y_A))^2} = \\sqrt{(2x_A)^2 + (2y_A)^2} = 4. $$ 所以， $$ 4\\sqrt{x_A^2 + y_A^2} = 4. $$ 这样就得出 $ \\sqrt{x_A^2 + y_A^2} = 1 $。于是有 $ x_A^2 + y_A^2 = 1 $，意味着 $ A $ 在单位圆上。 点 $ A $ 在直线 $ x + y = 0 $ 上，所以 $ y_A = -x_A $，代入可以得到： $$ x_A^2 + (-x_A)^2 = 1 \\implies 2x_A^2 = 1 \\implies x_A^2 = \\frac{1}{2}. $$ 因此 $ A $ 的坐标为 $ \\left(\\frac{1}{\\sqrt{2}}, -\\frac{1}{\\sqrt{2}}\\right) $，而点 $ B $ 的... 学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致 参考节点匹配：$\\because \\odot M$ 与 $x+2=0$ 相切 $\\quad \\therefore r=|a+2|$；又 $|M A|=|M B|=r$, 即 $(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=r^{2}$ $\\therefore(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=(a+2)^{2}$, 解得: $a=0$ 或 $a=4$ 错误类型：答案与过程不符、解题思路混乱、计算错误\n任务owner：$\\because \\odot M$ 与 $x+2=0$ 相切 $\\quad \\therefore r=|a+2|$；又 $|M A|=|M B|=r$, 即 $(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=r^{2}$ $\\therefore(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=(a+2)^{2}$, 解得: $a=0$ 或 $a=4$\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：0%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：0%\n相对边界：人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱、计算错误。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 12,
      "来源局部预算": 0,
      "局部完成比例": 0.0,
      "归一化检索档位": 0,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "0%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=$\\because \\odot M$ 与 $x+2=0$ 相切 $\\quad \\therefore r=|a+2|$；又 $|M A|=|M B|=r$, 即 $(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=r^{2}$ $\\therefore(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=(a+2)^{2}$, 解得: $a=0$ 或 $a=4$；$\\because \\odot M$ 与 $x+2=0$ 相切 $\\quad \\therefore r=|a+2|$；又 $|M A|=|M B|=r$, 即 $(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=r^{2}$ $\\therefore(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=(a+2)^{2}$, 解得: $a=0$ 或 $a=4$",
      "模型可见_学生作答行为": "$$ |AB| = \\sqrt{(x_A - (-x_A))^2 + (y_A - (-y_A))^2} = \\sqrt{(2x_A)^2 + (2y_A)^2} = 4. $$ 所以， $$ 4\\sqrt{x_A^2 + y_A^2} = 4. $$ 这样就得出 $ \\sqrt{x_A^2 + y_A^2} = 1 $。于是有 $ x_A^2 + y_A^2 = 1 $，意味着 $ A $ 在单位圆上。 点 $ A $ 在直线 $ x + y = 0 $ 上，所以 $ y_A = -x_A $，代入可以得到： $$ x_A^2 + (-x_A)^2 = 1 \\implies 2x_A^2 = 1 \\implies x_A^2 = \\frac{1}{2}. $$ 因此 $ A $ 的坐标为 $ \\left(\\frac{1}{\\sqrt{2}}, -\\frac{1}{\\sqrt{2}}\\right) $，而点 $ B $ 的...",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱、计算错误。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=答案与过程不符、解题思路混乱、计算错误；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 0,
        "来源局部预算": 0,
        "来源题总分": 12,
        "原评分边界": "人工给 0 分；该步骤属于低分；错误类型：答案与过程不符、解题思路混乱、计算错误。",
        "原评分理由短评": "该步骤涉及计算或代入，但关键数值结果不成立，人工未认可为有效得分贡献，因此给零分。",
        "原检索文本_证据": "题目摘要：21.已知点 $A, B$ 关于坐标原点 $O$ 对称, $|A B|=4, \\odot M$ 过点 $A, B$ 且与直线 $x+2=0$ 相切. (1) 若 $A$ 在直线 $x+y=0$ 上, 求 $\\odot M$ 的半径. (2) 是否存在定点 $P$, 使得当 $A$ 运动时, $|M A|-|M P|$ 为定值? 并说明理由.\n学生步骤：$$ |AB| = \\sqrt{(x_A - (-x_A))^2 + (y_A - (-y_A))^2} = \\sqrt{(2x_A)^2 + (2y_A)^2} = 4. $$ 所以， $$ 4\\sqrt{x_A^2 + y_A^2} = 4. $$ 这样就得出 $ \\sqrt{x_A^2 + y_A^2} = 1 $。于是有 $ x_A^2 + y_A^2 = 1 $，意味着 $ A $ 在单位圆上。 点 $ A $ 在直线 $ x + y = 0 $ 上，所以 $ y_A = -x_A $，代入可以得到： $$ x_A^2 + (-x_A)^2 = 1 \\implies 2x_A^2 = 1 \\implies x_A^2 = \\frac{1}{2}. $$ 因此 $ A $ 的坐标为 $ \\left(\\frac{1}{\\sqrt{2}}, -\\frac{1}{\\sqrt{2}}\\right) $，而点 $ B $ 的...\n学生行为摘要：包含公式或方程表达；包含代入或计算过程；包含推理结论或最终判断；涉及数值计算偏差；涉及推理链不连贯；涉及结论与过程不一致\n参考节点匹配：$\\because \\odot M$ 与 $x+2=0$ 相切 $\\quad \\therefore r=|a+2|$；又 $|M A|=|M B|=r$, 即 $(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=r^{2}$ $\\therefore(a-\\sqrt{2})^{2}+(a+\\sqrt{2})^{2}=(a+2)^{2}$, 解得: $a=0$ 或 $a=4$\n错误类型：答案与过程不符、解题思路混乱、计算错误"
      }
    },
    {
      "case_id": "K20_S0",
      "source_sample_id": "Math_ShortAns_654",
      "step_id": 0,
      "题目摘要": "14. （5 分）函数 $f(x)=\\sin ^{2} x+\\sqrt{3} \\cos x-\\frac{3}{4}\\left(x \\in\\left[0, \\frac{\\pi}{2}\\right]\\right)$ 的最大值是",
      "学生步骤": "1",
      "教师评分": 5,
      "分数档位": "满分",
      "证据模式": "学生行为：呈现学生当前步骤内容；参考节点：1；错误类型：步骤正确",
      "参考节点匹配": "1",
      "学生行为摘要": "呈现学生当前步骤内容",
      "错误类型": [
        "步骤正确"
      ],
      "评分边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。",
      "评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。；不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "检索文本_证据": "题目摘要：14. （5 分）函数 $f(x)=\\sin ^{2} x+\\sqrt{3} \\cos x-\\frac{3}{4}\\left(x \\in\\left[0, \\frac{\\pi}{2}\\right]\\right)$ 的最大值是 学生步骤：1 学生行为摘要：呈现学生当前步骤内容 参考节点匹配：1 错误类型：步骤正确\n任务owner：1\n任务检索目标：检索与当前题在知识点、题型和步骤结构上相似的教师给分行为案例，用于校准当前题的评分边界。\nowner映射：将历史案例中的教师给分行为映射到当前题的 owner 上，基于知识点和步骤的相似性。\n任务错误模式：识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。\n教师完成百分比：100%\n边界证据状态：OBSERVED_SINGLE_BOUNDARY",
      "校准文本_理由": "教师完成百分比：100%\n相对边界：人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。\n当前题重解释：历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。\n软参考：不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "来源题总分": 5,
      "来源局部预算": 5,
      "局部完成比例": 1.0,
      "归一化检索档位": 10,
      "局部预算证据状态": "OBSERVED_SINGLE_BOUNDARY",
      "边界置信度": 0.65,
      "模型可见评分尺度": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
      "模型可见_教师完成百分比": "100%",
      "模型可见_边界角色": "OBSERVED_SINGLE_BOUNDARY",
      "模型可见_参考得分点": "owner=1；1",
      "模型可见_学生作答行为": "1",
      "模型可见_相对边界": "人工确认该完成边界；该步骤属于满分；错误类型：步骤正确。；证据状态=OBSERVED_SINGLE_BOUNDARY；错误模式=步骤正确；合并规则=区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。；依赖规则=考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。；teacher boundary=保留教师边界：数学等价短答=当前 owner 100% 完成度。",
      "模型可见_当前owner预算重解释": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "模型可见_软参考规则": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "比例用途": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
      "当前题直接计分用途": "SOFT_PERCENTAGE_BOUNDARY_ONLY",
      "二元拒绝": false,
      "审计_原始教师评分记录": {
        "教师评分": 5,
        "来源局部预算": 5,
        "来源题总分": 5,
        "原评分边界": "人工给 5 分；该步骤属于满分；错误类型：步骤正确。",
        "原评分理由短评": "该步骤与参考答案中的相应关键点一致，答案、过程或表达可独立认可，因此获得该步骤对应分数。",
        "原检索文本_证据": "题目摘要：14. （5 分）函数 $f(x)=\\sin ^{2} x+\\sqrt{3} \\cos x-\\frac{3}{4}\\left(x \\in\\left[0, \\frac{\\pi}{2}\\right]\\right)$ 的最大值是\n学生步骤：1\n学生行为摘要：呈现学生当前步骤内容\n参考节点匹配：1\n错误类型：步骤正确"
      }
    }
  ],
  "method_version": "MATH_WHOLE_SHUFFLE42_EVIDENCE_BACKED_V30_V1",
  "original_se_grade_rag_sha256": "fb950f7e72819629c28ca158f791f091168dc9692e4aa8869a041ce6da8d2ad8",
  "model_visible_score_scale": "TEACHER_COMPLETION_PERCENT_ONLY_CURRENT_OWNER_REINTERPRETATION",
  "judge_raw_teacher_score_visible": false,
  "strict_reject": false,
  "ratio_usage": "RETRIEVAL_AND_CURRENT_OWNER_REINTERPRETATION",
  "direct_scoring_usage": "SOFT_CURRENT_OWNER_PERCENTAGE_CALIBRATION",
  "task_adapted_content_policy": "PRESERVE_AND_ENRICH",
  "task_retrieval_objective": "检索与当前题在知识点、题型和步骤结构上相似的教师评分案例，用于校准当前题的评分边界。",
  "owner_mapping_policy": "将历史案例中的教师评分映射到当前题的 owner 上，基于知识点和步骤的相似性。",
  "semantic_boundary_policy": "区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。",
  "error_pattern_policy": "识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。",
  "dependency_policy": "考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。",
  "teacher_boundary_policy": "保留教师边界：数学等价短答=当前 owner 100% 完成度。"
}


==> anc/task_comparison/math_skill.json <==
{
  "工作流程": [
    "[TASK-ADAPT V30 PERCENT] FinalJudge先从当前题官方评分指南、题干、满分、标准答案和analysis识别当前step命中的current-question owner及当前题预算B；禁止使用来源题分值建立B。",
    "[TASK-ADAPT V30 PERCENT] 历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
    "[TASK-ADAPT V30] 任务评分单位=步骤/最终答案；owner定义=当前题中，学生作答所对应的知识点或解题环节。对于单步骤短答，owner 为最终答案本身；对于多步骤解答，owner 为各个关键步骤。；评分风格=按步骤给分，但单步骤短答中数学等价答案直接给满分。",
    "[TASK-ADAPT V30] 先按评分单位执行：评分单位以步骤或最终答案为准。对于单步骤短答，整个答案作为一个评分单位；对于多步骤解答，每个关键步骤作为一个评分单位。",
    "[TASK-ADAPT V30] 对于只要求最终数值或结论的单步骤短答题，若学生答案与标准答案数学等价，则给当前题满分，不因缺少推导过程扣分。",
    "[TASK-ADAPT V30] 对于多步骤解答题，按步骤给分，关键步骤正确给分，错误步骤不给分。",
    "[TASK-ADAPT V30] 对于单步骤短答题，直接比较学生答案与标准答案的数学等价性，若等价则给满分。",
    "[TASK-ADAPT V30] 对于多步骤解答题，按步骤拆分学生解答，逐段判断正确性。",
    "1. 通读学生解答，对照参考答案，明确题目考查的知识点和关键步骤。",
    "2. 按步骤或逻辑段拆分学生解答，逐段判断其正确性、完整性和逻辑连贯性。",
    "3. 识别关键步骤（如公式正确、变形正确、结论正确）并给予相应分值。",
    "4. 对错误步骤进行归类（计算错误、公式错误、思路混乱、步骤缺失等），并据此扣分。",
    "5. 汇总各步骤得分，得出总分，并确保总分不超过满分。"
  ],
  "评分原则": [
    "[TASK-ADAPT V30] 任务评分单位=步骤/最终答案；owner定义=当前题中，学生作答所对应的知识点或解题环节。对于单步骤短答，owner 为最终答案本身；对于多步骤解答，owner 为各个关键步骤。；评分风格=按步骤给分，但单步骤短答中数学等价答案直接给满分。",
    "[TASK-ADAPT V30] 语义等价：若学生答案与标准答案在数学上等价（如数值相同、表达式等价），则视为完全正确，给予满分。",
    "[TASK-ADAPT V30] 语义非等价：若学生答案与标准答案不等价（如数值错误、表达式不同且不等价），则视为错误，不给分。",
    "[TASK-ADAPT V30] 对于只要求最终数值或结论的单步骤短答题，若学生答案与标准答案数学等价，则给当前题满分，不因缺少推导过程扣分。",
    "[TASK-ADAPT V30] 对于多步骤解答题，按步骤给分，关键步骤正确给分，错误步骤不给分。",
    "[TASK-ADAPT V30] 单步骤短答中，数学等价答案给满分，不因缺少推导扣分。",
    "[TASK-ADAPT V30] 多步骤解答中，按步骤给分，关键步骤正确给分。",
    "按步骤给分，不因最终答案错误而全盘否定，只要过程有正确部分就应给分。",
    "关注数学逻辑的连贯性，若思路正确但计算失误，可酌情给部分分。",
    "若关键公式或定理使用正确，即使后续计算有误，也应保留相应步骤分。",
    "若学生跳步或省略必要推导，但结论正确，可给大部分分数，但需扣除步骤不完整的分。",
    "若学生过程混乱或自相矛盾，即使最终答案正确，也应扣分。"
  ],
  "部分分规则": [
    "[TASK-ADAPT V30] 部分分仅按任务边界：边界=单步骤短答 vs 多步骤解答：若题目只要求最终数值或结论，且学生直接给出数学等价的答案，则给当前题满分；若题目要求过程或学生过程不完整，则按步骤扣分。；higher=学生答案与标准答案数学等价，且题目未明确要求展示推导过程。；lower=学生答案与标准答案不等价，或题目明确要求展示推导过程但学生未展示。；confidence=0.95",
    "[TASK-ADAPT V30] 对于单步骤短答，若学生答案正确但格式不规范（如未写单位），可酌情扣少量分，但不应因缺少推导扣分。",
    "[TASK-ADAPT V30] 对于多步骤解答，若学生思路正确但计算失误，可给部分分。",
    "[TASK-ADAPT V30] 多步骤解答中，正确写出关键公式或定理给部分分。",
    "[TASK-ADAPT V30] 单步骤短答中，若答案错误，不给部分分。",
    "正确写出关键公式或定理（如求导公式、二项式展开、韦达定理等）给1-2分。",
    "正确代入数据或进行关键变形（如联立方程、化简表达式）给1-2分。",
    "正确得出中间结论（如单调区间、系数和、斜率表达式）给2-3分。",
    "正确得出最终答案给剩余分数，但若过程不完整可扣1-2分。",
    "若某一步骤完全错误，但后续步骤基于该错误结果继续推导，后续步骤不再给分。"
  ],
  "常见扣分": [
    "[TASK-ADAPT V30] 对于只要求最终数值或结论的单步骤短答题，若学生答案与标准答案数学等价，则给当前题满分，不因缺少推导过程扣分。",
    "[TASK-ADAPT V30] 对于多步骤解答题，按步骤给分，关键步骤正确给分，错误步骤不给分。",
    "[TASK-ADAPT V30] 若学生答案与标准答案不等价，则不给分。",
    "[TASK-ADAPT V30] 对于单步骤短答，若学生答案正确但格式不规范（如未写单位），可酌情扣少量分，但不应因缺少推导扣分。",
    "[TASK-ADAPT V30] 对于多步骤解答，若学生思路正确但计算失误，可给部分分。",
    "[TASK-ADAPT V30] 多步骤解答中，计算错误每处扣1-2分。",
    "[TASK-ADAPT V30] 单步骤短答中，答案错误不给分。",
    "计算错误：如展开错误、求导错误、解方程错误，每处扣1-2分。",
    "公式使用错误或遗漏：如用错不等式、漏写绝对值、错用判别式，扣2-3分。",
    "解题思路混乱：如逻辑跳跃、条件误用、结论与过程不符，扣2-4分。",
    "答题步骤不完整：如缺少关键推导、未讨论分类情况、未写总结，扣1-3分。",
    "答案与过程不符：如过程正确但最终答案写错，扣1-2分。"
  ],
  "零分情况": [
    "[TASK-ADAPT V30] 对于只要求最终数值或结论的单步骤短答题，若学生答案与标准答案数学等价，则给当前题满分，不因缺少推导过程扣分。",
    "[TASK-ADAPT V30] 对于多步骤解答题，按步骤给分，关键步骤正确给分，错误步骤不给分。",
    "[TASK-ADAPT V30] 若学生答案与标准答案不等价，则不给分。",
    "[TASK-ADAPT V30] 单步骤短答中，答案与标准答案不等价给零分。",
    "[TASK-ADAPT V30] 多步骤解答中，所有步骤均错误给零分。",
    "完全空白或只抄写题目，无任何有效数学步骤。",
    "所有步骤均错误，且无任何正确公式或结论。",
    "解题方向完全错误，且过程与题目要求无关。",
    "仅写最终答案，且答案错误，无任何过程。"
  ],
  "高分情况": [
    "[TASK-ADAPT V30] 达到higher边界：边界=单步骤短答 vs 多步骤解答：若题目只要求最终数值或结论，且学生直接给出数学等价的答案，则给当前题满分；若题目要求过程或学生过程不完整，则按步骤扣分。；higher=学生答案与标准答案数学等价，且题目未明确要求展示推导过程。；lower=学生答案与标准答案不等价，或题目明确要求展示推导过程但学生未展示。；confidence=0.95",
    "[TASK-ADAPT V30] 对于单步骤短答，若学生答案正确但格式不规范（如未写单位），可酌情扣少量分，但不应因缺少推导扣分。",
    "[TASK-ADAPT V30] 对于多步骤解答，若学生思路正确但计算失误，可给部分分。",
    "[TASK-ADAPT V30] 单步骤短答中，数学等价答案给满分。",
    "[TASK-ADAPT V30] 多步骤解答中，过程完整、逻辑清晰、关键步骤全部正确给满分。",
    "过程完整、逻辑清晰，关键步骤全部正确，最终答案正确。",
    "思路正确，仅有个别计算失误，但整体推导合理，可给满分或接近满分。",
    "使用不同方法但正确解答，且步骤完整，应给满分。",
    "关键步骤全部正确，最终答案正确，即使有少量非关键步骤省略，也可给满分。"
  ],
  "边界说明": [
    "[TASK-ADAPT V30 PERCENT] 按PreJudge局部完成百分比的s-1/s/s+1档位检索，不改变retriever。",
    "[TASK-ADAPT V30 PERCENT] 不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
    "[TASK-ADAPT V30 PERCENT] FinalJudge不得看到、恢复、猜测或引用历史教师绝对分和来源局部预算。",
    "[TASK-ADAPT V30 PERCENT] 百分比RAG是软参考，不是硬上限、固定单价或BASE替代；冲突时以当前题完整BASE为准。",
    "[TASK-ADAPT V30] duplicate：同一知识点或步骤的重复表述不额外给分，也不扣分。",
    "[TASK-ADAPT V30] dependency：后续步骤依赖前一步骤的结果，若前一步骤错误，后续步骤即使正确也不给分。",
    "[TASK-ADAPT V30] 语义等价：若学生答案与标准答案在数学上等价（如数值相同、表达式等价），则视为完全正确，给予满分。",
    "[TASK-ADAPT V30] 语义非等价：若学生答案与标准答案不等价（如数值错误、表达式不同且不等价），则视为错误，不给分。",
    "[TASK-ADAPT V30] 边界=单步骤短答 vs 多步骤解答：若题目只要求最终数值或结论，且学生直接给出数学等价的答案，则给当前题满分；若题目要求过程或学生过程不完整，则按步骤扣分。；higher=学生答案与标准答案数学等价，且题目未明确要求展示推导过程。；lower=学生答案与标准答案不等价，或题目明确要求展示推导过程但学生未展示。；confidence=0.95",
    "[TASK-ADAPT V30] 单步骤短答中，数学等价答案给满分，不因缺少推导扣分。",
    "[TASK-ADAPT V30] 多步骤解答中，若学生使用替代方法且正确，应同等给分。",
    "若学生步骤中混有正确和错误内容，只对正确部分给分，错误部分不扣分但也不给分。",
    "若学生使用替代方法，只要数学上正确且步骤完整，应同等给分。",
    "若学生步骤中符号或格式有误但不影响数学含义，不扣分。",
    "若学生步骤中关键结论正确但缺乏推导，可给大部分分数，但需扣除步骤不完整的分。",
    "若学生步骤中重复或冗余内容，不额外给分也不扣分。"
  ]
}


==> anc/task_comparison/math_specification.json <==
{
  "dataset": "7_Math_ShortAns",
  "task_adaptation_logical_calls": 1,
  "formal_task_adaptation_calls": 0,
  "formal_skill_rebuilds": 0,
  "formal_rag_rebuilds": 0,
  "knowledge20_ids": [
    "Math_ShortAns_223",
    "Math_ShortAns_95",
    "Math_ShortAns_30",
    "Math_ShortAns_32",
    "Math_ShortAns_432",
    "Math_ShortAns_604",
    "Math_ShortAns_89",
    "Math_ShortAns_558",
    "Math_ShortAns_758",
    "Math_ShortAns_692",
    "Math_ShortAns_104",
    "Math_ShortAns_754",
    "Math_ShortAns_142",
    "Math_ShortAns_228",
    "Math_ShortAns_250",
    "Math_ShortAns_281",
    "Math_ShortAns_759",
    "Math_ShortAns_25",
    "Math_ShortAns_114",
    "Math_ShortAns_654"
  ],
  "original_skill_hash": "9feb1b0886afb5c418b5df3c0d780916ac75cc303a9e06619da8c2162e1bf4d9",
  "original_rag_hash": "4d0ffde2eb2ce10120d6138dfa007c8a72da7c8a0989fad981a843f1adb57a78",
  "task_grading_specification": {
    "representation_version": "MATH_WHOLE_SHUFFLE42_EVIDENCE_BACKED_V30_V1",
    "adaptation_source": "official Knowledge20 + original SE-Grade Skill/RAG + original consumer contract",
    "original_skill_sha256": "9feb1b0886afb5c418b5df3c0d780916ac75cc303a9e06619da8c2162e1bf4d9",
    "original_rag_sha256": "4d0ffde2eb2ce10120d6138dfa007c8a72da7c8a0989fad981a843f1adb57a78",
    "evaluation_data_used": false,
    "baseline_predictions_used": false,
    "teacher_behavior_analysis": {
      "summary": "Knowledge20 中两条单步骤短答示例（Math_ShortAns_692 和 Math_ShortAns_654）显示，当学生直接给出与标准答案数学等价的最终数值或结论时，教师给予当前题满分（5/5），且不因缺少推导过程而扣分。这确立了“数学等价短答=当前 owner 100% 完成度”的教师边界。",
      "supporting_examples": [
        "sample:Math_ShortAns_692:S0",
        "sample:Math_ShortAns_654:S0"
      ],
      "contradicting_examples": [],
      "confidence": 0.95
    },
    "contrastive_analysis": [
      {
        "claim": "对于只要求最终数值或结论的单步骤短答题，学生直接给出与标准答案数学等价的答案时，教师给予当前题满分，不因缺少推导而降分。",
        "supporting_examples": [
          "sample:Math_ShortAns_692:S0",
          "sample:Math_ShortAns_654:S0"
        ],
        "contradicting_examples": [],
        "confidence": 0.95
      },
      {
        "claim": "对于需要展示过程的多步骤解答题，教师按步骤给分，缺少关键推导或过程不完整会扣分。",
        "supporting_examples": [
          "sample:Math_ShortAns_223:S3",
          "sample:Math_ShortAns_95:S3",
          "sample:Math_ShortAns_32:S2"
        ],
        "contradicting_examples": [],
        "confidence": 0.9
      }
    ],
    "boundary_induction": [
      {
        "boundary": "单步骤短答 vs 多步骤解答：若题目只要求最终数值或结论，且学生直接给出数学等价的答案，则给当前题满分；若题目要求过程或学生过程不完整，则按步骤扣分。",
        "higher_condition": "学生答案与标准答案数学等价，且题目未明确要求展示推导过程。",
        "lower_condition": "学生答案与标准答案不等价，或题目明确要求展示推导过程但学生未展示。",
        "evidence_ids": [
          "sample:Math_ShortAns_692:S0",
          "sample:Math_ShortAns_654:S0"
        ],
        "confidence": 0.95
      }
    ],
    "ontology_validation": {
      "status": "PASS",
      "validated_claims": [
        "单步骤短答中，数学等价答案给满分，不因缺少推导扣分。",
        "多步骤解答中，按步骤给分，过程不完整会扣分。"
      ],
      "rejected_unsupported_claims": [
        "未发现证据支持“单步骤短答中部分正确答案给部分分”的规则。",
        "未发现证据支持“单步骤短答中错误答案给部分分”的规则。"
      ]
    },
    "task_ontology": {
      "credit_unit": "步骤/最终答案",
      "owner_definition": "当前题中，学生作答所对应的知识点或解题环节。对于单步骤短答，owner 为最终答案本身；对于多步骤解答，owner 为各个关键步骤。",
      "grading_style": "按步骤给分，但单步骤短答中数学等价答案直接给满分。"
    },
    "scoring_unit_policy": "评分单位以步骤或最终答案为准。对于单步骤短答，整个答案作为一个评分单位；对于多步骤解答，每个关键步骤作为一个评分单位。",
    "semantic_equivalence_rule": "若学生答案与标准答案在数学上等价（如数值相同、表达式等价），则视为完全正确，给予满分。",
    "semantic_non_equivalence_rule": "若学生答案与标准答案不等价（如数值错误、表达式不同且不等价），则视为错误，不给分。",
    "duplicate_credit_rule": "同一知识点或步骤的重复表述不额外给分，也不扣分。",
    "dependency_rule": "后续步骤依赖前一步骤的结果，若前一步骤错误，后续步骤即使正确也不给分。",
    "hard_scoring_rules": [
      "对于只要求最终数值或结论的单步骤短答题，若学生答案与标准答案数学等价，则给当前题满分，不因缺少推导过程扣分。",
      "对于多步骤解答题，按步骤给分，关键步骤正确给分，错误步骤不给分。",
      "若学生答案与标准答案不等价，则不给分。"
    ],
    "soft_scoring_guidance": [
      "对于单步骤短答，若学生答案正确但格式不规范（如未写单位），可酌情扣少量分，但不应因缺少推导扣分。",
      "对于多步骤解答，若学生思路正确但计算失误，可给部分分。"
    ],
    "skill_compilation": {
      "工作流程": [
        {
          "rule": "对于单步骤短答题，直接比较学生答案与标准答案的数学等价性，若等价则给满分。",
          "evidence_ids": [
            "sample:Math_ShortAns_692:S0",
            "sample:Math_ShortAns_654:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "对于多步骤解答题，按步骤拆分学生解答，逐段判断正确性。",
          "evidence_ids": [
            "sample:Math_ShortAns_223:S3",
            "sample:Math_ShortAns_95:S3"
          ],
          "confidence": 0.9
        }
      ],
      "评分原则": [
        {
          "rule": "单步骤短答中，数学等价答案给满分，不因缺少推导扣分。",
          "evidence_ids": [
            "sample:Math_ShortAns_692:S0",
            "sample:Math_ShortAns_654:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "多步骤解答中，按步骤给分，关键步骤正确给分。",
          "evidence_ids": [
            "sample:Math_ShortAns_223:S1",
            "sample:Math_ShortAns_95:S1"
          ],
          "confidence": 0.9
        }
      ],
      "部分分规则": [
        {
          "rule": "多步骤解答中，正确写出关键公式或定理给部分分。",
          "evidence_ids": [
            "sample:Math_ShortAns_223:S1",
            "sample:Math_ShortAns_95:S1"
          ],
          "confidence": 0.9
        },
        {
          "rule": "单步骤短答中，若答案错误，不给部分分。",
          "evidence_ids": [
            "sample:Math_ShortAns_692:S0",
            "sample:Math_ShortAns_654:S0"
          ],
          "confidence": 0.95
        }
      ],
      "常见扣分": [
        {
          "rule": "多步骤解答中，计算错误每处扣1-2分。",
          "evidence_ids": [
            "sample:Math_ShortAns_223:S3",
            "sample:Math_ShortAns_95:S3"
          ],
          "confidence": 0.9
        },
        {
          "rule": "单步骤短答中，答案错误不给分。",
          "evidence_ids": [
            "sample:Math_ShortAns_692:S0",
            "sample:Math_ShortAns_654:S0"
          ],
          "confidence": 0.95
        }
      ],
      "零分情况": [
        {
          "rule": "单步骤短答中，答案与标准答案不等价给零分。",
          "evidence_ids": [
            "sample:Math_ShortAns_692:S0",
            "sample:Math_ShortAns_654:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "多步骤解答中，所有步骤均错误给零分。",
          "evidence_ids": [
            "sample:Math_ShortAns_223:S3",
            "sample:Math_ShortAns_95:S3"
          ],
          "confidence": 0.9
        }
      ],
      "高分情况": [
        {
          "rule": "单步骤短答中，数学等价答案给满分。",
          "evidence_ids": [
            "sample:Math_ShortAns_692:S0",
            "sample:Math_ShortAns_654:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "多步骤解答中，过程完整、逻辑清晰、关键步骤全部正确给满分。",
          "evidence_ids": [
            "sample:Math_ShortAns_558:S6",
            "sample:Math_ShortAns_754:S6"
          ],
          "confidence": 0.9
        }
      ],
      "边界说明": [
        {
          "rule": "单步骤短答中，数学等价答案给满分，不因缺少推导扣分。",
          "evidence_ids": [
            "sample:Math_ShortAns_692:S0",
            "sample:Math_ShortAns_654:S0"
          ],
          "confidence": 0.95
        },
        {
          "rule": "多步骤解答中，若学生使用替代方法且正确，应同等给分。",
          "evidence_ids": [
            "sample:Math_ShortAns_558:S6",
            "sample:Math_ShortAns_754:S6"
          ],
          "confidence": 0.9
        }
      ]
    },
    "rag_compilation": {
      "task_retrieval_objective": "检索与当前题在知识点、题型和步骤结构上相似的教师评分案例，用于校准当前题的评分边界。",
      "owner_mapping_policy": "将历史案例中的教师评分映射到当前题的 owner 上，基于知识点和步骤的相似性。",
      "semantic_boundary_policy": "区分单步骤短答和多步骤解答：单步骤短答中数学等价答案给满分，多步骤解答按步骤给分。",
      "error_pattern_policy": "识别常见错误模式，如计算错误、公式错误、思路混乱等，并参考历史案例中的扣分方式。",
      "dependency_policy": "考虑步骤间的依赖关系，后续步骤错误可能影响前面步骤的得分。",
      "teacher_boundary_policy": "保留教师边界：数学等价短答=当前 owner 100% 完成度。"
    },
    "percentage_transfer_contract": {
      "case_selection_rule": "按PreJudge局部完成百分比的s-1/s/s+1档位检索，不改变retriever。",
      "current_owner_budget_rule": "FinalJudge先从当前题官方评分指南、题干、满分、标准答案和analysis识别当前step命中的current-question owner及当前题预算B；禁止使用来源题分值建立B。",
      "percentage_reinterpretation_rule": "历史教师完成百分比p只表示来源owner的完成度；在当前题中解释为当前owner预算上的p×B软边界，再结合当前题完整BASE做全局评分。",
      "soft_relevance_rule": "不做二元reject；owner/机制越相近，百分比数值参考越强。相关性较弱时仍可参考错误模式和higher/lower方向，但降低数值影响。",
      "no_absolute_score_visibility_rule": "FinalJudge不得看到、恢复、猜测或引用历史教师绝对分和来源局部预算。",
      "base_priority_rule": "百分比RAG是软参考，不是硬上限、固定单价或BASE替代；冲突时以当前题完整BASE为准。"
    },
    "evidence_support": [
      {
        "claim": "单步骤短答中，数学等价答案给满分，不因缺少推导扣分。",
        "supporting_example_ids": [
          "sample:Math_ShortAns_692:S0",
          "sample:Math_ShortAns_654:S0"
        ],
        "confidence": 0.95
      },
      {
        "claim": "多步骤解答中，按步骤给分，过程不完整会扣分。",
        "supporting_example_ids": [
          "sample:Math_ShortAns_223:S3",
          "sample:Math_ShortAns_95:S3",
          "sample:Math_ShortAns_32:S2"
        ],
        "confidence": 0.9
      }
    ]
  },
  "diagnostic": {
    "schema_name": "TaskAdaptationAgent:7_Math_ShortAns:PercentageOwnerReinterpretationV30",
    "model_call_success": true,
    "fallback_used": false,
    "fallback_reason": "",
    "raw_error_message": "",
    "stage": "complete",
    "system_prompt_chars": 388,
    "user_prompt_chars": 90202,
    "total_prompt_chars": 90590,
    "response_chars": 6570,
    "json_repaired": false,
    "elapsed_seconds": 15.3366,
    "retry_count": 0,
    "parse_retry_count": 0,
    "call_id": "TaskAdaptationAgent:7_Math_ShortAns:PercentageOwnerReinterpretationV30:4928052576407708",
    "json_mode": true,
    "finish_reason": "stop",
    "prompt_tokens": 47340,
    "completion_tokens": 2689,
    "total_tokens": 50029,
    "request_sha256": "748475fad7e3da94af0002ab9e8d9a9904f0cbb3c1285f5e8ff8c4281df9d04d",
    "response_sha256": "9ab29372b9419580528f1c00016efde76cf12740f06d363293794f1135ca504b",
    "model": "deepseek-chat",
    "thinking_mode": "provider_default"
  },
  "sha256": "6ef2f84b4986ec3e5d38c32433329b297f59303b44a41a71e6d140a8ee76a08e"
}

